$\theta$-diagram technique for $\mathcal{N}=1$, $d=4$ superfields

We describe a diagrammatic procedure to carry out the Grassmann integration in super-Feynman diagrams of 4d theories expressed in terms of $\mathcal{N}=1$ superfields. This method is alternative to the well known $D$-algebra approach. We develop it in detail for theories containing vector, chiral and anti-chiral superfields, with the type of interactions which occur in $\mathcal{N}=2$ SYM theories with massless matter, but it would be possible to extend it to other cases. The main advantage is that this method is algorithmic; we implemented it as a Mathematica program that, given the description of a super Feynman diagram in momentum space, returns directly the polynomial in the momenta produced by the Grassmann integration.

==> anc/Theta-diagrams.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    828714,      18799]
NotebookOptionsPosition[    821812,      18672]
NotebookOutlinePosition[    822241,      18689]
CellTagsIndexPosition[    822198,      18686]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "   ",
 StyleBox["Theta-diagrams",
  FontSize->72,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]]
}], "Section",
 CellChangeTimes->{{3.8202464827771425`*^9, 3.8202465103529696`*^9}, 
   3.8202469486948357`*^9, 3.822037222928421*^9, {3.822645473374039*^9, 
   3.8226454800793047`*^9}, {3.822667286958685*^9, 3.822667288034795*^9}, {
   3.8265287880506134`*^9, 3.8265287938771043`*^9}, 3.826530481345139*^9, {
   3.8308348979180555`*^9, 3.8308349036051416`*^9}, 3.8308737856143656`*^9, {
   3.8836234236890783`*^9, 
   3.8836234617825623`*^9}},ExpressionUUID->"61511cd1-7c00-447e-9c2c-\
dd3b382c4d3c"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Preliminary steps",
 FontSize->36,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0.5, 0]]], "Subsection",
 CellChangeTimes->{{3.822036314509143*^9, 3.82203632130921*^9}, {
  3.88362346627043*^9, 
  3.88362347694244*^9}},ExpressionUUID->"fa5c708a-6ace-4bd9-b06a-\
905ce6e824fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Needed", " ", "in", " ", "order", " ", "to", " ", "make", " ", 
    "orderless", " ", "\"\<.\>\"", " ", "which", " ", "for", " ", "us", " ", 
    "represents", " ", "the", " ", "scalar", " ", 
    RowBox[{"product", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"scalarQ", "[", 
      RowBox[{"HoldPattern", "@", 
       RowBox[{"Dot", "[", "__", "]"}]}], "]"}], "=", "True"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"Dot", ",", "Orderless"}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8220363251269536`*^9, 3.822036325773409*^9}, 
   3.8220364495995827`*^9, {3.822631556203326*^9, 3.822631556695882*^9}, {
   3.8226426089126425`*^9, 3.822642611752333*^9}, {3.8259485421338243`*^9, 
   3.825948547441223*^9}, {3.8259486471915274`*^9, 3.825948662024646*^9}, {
   3.8259488028340864`*^9, 3.8259488073646607`*^9}, {3.825949628774186*^9, 
   3.8259496312474174`*^9}, {3.8259499036090345`*^9, 
   3.8259499063739977`*^9}, {3.825951403469245*^9, 3.8259514038910093`*^9}, {
   3.8510629662619324`*^9, 3.8510629672170043`*^9}, {3.8519609635291433`*^9, 
   3.851960968477482*^9}, {3.8836262585421753`*^9, 3.883626281068202*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1eaf570a-d97e-4ec2-921b-3d4b13b73417"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Constructing the theta-diagrams",
 FontSize->36,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0.5, 0]]], "Subsection",
 CellChangeTimes->{{3.822036358338234*^9, 3.8220363597268534`*^9}, 
   3.8221113940169506`*^9, {3.883623480902573*^9, 
   3.883623487782302*^9}},ExpressionUUID->"3ee4f82d-bb28-4858-9ac8-\
49fd82cc3be8"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["DiagramFactorDivision (et al)",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.803921568627451, 0.7764705882352941, 
   0.19607843137254902`]]], "Subsubsection",
 CellChangeTimes->{{3.8220363850479007`*^9, 3.822036398198202*^9}, 
   3.822036508938183*^9, {3.822624320779832*^9, 
   3.822624323322852*^9}},ExpressionUUID->"1970e5f1-14ff-4380-83dd-\
10aa69696924"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "scalar", " ", "of", " ", "the", " ", "chiral", " ", 
    "superfield"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ECSc", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"$momenta", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], " ", "p", "*", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "*", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}]}]}], "}"}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"External", " ", "anti"}], "-", 
     RowBox[{"scalar", " ", "of", " ", "the", " ", "anti"}], "-", 
     RowBox[{"chiral", " ", "superfield"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EACASc", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"$momenta", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], " ", "p", "*", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], "*", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}]}], "}"}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "External", " ", "spinor", " ", "of", " ", "the", " ", "chiral", " ", 
     "superfield"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ECSp", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$momenta", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], " ", "p", "*", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "*", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}], ",", 
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "j", "]"}], ",", "\"\<dot\>\""}], 
           "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic2", ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToString", "[", "i", "]"}], ",", 
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], ",", "\"\<dot\>\""}], 
             "]"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"External", " ", "anti"}], "-", 
     RowBox[{"spinor", " ", "of", " ", "the", " ", "anti"}], "-", 
     RowBox[{"chiral", " ", "superfield"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EACASp", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$momenta", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], " ", "p", "*", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], "*", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic2", ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], ",", "\"\<dot\>\""}], 
             "]"}], ",", 
            RowBox[{"ToString", "[", "i", "]"}]}], "}"}]}], "}"}]}], "}"}]}], 
     "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "External", " ", "vector", " ", "of", " ", "the", " ", "vector", " ", 
     "superfield", " ", 
     RowBox[{"(", 
      RowBox[{
      "no", " ", "need", " ", "for", " ", "momenta", " ", "input", " ", 
       "here"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EVV", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$bdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$wdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$dottedline", ",", 
        RowBox[{
         RowBox[{"$s", "[", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<V,\>\"", ",", 
            RowBox[{"ToString", "[", "i", "]"}], ",", "\"\<,\>\"", ",", 
            RowBox[{"ToString", "[", "j", "]"}]}], "]"}], "]"}], "*", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], "*", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$permutations", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", "j"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}]}], "}"}], "}"}]}], "}"}]}], 
         "}"}]}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "GAUGINOS", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Differently", " ", "from", " ", "the", " ", "aforementioned", " ", 
     "terms", " ", "these", " ", "functions", " ", "are", " ", "not", " ", 
     "called", " ", "directly", " ", "by", " ", "the", " ", 
     RowBox[{"user", ".", " ", "These"}], " ", "are", " ", "called", " ", 
     "in", " ", "gaugino", " ", "related", " ", "functions", " ", 
     RowBox[{"(", 
      RowBox[{"GTo1", ",", "..."}], ")"}], " ", "when", " ", "one", " ", 
     "calls", " ", "the", " ", "gaugino", " ", "external", " ", "lines", " ", 
     "as", " ", 
     RowBox[{"EG", "[", "...", "]"}], " ", "and", " ", 
     RowBox[{
      RowBox[{"EAG", "[", "...", "]"}], ".", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"ACHTUNG", ":", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"[", "1", "]"}], " ", "Here", " ", "are", " ", "kept", " ", 
        "the", " ", "same", " ", "conventions", " ", "of", " ", "spinorial", 
        " ", "external", " ", 
        RowBox[{"lines", ".", "\[IndentingNewLine]", 
         RowBox[{"[", "2", "]"}]}], " ", "Here", " ", "\"\<$permutations\>\"",
         " ", "is", " ", "used", " ", "in", " ", "order", " ", "to", " ", 
        "take", " ", "into", " ", "account", " ", "when", " ", "the", " ", 
        "external", " ", "line", " ", "attaches", " ", "to", " ", "a", " ", 
        "vectorial", " ", "vertex", " ", "that", " ", "possibly", " ", "adds",
         " ", 
        RowBox[{"derivatives", "."}]}]}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
             "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
     "**"}], "******)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "1", "st", " ", "addend", " ", "of", " ", "the", " ", "gaugino", " ", 
     "external", " ", "line", " ", 
     RowBox[{"contribution", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EG1", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$bdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$wdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$permutations", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", "j"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}]}], "}"}], "}"}]}], "}"}]}], 
         "}"}]}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "2", "nd", " ", "addend", " ", "of", " ", "the", " ", "gaugino", " ", 
     "external", " ", "line", " ", 
     RowBox[{"contribution", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EG2", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$factor", ",", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$bdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$wdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$constraints", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}], ",", 
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "i", "]"}], ",", "\"\<dot\>\""}], 
           "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic2", ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToString", "[", "i", "]"}], ",", 
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "i", "]"}], ",", "\"\<dot\>\""}], 
             "]"}]}], "}"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$permutations", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", "j"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}]}], "}"}], "}"}]}], "}"}]}], 
         "}"}]}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "1", "st", " ", "addend", " ", "of", " ", "the", " ", "\"\<anti\>\""}], 
     "-", 
     RowBox[{"gaugino", " ", "external", " ", "line", " ", 
      RowBox[{"contribution", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EAG1", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$bdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$wdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}], ",", 
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "j", "]"}], ",", "\"\<dot\>\""}], 
           "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$permutations", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"j", ",", "i"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "i"}], "}"}]}], "}"}], "}"}]}], "}"}]}], 
         "}"}]}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "2", "nd", " ", "addend", " ", "of", " ", "the", " ", "\"\<anti\>\""}], 
     "-", 
     RowBox[{"gaugino", " ", "external", " ", "line", " ", 
      RowBox[{"contribution", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EAG2", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$factor", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$bdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$wdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$constraints", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}], ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], ",", 
          RowBox[{"ToString", "[", "j", "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic2", ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], ",", "\"\<dot\>\""}], 
             "]"}], ",", 
            RowBox[{"ToString", "[", "j", "]"}]}], "}"}]}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"$permutations", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"j", ",", "i"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "i"}], "}"}]}], "}"}], "}"}]}], "}"}]}], 
         "}"}]}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Chiral", " ", "propagator", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"aka", " ", 
         RowBox[{"chiral", "/", "anti"}]}], "-", 
        RowBox[{"chiral", " ", "superpropagator"}]}], ",", " ", 
       RowBox[{
       "between", " ", "superspace", " ", "points", " ", "\"\<i\>\"", " ", 
        "and", " ", "\"\<j\>\""}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CP", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"$momenta", ",", 
       RowBox[{
        RowBox[{"p", "*", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], "*", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "p", "*", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], "*", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "p", "*", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "*", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}]}]}]}], "}"}], 
     "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Vector", " ", "propagator", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "between", " ", "superspace", " ", "points", " ", "\"\<i\>\"", " ", 
        "and", " ", "\"\<j\>\""}], ",", " ", 
       RowBox[{
       "no", " ", "need", " ", "for", " ", "momenta", " ", "input", " ", 
        "here"}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VP", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$constraints", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], ",", 
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}]}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"$constraints", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}], ",", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}]}], "}"}]}], "}"}]}],
      "}"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Generical", " ", "vertex", " ", 
     RowBox[{"(", 
      RowBox[{
      "that", " ", "has", " ", "no", " ", "other", " ", "diagrammatical", " ",
        "properties", " ", "other", " ", "than", " ", "giving", " ", "a", " ",
        "white", " ", "and", " ", "a", " ", "black", " ", "dot"}], ")"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GV", "[", "i_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$bdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$wdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}], "}"}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Chiral", " ", "3"}], "-", 
     RowBox[{
     "vertex", " ", "that", " ", "has", " ", "all", " ", "inward", " ", 
      "matter", " ", "lines", " ", 
      RowBox[{"(", 
       RowBox[{"in", " ", "superspace", " ", "point", " ", "\"\<i\>\""}], 
       ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3inward", "[", "i_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$bdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$wdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$constraints", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], ",", "0"}], 
         "}"}]}], "}"}]}], "}"}]}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Chiral", " ", "3"}], "-", 
     RowBox[{
     "vertex", " ", "that", " ", "has", " ", "all", " ", "outwardmatter", " ",
       "lines", " ", 
      RowBox[{"(", 
       RowBox[{"in", " ", "superspace", " ", "point", " ", "\"\<i\>\""}], 
       ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3outward", "[", "i_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$bdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$wdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$constraints", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}], ",", "0"}], 
         "}"}]}], "}"}]}], "}"}]}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Vectorial", " ", "3", " ", "vertex", " ", 
     RowBox[{"(", 
      RowBox[{"in", " ", "superspace", " ", "point", " ", "\"\<i\>\""}], 
      ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3", "[", 
      RowBox[{"o_", ",", "i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
     "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"res", ",", "p", ",", "count"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"p", "=", 
          RowBox[{"Permutations", "[", 
           RowBox[{"{", 
            RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"o", ",", "i", ",", "j", ",", "k"}], "}"}], "}"}]}], ";", 
         "                       ", 
         RowBox[{"(*", 
          RowBox[{"{", 
           RowBox[{"center", ",", " ", 
            RowBox[{
            "the", " ", "other", " ", "vertices", " ", "linked", " ", "to", 
             " ", "the", " ", "center"}]}], "}"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"count", "=", "1"}], ",", 
           RowBox[{"count", "\[LessEqual]", 
            RowBox[{"Length", "[", "p", "]"}]}], ",", " ", 
           RowBox[{"count", "++"}], ",", 
           RowBox[{"res", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"res", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"o", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", "$Bu"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", "$Du"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "count", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "count", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", "$Dl"}], "}"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "count", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "}"}]}], 
                 "}"}]}], "}"}]}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"$bdot", ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "o", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"$wdot", ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "o", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"$permutations", ",", "res"}], "}"}]}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Vectorial", " ", "4", " ", "vertex", " ", 
     RowBox[{"(", 
      RowBox[{"in", " ", "superspace", " ", "point", " ", "\"\<i\>\""}], 
      ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V4", "[", 
      RowBox[{"o_", ",", "i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=",
      "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"res", ",", "p", ",", "count"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"p", "=", 
          RowBox[{"Permutations", "[", 
           RowBox[{"{", 
            RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"o", ",", "i", ",", "j", ",", "k", ",", "l"}], "}"}], 
           "}"}]}], ";", "                   ", 
         RowBox[{"(*", 
          RowBox[{"{", 
           RowBox[{"center", ",", " ", 
            RowBox[{
            "the", " ", "other", " ", "vertices", " ", "linked", " ", "to", 
             " ", "the", " ", "center"}]}], "}"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"count", "=", "1"}], ",", 
           RowBox[{"count", "\[LessEqual]", 
            RowBox[{"Length", "[", "p", "]"}]}], ",", " ", 
           RowBox[{"count", "++"}], ",", 
           RowBox[{"res", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"res", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "count", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", "$Du"}], "}"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "count", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"o", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", "$Bu"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "count", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", "$Dl"}], "}"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "count", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "}"}]}], 
                 "}"}]}], "}"}]}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"$bdot", ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "o", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"$wdot", ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "o", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"$permutations", ",", "res"}], "}"}]}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DiagramFactorDivision", "[", "diagram_", "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "factor", ",", "constr", ",", "momenta", ",", "vertices", ",", "alg", 
         ",", "alg2", ",", "dotlines", ",", "perm", ",", "i", ",", "j"}], 
        "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"factor", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"constr", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"momenta", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"vertices", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"black", " ", "dot", " ", "list"}], " ", "+", " ", 
          RowBox[{"white", " ", "dot", " ", "list"}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"alg", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"alg2", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"dotlines", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"perm", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "diagram", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j", "=", "1"}], ",", 
             RowBox[{"j", "\[LessEqual]", 
              RowBox[{"Length", "[", 
               RowBox[{"diagram", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
             RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ToString", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
                 "\"\<$factor\>\""}], ",", 
                RowBox[{"factor", "*=", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ToString", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
                 "\"\<$constraints\>\""}], ",", 
                RowBox[{"constr", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"constr", ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], " ", "]"}]}]}], "]"}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ToString", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
                 "\"\<$momenta\>\""}], ",", 
                RowBox[{"momenta", "=", 
                 RowBox[{"momenta", "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}]}]}], " ", "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ToString", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
                 "\"\<$bdot\>\""}], ",", 
                RowBox[{
                 RowBox[{"vertices", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{
                   RowBox[{"vertices", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ToString", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
                 "\"\<$wdot\>\""}], ",", 
                RowBox[{
                 RowBox[{"vertices", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{
                   RowBox[{"vertices", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ToString", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
                 "\"\<$algebraic\>\""}], ",", 
                RowBox[{"alg", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"alg", ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ToString", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
                 "\"\<$algebraic2\>\""}], ",", 
                RowBox[{"alg2", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"alg2", ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ToString", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
                 "\"\<$dottedline\>\""}], ",", 
                RowBox[{"dotlines", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"dotlines", ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ToString", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
                 "\"\<$permutations\>\""}], ",", 
                RowBox[{"perm", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"perm", ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], " ", "]"}], 
              ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"factor", ",", "constr", ",", 
          RowBox[{"{", 
           RowBox[{
           "momenta", ",", "vertices", ",", "alg", ",", "dotlines", ",", 
            "alg2"}], "}"}], ",", "perm"}], "}"}]}]}], "\[IndentingNewLine]", 
      "]"}], "\[IndentingNewLine]", ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.831356348149293*^9, 3.831356430047596*^9}, {
   3.831356757036107*^9, 3.831356800809819*^9}, {3.831356859889925*^9, 
   3.8313568841251764`*^9}, {3.8313573155673685`*^9, 3.831357325288759*^9}, 
   3.8316301242912827`*^9, {3.831630344571595*^9, 3.831630359262168*^9}, {
   3.8338050463606243`*^9, 3.8338050622625103`*^9}, {3.845002483680379*^9, 
   3.845002602750621*^9}, {3.8450027718125267`*^9, 3.8450027785446434`*^9}, {
   3.8452205424507365`*^9, 3.845220542966367*^9}, {3.8452630059775295`*^9, 
   3.8452630128817434`*^9}, {3.845264498104601*^9, 3.84526450327722*^9}, {
   3.8452645913804407`*^9, 3.8452645927064395`*^9}, {3.845264834204398*^9, 
   3.8452648360789957`*^9}, {3.845272201736518*^9, 3.845272202361549*^9}, {
   3.8452772375894003`*^9, 3.8452772391046715`*^9}, {3.8452776741914845`*^9, 
   3.84527767495885*^9}, {3.8452811139270697`*^9, 3.8452814794569855`*^9}, {
   3.8452815393683424`*^9, 3.8452815565249367`*^9}, 3.8452846662878237`*^9, {
   3.847020572525526*^9, 3.8470205889908295`*^9}, {3.847083853567271*^9, 
   3.8470838732807846`*^9}, {3.847109326693975*^9, 3.847109381174611*^9}, {
   3.847109427300093*^9, 3.847109555813064*^9}, {3.847109589116931*^9, 
   3.8471096452535458`*^9}, 3.8502823407215395`*^9, {3.850573347192692*^9, 
   3.8505734007998962`*^9}, {3.850573432262195*^9, 3.8505734366272573`*^9}, {
   3.8505736402106037`*^9, 3.8505736407116337`*^9}, {3.850573686206092*^9, 
   3.850573701419795*^9}, {3.850573752564167*^9, 3.8505737917078667`*^9}, {
   3.8509654553620386`*^9, 3.850965466525955*^9}, {3.850965499884897*^9, 
   3.8509655405469046`*^9}, 3.851095873708805*^9, 3.851095925268073*^9, {
   3.861360832702428*^9, 3.861360942714245*^9}, {3.8728353784087462`*^9, 
   3.872835386920762*^9}, {3.872835417285739*^9, 3.872835587879851*^9}, {
   3.872835624711889*^9, 3.8728356560043764`*^9}, {3.8728363522861676`*^9, 
   3.8728363599486485`*^9}, {3.87283648675312*^9, 3.8728365920013375`*^9}, {
   3.8728367498085403`*^9, 3.872836970681368*^9}, {3.8728370172941628`*^9, 
   3.872837019961933*^9}, {3.872837052039796*^9, 3.872837072434018*^9}, {
   3.8728371167213583`*^9, 3.872837169522462*^9}, {3.872838817496269*^9, 
   3.8728389476419363`*^9}, {3.8831966911870203`*^9, 3.8831967091671743`*^9}, 
   3.8831967581713057`*^9, {3.883196796818486*^9, 3.883196898533822*^9}, {
   3.8831969496171303`*^9, 3.8831970484933615`*^9}, {3.8834477866955595`*^9, 
   3.883447873040189*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"ab892500-8033-41c4-9738-68c8cd710201"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["PermutationsElaboration (et al)",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.803921568627451, 0.7764705882352941, 
   0.19607843137254902`]]], "Subsubsection",
 CellChangeTimes->{{3.822036560436634*^9, 3.822036589275092*^9}, {
  3.822624313621456*^9, 
  3.822624315858465*^9}},ExpressionUUID->"16fa78d3-69ec-4e38-a154-\
7611d799c886"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PermutationsElaboration", "[", "diagram_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dia", ",", "condia", ",", "t", ",", "tsum", ",", "i"}], "}"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dia", "=", "diagram"}], ";", "\[IndentingNewLine]", 
       RowBox[{"condia", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Check", " ", "the", " ", "vertexes", " ", "linked", " ", "or", " ", 
          "the", " ", "vacuum", " ", "bubbles"}], ",", " ", 
         RowBox[{
         "to", " ", "extract", " ", "them", " ", "from", " ", "the", " ", 
          "total", " ", "picture", " ", "and", " ", "elaborate", " ", "them", 
          " ", "apart"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"t", "=", 
        RowBox[{"CheckLinks", "[", "dia", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "t", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", " ", 
         RowBox[{"condia", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"condia", ",", 
            RowBox[{"dia", "[", 
             RowBox[{"[", 
              RowBox[{"t", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], "]"}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "t", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"dia", "=", " ", 
          RowBox[{"Delete", "[", 
           RowBox[{"dia", ",", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", "i", "+", "1"}]}], 
           "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Remove", " ", "information", " ", "that", " ", "was", " ", "only", 
         " ", "needed", " ", "for", " ", "checking", " ", "the", " ", "links",
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"the", " ", "\"\<{center-vertex, target-vertexes}\>\""}], 
           "-", "list"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "dia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"dia", "=", 
          RowBox[{"Delete", "[", 
           RowBox[{"dia", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1"}], "}"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "condia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"condia", "=", 
          RowBox[{"Delete", "[", 
           RowBox[{"condia", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1"}], "}"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Start", " ", "finding", " ", "all", " ", "combinations"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dia", "=", 
        RowBox[{"DerivativesCombinations", "[", "dia", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"condia", "=", 
        RowBox[{"DerivativesCombinations", "[", "condia", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Unite", " ", "derivatives", " ", "on", " ", "same", " ", 
         "propagator"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "condia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", " ", 
         RowBox[{"condia", "=", 
          RowBox[{"ReplacePart", "[", 
           RowBox[{"condia", ",", 
            RowBox[{"i", "\[Rule]", 
             RowBox[{"DerivativesConjunctions", "[", 
              RowBox[{"condia", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}]}]}], "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Combine", " ", "all", " ", "permutations", " ", "between", " ", 
         "\"\<dia\>\"", " ", "and", " ", "\"\<condia\>\""}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"DerivativesSingleCombinations", "[", 
        RowBox[{"dia", ",", "condia"}], "]"}]}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Checks", " ", "vertexes", " ", "with", " ", "connected", " ", "links"}], 
    ",", " ", 
    RowBox[{"these", " ", "will", " ", "be", " ", "examined", " ", 
     RowBox[{"apart", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckLinks", "[", "diagr_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"t", ",", "res", ",", "i", ",", "j", ",", "k"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"t", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "temporary", " ", "variable", " ", "that", " ", "contains", " ", 
         "the", " ", "informations", " ", "over", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "st", " ", "vertex", " ", "center"}], ",", " ", 
             RowBox[{"1", "st", " ", "linked", " ", "vertices"}]}], "}"}], 
           ",", " ", "..."}], "}"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "will", " ", "contain", " ", "the", " ", "position", " ", "of", " ", 
         "the", " ", "vertexes", " ", "with", " ", "connected", " ", 
         "links"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "diagr", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"t", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"t", ",", 
            RowBox[{
             RowBox[{"diagr", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Link", " ", "with", " ", "other", " ", 
         RowBox[{"vertexes", "?"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Length", "[", "t", "]"}], "-", "1"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{
             RowBox[{"i", "+", "j"}], "\[LessEqual]", 
             RowBox[{"Length", "[", "t", "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"k", "=", "2"}], ",", 
               RowBox[{"k", "\[LessEqual]", 
                RowBox[{"Length", "[", 
                 RowBox[{"t", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "j"}], "]"}], "]"}], "]"}]}], ",", " ", 
               RowBox[{"k", "++"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", 
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                 RowBox[{"res", "=", 
                  RowBox[{"Append", "[", 
                   RowBox[{"res", ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"i", "+", "j"}]}], "}"}]}], "]"}]}], ",", 
                 "Null"}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Vacuum", " ", 
         RowBox[{"boubble", "?"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "t", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"DeleteDuplicates", "[", 
              RowBox[{"t", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "\[NotEqual]", 
            RowBox[{"Length", "[", 
             RowBox[{"t", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{"res", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"res", ",", "i"}], "]"}]}], ",", "Null"}], "]"}]}], 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"Flatten", "[", "res", "]"}], "]"}]}]}], " ", 
     RowBox[{"(*", 
      RowBox[{
      "without", " ", "DeleteDuplicates", " ", "elements", " ", "are", " ", 
       "at", " ", "least", " ", "counted", " ", 
       RowBox[{"twice", "."}]}], "*)"}], "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Find", " ", "all", " ", "the", " ", "combinations", " ", "for", " ", 
    "the", " ", "list", " ", "of", " ", "permutations", " ", "of", " ", 
    "covariant", " ", "derivatives", " ", "in", " ", 
    RowBox[{"input", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DerivativesCombinations", "[", "list_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "Is", " ", "the", " ", "list", " ", "empty", " ", "or", " ", "has", " ", 
      "only", " ", "one", " ", 
      RowBox[{"element", "?"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "list", "]"}], "\[Equal]", "0"}], " ", "||", 
       " ", 
       RowBox[{
        RowBox[{"Length", "[", "list", "]"}], "==", "1"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Output", " ", "that", " ", "list"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Flatten", "[", 
       RowBox[{"list", ",", "1"}], "]"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Else", ",", " ", 
        RowBox[{"output", " ", "all", " ", "combinations"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"rs", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"rs", "=", 
          RowBox[{"DerivativesSingleCombinations", "[", 
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"list", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Initiallized", " ", "result"}], "=", 
           RowBox[{
           "rs", " ", "with", " ", "all", " ", "the", " ", "combinations", 
            " ", "between", " ", "the", " ", "first", " ", "two", " ", 
            "element"}]}], "*)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "If", " ", "there", " ", "are", " ", "more", " ", "than", " ", 
            "two", " ", "elements"}], ",", " ", 
           RowBox[{
           "the", " ", "result", " ", "enters", " ", "the", " ", 
            "\"\<for-cycle\>\"", " ", "to", " ", "obtain"}], ",", " ", 
           RowBox[{"step", " ", "by", " ", "step"}], ",", " ", 
           RowBox[{"all", " ", 
            RowBox[{"combinations", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "3"}], ",", 
           RowBox[{"i", "\[LessEqual]", 
            RowBox[{"Length", "[", "list", "]"}]}], ",", 
           RowBox[{"i", "++"}], ",", 
           RowBox[{"rs", "=", 
            RowBox[{"DerivativesSingleCombinations", "[", 
             RowBox[{"rs", ",", 
              RowBox[{"list", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "rs"}]}], 
       "\[IndentingNewLine]", "]"}]}], " ", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Between", " ", "two", " ", "lists", " ", "of", " ", "all", " ", 
     "permutations", " ", "of", " ", "a", " ", 
     RowBox[{"vertex", "/", "combination"}], " ", "of", " ", "vertexes"}], 
    ",", " ", 
    RowBox[{
    "outputs", " ", "all", " ", "combinations", " ", "between", " ", "these", 
     " ", "two"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DerivativesSingleCombinations", "[", 
    RowBox[{"l1_", ",", "l2_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "l1", "]"}], "\[Equal]", "0"}], ",", "l2", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "l2", "]"}], "\[Equal]", "0"}], ",", "l1", 
        ",", "\[IndentingNewLine]", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"rs", ",", "i", ",", "j"}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"rs", "=", 
            RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{"Length", "[", "l1", "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"j", "=", "1"}], ",", 
                RowBox[{"j", "\[LessEqual]", 
                 RowBox[{"Length", "[", "l2", "]"}]}], ",", 
                RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"rs", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"rs", ",", 
                   RowBox[{"FlattenAt", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"l1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"l2", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"l1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"l2", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "2"}], "}"}]}], "}"}]}], "]"}]}], 
                  "]"}]}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           "rs"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
       "]"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DerivativesConjunctions", "[", "derivatives_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "t", ",", "tsum", ",", "derlist", ",", "i", ",", "j", ",", "k"}], "}"}],
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"derlist", "=", 
       RowBox[{"derivatives", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
      RowBox[{"tsum", "=", "0"}], ";", "\[IndentingNewLine]", "t", ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Check", " ", "all", " ", "elements", " ", "to", " ", "find", " ", 
        "vacuum", " ", "bubbles", " ", 
        RowBox[{"(", 
         RowBox[{"auto", "-", 
          RowBox[{"connected", " ", "vertexes"}]}], ")"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "derlist", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{
            RowBox[{"i", "+", "j"}], "\[LessEqual]", 
            RowBox[{"Length", "[", "derlist", "]"}]}], ",", 
           RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Is", " ", "this", " ", "a", " ", "vacuum", " ", 
              RowBox[{"bubble", "?", " ", "If"}], " ", "yes"}], ",", " ", 
             RowBox[{
             "draw", " ", "the", " ", "derived", " ", "superfields", " ", 
              "adjacent", " ", "and", " ", "remember", " ", "the", " ", 
              "number", " ", "of", " ", "anticommutation", " ", "performed", 
              " ", "to", " ", "do", " ", 
              RowBox[{"so", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"derlist", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "==", 
               RowBox[{
                RowBox[{"derlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"Count", " ", "anti"}], "-", 
                RowBox[{
                "commutations", " ", "to", " ", "draw", " ", "adjacent", " ", 
                 "the", " ", "rightmost", " ", "derived", " ", 
                 RowBox[{"superfield", "."}]}]}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"k", "=", 
                  RowBox[{"i", "+", "1"}]}], ",", 
                 RowBox[{"k", "\[LessEqual]", 
                  RowBox[{"i", "+", "j", "-", "1"}]}], ",", 
                 RowBox[{"k", "++"}], ",", 
                 RowBox[{"tsum", "=", 
                  RowBox[{"tsum", "+", 
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]}]}], "]"}], ";",
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                "Generate", " ", "the", " ", "term", " ", "that", " ", "is", 
                 " ", "the", " ", "derived", " ", 
                 RowBox[{"superpropagator", "."}]}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"t", "=", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"FlattenAt", "[", 
                   RowBox[{
                    RowBox[{"Prepend", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "1"}], 
                   "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "}"}]}], ";", 
               " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"derlist", "=", 
                RowBox[{"Delete", "[", 
                 RowBox[{"derlist", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", "+", "j"}], "}"}]}], "}"}]}], "]"}]}], ";", 
               "             ", 
               RowBox[{"(*", 
                RowBox[{
                "delete", " ", "the", " ", "\"\<need-to-be-united\>\"", " ", 
                 "derivatives"}], "*)"}], "\[IndentingNewLine]", 
               RowBox[{"derlist", "=", 
                RowBox[{"Insert", "[", 
                 RowBox[{"derlist", ",", "t", ",", "i"}], "]"}]}], ";", 
               "                                 ", 
               RowBox[{"(*", 
                RowBox[{
                "insert", " ", "the", " ", "above", " ", "created", " ", 
                 "\"\<t\>\""}], "*)"}], "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"Break", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"Are", " ", "these", " ", "connected", " ", 
               RowBox[{"vertexes", "?", " ", "If"}], " ", "yes"}], ",", " ", 
              RowBox[{
              "draw", " ", "the", " ", "derived", " ", "superfields", " ", 
               "adjacent", " ", "and", " ", "remember", " ", "the", " ", 
               "number", " ", "of", " ", "anticommutation", " ", "performed", 
               " ", "to", " ", "do", " ", 
               RowBox[{"so", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "==", 
               RowBox[{
                RowBox[{"derlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"Count", " ", "anti"}], "-", 
                RowBox[{
                "commutations", " ", "to", " ", "drawn", " ", "adjacent", " ",
                  "the", " ", "rightmost", " ", "derived", " ", 
                 RowBox[{"superfield", "."}]}]}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"k", "=", 
                  RowBox[{"i", "+", "1"}]}], ",", 
                 RowBox[{"k", "\[LessEqual]", 
                  RowBox[{"i", "+", "j", "-", "1"}]}], ",", 
                 RowBox[{"k", "++"}], ",", 
                 RowBox[{"tsum", "=", 
                  RowBox[{"tsum", "+", 
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]}]}], "]"}], ";",
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                "Create", " ", "the", " ", "element", " ", "of", " ", 
                 "derivatives", " ", "on", " ", "same", " ", "propagator", 
                 " ", "rembering", " ", "that", " ", 
                 RowBox[{"(", 
                  RowBox[{"for", " ", "what", " ", "stated", " ", "above"}], 
                  ")"}], " ", "all", " ", "needs", " ", "to", " ", "be", " ", 
                 "in", " ", "the", " ", 
                 RowBox[{"order", ":", " ", 
                  RowBox[{
                   RowBox[{"i__DiDj", "__j", " ", "with", " ", "i"}], "<", 
                   RowBox[{"j", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "<", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{"t", "=", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"FlattenAt", "[", 
                    RowBox[{
                    RowBox[{"Prepend", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "1"}], 
                    "]"}], ",", 
                    RowBox[{"Sort", "[", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], ",", 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"t", "=", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"FlattenAt", "[", 
                    RowBox[{
                    RowBox[{"Prepend", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "1"}], 
                    "]"}], ",", 
                    RowBox[{"Sort", "[", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"tsum", "=", 
                   RowBox[{"tsum", "+", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]}], ";"}]}], 
                "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"derlist", "=", 
                RowBox[{"Delete", "[", 
                 RowBox[{"derlist", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", "+", "j"}], "}"}]}], "}"}]}], "]"}]}], ";", 
               "                ", 
               RowBox[{"(*", 
                RowBox[{
                "delete", " ", "the", " ", "\"\<need-to-be-united\>\"", " ", 
                 "derivatives"}], "*)"}], "\[IndentingNewLine]", 
               RowBox[{"derlist", "=", 
                RowBox[{"Insert", "[", 
                 RowBox[{"derlist", ",", "t", ",", "i"}], "]"}]}], ";", 
               "                                     ", 
               RowBox[{"(*", 
                RowBox[{
                "insert", " ", "the", " ", "above", " ", "created", " ", 
                 "\"\<t\>\""}], "*)"}], "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"Break", "[", "]"}]}]}], "\[IndentingNewLine]", 
             "]"}]}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", "tsum", "]"}], ",", "1", ",", 
           RowBox[{"-", "1"}]}], "]"}], "*", 
         RowBox[{"derivatives", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", "derlist"}], "}"}]}]}], " ", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "correct", " ", "the", " ", "sign", " ", "for", " ", "the", " ", 
       "various", " ", "afore", " ", "cited", " ", "anti"}], "-", 
      "commutations"}], "*)"}], "\[IndentingNewLine]", "]"}], 
   "\[IndentingNewLine]", ")"}]}]}], "Input",
 CellChangeTimes->{{3.822036567003846*^9, 3.8220365673949823`*^9}, 
   3.8220366144017916`*^9, {3.830244930261729*^9, 3.830244937812411*^9}, {
   3.8302449816636567`*^9, 3.8302449836960735`*^9}, {3.830245023714831*^9, 
   3.830245214259942*^9}, {3.830245245641576*^9, 3.8302454003534966`*^9}, {
   3.8302454394732237`*^9, 3.8302454430369263`*^9}, {3.8302598872029552`*^9, 
   3.8302600647006893`*^9}, 3.8313615285658126`*^9, {3.8313618629656334`*^9, 
   3.8313618644827895`*^9}, {3.8313619961312532`*^9, 3.831362092960311*^9}, {
   3.831362159018036*^9, 3.831362161222706*^9}, {3.8313622759141846`*^9, 
   3.8313622791476097`*^9}, {3.831362589835661*^9, 3.8313625940868917`*^9}, {
   3.831362632873802*^9, 3.83136267395883*^9}, {3.8313627267104883`*^9, 
   3.831362748137151*^9}, {3.8313627853805523`*^9, 3.831362796835084*^9}, {
   3.8313628599717927`*^9, 3.8313629116679354`*^9}, {3.831362961208665*^9, 
   3.831362962552111*^9}, {3.831376440828327*^9, 3.8313765552669487`*^9}, {
   3.8313766257829523`*^9, 3.8313766290810823`*^9}, {3.8314804960883656`*^9, 
   3.8314805652136536`*^9}, {3.8316319959496326`*^9, 3.831632041225258*^9}, {
   3.831632079205014*^9, 3.8316321458476667`*^9}, {3.831632206120278*^9, 
   3.831632210713434*^9}, {3.83163266774634*^9, 3.8316327714079103`*^9}, {
   3.8316328981582327`*^9, 3.8316329875809336`*^9}, {3.8316330320981894`*^9, 
   3.831633061659301*^9}, {3.8316330948763943`*^9, 3.831633107323141*^9}, {
   3.8316331509914136`*^9, 3.8316332144265604`*^9}, {3.831633255701544*^9, 
   3.8316332614414225`*^9}, {3.831647396982745*^9, 3.8316474591167517`*^9}, {
   3.831647491229662*^9, 3.831647507498395*^9}, {3.8316475416284018`*^9, 
   3.8316475932804565`*^9}, {3.8316478943744373`*^9, 3.831647901564928*^9}, 
   3.845220912913165*^9, 3.84522097669267*^9, 3.8491756035054607`*^9, 
   3.849175678416732*^9, {3.872835925228609*^9, 3.8728359255216465`*^9}, 
   3.8728375923192577`*^9, 3.883447947280639*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"2786d7c8-a82a-4069-b9f5-def7db65774f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["DerivedPropagatorsElaboration",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.803921568627451, 0.7764705882352941, 
   0.19607843137254902`]]], "Subsubsection",
 CellChangeTimes->{{3.822036629419814*^9, 3.822036629767864*^9}, {
  3.822036681734625*^9, 3.822036691777072*^9}, {3.823765788830695*^9, 
  3.8237657908622704`*^9}, {3.826529691444854*^9, 
  3.8265297050798073`*^9}},ExpressionUUID->"09f8f3e8-239a-4691-bb37-\
c0929af652dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerivedPropagatorsElaboration", "[", "propagators_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "prop", ",", "factor", ",", "a", ",", "b", ",", "ta", ",", "tb", ",", 
       "sa", ",", "sb", ",", "p", ",", "va", ",", "vb", ",", "bva", ",", 
       "bvb", ",", "talg", ",", "tlines", ",", "alg", ",", "constr", ",", 
       "lines", ",", "der", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Generic", " ", "variables"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"a", ";", " ", "b", ";", "     ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "ordered", " ", "extremes", " ", "of", " ", "propagator", " ", "a___",
          "_b"}], ",", " ", 
        RowBox[{"we", " ", 
         RowBox[{"don", "'"}], "t", " ", "i", " ", "and", " ", "j", " ", "to",
          " ", "not", " ", "interfere", " ", "with", " ", "counting", " ", 
         "variables"}]}], "*)"}], "\[IndentingNewLine]", "sa", ";", "sb", ";",
       " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "these", " ", "will", " ", "be", " ", "the", " ", "indexes", " ", 
         "associated", " ", "with", " ", "the", " ", 
         RowBox[{"vertex", ":", " ", "sa"}]}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", "a", "]"}], " ", "and", " ", "sb"}], "=", 
         RowBox[{"ToString", "[", "b", "]"}]}]}], "*)"}], 
      "\[IndentingNewLine]", "p", ";", "           ", 
      RowBox[{"(*", 
       RowBox[{
       "momenta", " ", "appearing", " ", "in", " ", "one", " ", "of", " ", 
        "the", " ", "propagators"}], "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Shorthand", " ", "variables"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"prop", "=", 
       RowBox[{"propagators", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
       "list", " ", "of", " ", "propagators", " ", "with", " ", 
        "derivatives"}], "*)"}], "\[IndentingNewLine]", "ta", ";", "tb", ";", 
      " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "generic", " ", "temporary", " ", "\"\<a\>\"", " ", "and", " ", 
         "\"\<b\>\"", " ", "variables"}], ",", " ", 
        RowBox[{"for", " ", "intermediate", " ", "steps"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"va", "=", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "a", "]"}]}], ";", 
      RowBox[{"vb", "=", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "b", "]"}]}], ";", 
      RowBox[{"bva", "=", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "a", "]"}]}], ";", 
      RowBox[{"bvb", "=", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "b", "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{"\[Theta]", "-", "variables"}], "*)"}], "\[IndentingNewLine]", 
      "tlines", ";", " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"\[Theta]", "-", "line"}], ",", " ", 
        RowBox[{
         RowBox[{"e", ".", "g", ".", " ", 
          FractionBox["1", "2"]}], "p", "*", "va", "*", "bvb"}]}], "*)"}], 
      "\[IndentingNewLine]", "talg", ";", " ", 
      RowBox[{"(*", 
       RowBox[{"temporary", " ", "algebraic", " ", "factors"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Final", " ", "result", " ", "variables"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"factor", "=", 
       RowBox[{"propagators", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{"overall", " ", "factor"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"alg", "=", 
       RowBox[{"{", "}"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{"algebraic", " ", "factors"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"constr", "=", 
       RowBox[{"{", "}"}]}], ";", " ", 
      RowBox[{"(*", "constraints", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"lines", "=", "0"}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"sum", " ", "of", " ", "all", " ", "\[Theta]"}], "-", 
         "lines"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"p", "*", "va", "*", "bvb"}], "+"}], "..."}], " ", "as", 
         " ", "final", " ", "result"}]}], "*)"}], "\[IndentingNewLine]", 
      "der", ";", " ", 
      RowBox[{"(*", 
       RowBox[{
       "will", " ", "contain", " ", "the", " ", "array", " ", "with", " ", 
        "the", " ", "derivatives"}], "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "prop", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"der", "=", 
          RowBox[{
           RowBox[{"prop", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"ta", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"prop", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"tb", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"prop", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                 "**"}], "**"}], "**"}], "**"}], "**"}], "**", "**", "**", "**",
             "**"}], "*", 
           RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
           "Vacuum", " ", 
           RowBox[{"boubble", "**", "**", "**"}], "*", 
           RowBox[{"**", "**", "**", "**", "**"}], "*", 
           RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], "*", "*", 
           RowBox[{"**", "**"}]}], "********)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"ta", "\[Equal]", "tb"}], ",", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Is", " ", "the", " ", "only", " ", "non"}], "-", 
             RowBox[{"null", " ", "vectorial", " ", "vacuum", " ", 
              RowBox[{"bubble", "?"}]}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "der", "]"}], "\[Equal]", "4"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"If", " ", "yes"}], ",", " ", 
                RowBox[{
                "check", " ", "the", " ", "order", " ", "of", " ", "the", " ",
                  "derivatives", " ", "and", " ", "output", " ", "the", " ", 
                 "correct", " ", "sign"}]}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Position", "[", 
                  RowBox[{"der", ",", 
                   RowBox[{"{", 
                    RowBox[{"ta", ",", "$Dl"}], "}"}]}], "]"}], "\[Equal]", 
                 RowBox[{"{", 
                  RowBox[{"{", "1", "}"}], "}"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"factor", "*=", "16"}], ",", "\[IndentingNewLine]", 
                RowBox[{"factor", "*=", 
                 RowBox[{"-", "16"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"Else", " ", 
                 RowBox[{"it", "'"}], "s", " ", "a", " ", "null", " ", 
                 "vacuum", " ", "bubble"}], ",", " ", 
                RowBox[{
                "give", " ", "zero", " ", "and", " ", "stop", " ", 
                 "everything", " ", "since", " ", "either", " ", "way", " ", 
                 "the", " ", "complete", " ", "theta", " ", "diagram", " ", 
                 "is", " ", "null"}]}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"factor", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"alg", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"constr", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"lines", "=", "0"}], ";", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"Break", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
            ";"}], "\[IndentingNewLine]", ",", 
           RowBox[{"(*", 
            RowBox[{"else", ",", " ", 
             RowBox[{
             "it", " ", "possesses", " ", "from", " ", "0", " ", "to", " ", 
              "6", " ", "derivatives"}]}], "*)"}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                   "**"}], "**"}], "**"}], "**"}], "**"}], "**", "**", "**", "**",
               "**", "0"}], " ", 
             RowBox[{"derivatives", "**", "**", "**"}], "*", "*", 
             RowBox[{
             "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
               "**", "**", "**", "**", "**", "**", "**"}]}], "********)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "der", "]"}], "\[Equal]", "0"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"constr", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"constr", ",", 
                  RowBox[{"{", 
                   RowBox[{"va", ",", "vb"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"constr", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"constr", ",", 
                  RowBox[{"{", 
                   RowBox[{"bva", ",", "bvb"}], "}"}]}], "]"}]}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "1"}], " ", 
              RowBox[{"derivatives", "**", "**", "**"}], "*", "*", 
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**"}]}], "********)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "der", "]"}], "\[Equal]", "1"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", "  ", 
               RowBox[{"$$$", " ", "i___D", "___j", " ", "$$$"}], "  ", 
               "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"factor", "*=", "2"}], ";", "\[IndentingNewLine]", 
               RowBox[{"constr", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"constr", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "a", "]"}], ",", 
                    RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "b", "]"}]}], "}"}]}],
                  "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"tlines", "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"+", "1"}], "/", "2"}], " ", "*", "p", "*", "va", 
                  "*", "bva"}], "-", 
                 RowBox[{
                  RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "vb", "*", 
                  "bva"}]}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"talg", "=", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"a", ",", "b"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"sa", ",", "\"\<$l\>\""}], "}"}]}], "}"}]}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{
                 RowBox[{"++", " ", 
                  SubscriptBox["i___D", "\[Alpha]"]}], 
                 RowBox[{"___j", " ", "++"}]}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 SubscriptBox["i___D", 
                  RowBox[{"i", ",", "\[Alpha]"}]], "___j"}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Dl"}], "}"}]}], "]"}], "]"}], 
                  "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"lines", "+=", "tlines"}], ";", "  ", 
                  RowBox[{"alg", "=", 
                   RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 SubscriptBox["i___D", 
                  RowBox[{"j", ",", "\[Alpha]"}]], "___j"}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Dl"}], "}"}]}], "]"}], "]"}], 
                  "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "=", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "\[Rule]", "b"}], ",", 
                    RowBox[{"b", "\[Rule]", "a"}], ",", 
                    RowBox[{"sa", "\[Rule]", "sb"}], ",", 
                    RowBox[{"p", "\[Rule]", 
                    RowBox[{"-", "p"}]}]}], "}"}]}]}], ";", " ", 
                  RowBox[{"(*", 
                   RowBox[{
                   "to", " ", "avoid", " ", "having", " ", "violation", " ", 
                    "of", " ", "momenta", " ", "conventions", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"as", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                    " ", 
                    RowBox[{
                    RowBox[{"since", " ", "we", " ", "need", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], " ", 
                    "i"}], "<", "j"}]}], ")"}]}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"lines", "+=", "tlines"}], ";", "  ", 
                  RowBox[{"alg", "=", 
                   RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"++", " ", 
                   SuperscriptBox["i___D", "\[Alpha]"]}], 
                  RowBox[{"___j", " ", "++"}]}], " "}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["i___D", "i"], "\[Alpha]"], "___j"}]}], 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Du"}], "}"}]}], "]"}], "]"}], 
                  "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"talg", "=", 
                   RowBox[{"talg", "/.", 
                    RowBox[{"\"\<$l\>\"", "\[Rule]", "\"\<$u\>\""}]}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"factor", "*=", 
                   RowBox[{"-", "1"}]}], ";", 
                  RowBox[{"lines", "+=", "tlines"}], ";", "  ", 
                  RowBox[{"alg", "=", 
                   RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["i___D", "j"], "\[Alpha]"], "___j"}]}], 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Du"}], "}"}]}], "]"}], "]"}], 
                  "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "=", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\"\<$l\>\"", "\[Rule]", "\"\<$u\>\""}], ",", 
                    RowBox[{"a", "\[Rule]", "b"}], ",", 
                    RowBox[{"b", "\[Rule]", "a"}], ",", 
                    RowBox[{"sa", "\[Rule]", "sb"}], ",", 
                    RowBox[{"p", "\[Rule]", 
                    RowBox[{"-", "p"}]}]}], "}"}]}]}], ";", "  ", 
                  RowBox[{"(*", 
                   RowBox[{
                   "to", " ", "avoid", " ", "having", " ", "violation", " ", 
                    "of", " ", "momenta", " ", "conventions", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"as", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                    " ", 
                    RowBox[{
                    RowBox[{"since", " ", "we", " ", "need", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], " ", 
                    "i"}], "<", "j"}]}], ")"}]}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"factor", "*=", 
                   RowBox[{"-", "1"}]}], ";", 
                  RowBox[{"lines", "+=", "tlines"}], ";", "  ", 
                  RowBox[{"alg", "=", 
                   RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";"}]}],
              "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "2"}], " ", 
              RowBox[{"derivatives", "**", "**", "**"}], "*", "*", 
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**"}]}], "********)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "der", "]"}], "\[Equal]", "2"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", "  ", 
               RowBox[{"$$$", " ", "i___", 
                SuperscriptBox[
                 OverscriptBox["D", "_"], "2"], "___j", " ", "$$$"}], "  ", 
               "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"Position", "[", 
                    RowBox[{"der", ",", "$Bu"}], "]"}], "]"}], "!=", "0"}], 
                 ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"factor", "*=", "4"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"constr", "=", 
                   RowBox[{"Append", "[", 
                    RowBox[{"constr", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "a", "]"}], ",", 
                    RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "b", "]"}]}], "}"}]}],
                     "]"}]}], ";", "\[IndentingNewLine]", 
                  "\[IndentingNewLine]", 
                  RowBox[{"tlines", "=", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "2"}], " ", "*", "p", "*", "va", 
                    "*", "bva"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "va", "*", 
                    "bvb"}]}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"\"\<alg\>\"", " ", "absent"}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"i___", 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "i"], "2"], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", "ta"}], "]"}], "]"}], "\[NotEqual]", 
                    "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"lines", "+=", "tlines"}]}], "]"}], ";", " ", 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"i___", 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "j"], "2"], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", "tb"}], "]"}], "]"}], "\[NotEqual]", 
                    "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"tlines", "=", 
                    RowBox[{"tlines", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "->", "b"}], ",", 
                    RowBox[{"b", "\[Rule]", "a"}], ",", 
                    RowBox[{"p", "\[Rule]", 
                    RowBox[{"-", "p"}]}]}], "}"}]}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "to", " ", "avoid", " ", "having", " ", "violation", " ", 
                    "of", " ", "momenta", " ", "conventions", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"as", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                    " ", 
                    RowBox[{
                    RowBox[{"since", " ", "we", " ", "need", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], " ", 
                    "i"}], "<", "j"}]}], ")"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"lines", "+=", "tlines"}]}]}], "]"}], ";"}], 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                 RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
                 "\[IndentingNewLine]", 
                 RowBox[{"(*", "  ", 
                  RowBox[{"$$$", " ", 
                   SubscriptBox["i___D", "i"], 
                   SubscriptBox["D", "j"], "___j", " ", "$$$"}], "  ", "*)"}],
                  "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"factor", "*=", "2"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"constr", "=", 
                   RowBox[{"Append", "[", 
                    RowBox[{"constr", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "a", "]"}], ",", 
                    RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "b", "]"}]}], "}"}]}],
                     "]"}]}], ";", "\[IndentingNewLine]", 
                  "\[IndentingNewLine]", 
                  RowBox[{"lines", "+=", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "va", "*", 
                    "bva"}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "vb", "*", 
                    "bva"}]}]}], ";", "\[IndentingNewLine]", 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{
                    "The", " ", "algebraic", " ", "factor", " ", "depends", 
                    " ", "to", " ", "much", " ", "on", " ", "element", " ", 
                    "of", " ", "this", " ", "list"}], ",", " ", 
                    RowBox[{"so", " ", "is", " ", "treated", " ", 
                    RowBox[{"singularly", "."}]}]}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    SubscriptBox["i___D", 
                    RowBox[{"i", ",", 
                    SubscriptBox["\[Alpha]", "i"]}]], 
                    SubscriptBox["D", 
                    RowBox[{"j", ",", 
                    SubscriptBox["\[Alpha]", "j"]}]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Dl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Dl"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", 
                    RowBox[{"{", 
                    RowBox[{"\"\<$epsl\>\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"sa", ",", "sb"}], "}"}]}], "}"}]}], "]"}]}]}], 
                   "]"}], ";", " ", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["i___D", "i"], 
                    SubscriptBox["\[Alpha]", "i"]], 
                    SuperscriptBox[
                    SubscriptBox["D", "j"], 
                    SubscriptBox["\[Alpha]", "j"]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Du"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Du"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", 
                    RowBox[{"{", 
                    RowBox[{"\"\<$epsu\>\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"sb", ",", "sa"}], "}"}]}], "}"}]}], "]"}]}]}], 
                   "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["i___D", "i"], 
                    SubscriptBox["\[Alpha]", "i"]], 
                    SubscriptBox["D", 
                    RowBox[{"j", ",", 
                    SubscriptBox["\[Alpha]", "j"]}]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Du"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Dl"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{"-", "1"}]}], ";", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", 
                    RowBox[{"{", 
                    RowBox[{"\"\<$delta\>\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"sa", ",", "sb"}], "}"}]}], "}"}]}], "]"}]}]}]}], 
                   "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    SubscriptBox["i___D", 
                    RowBox[{"i", ",", 
                    SubscriptBox["\[Alpha]", "i"]}]], 
                    SuperscriptBox[
                    SubscriptBox["D", "j"], 
                    SubscriptBox["\[Alpha]", "j"]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Dl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Du"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", 
                    RowBox[{"{", 
                    RowBox[{"\"\<$delta\>\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"sb", ",", "sa"}], "}"}]}], "}"}]}], "]"}]}]}], 
                   "]"}], ";"}]}], "\[IndentingNewLine]", 
                "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "3"}], " ", 
              RowBox[{"derivatives", "**", "**", "**"}], "*", "*", 
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**"}]}], "********)"}], 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "der", "]"}], "\[Equal]", "3"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", "  ", 
               RowBox[{"$$$", " ", "i___", 
                SuperscriptBox[
                 OverscriptBox["D", "_"], "2"], "D___j", " ", "$$$"}], "  ", 
               "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{
                RowBox[{"++", " ", "i___"}], 
                SubscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    OverscriptBox["D", "_"], "2"], "D"}], ")"}], 
                 RowBox[{"i", "/", "j"}]], 
                RowBox[{"___j", " ", "++"}]}], " ", "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", "ta"}], "]"}], "]"}], "\[Equal]", 
                   "3"}], " ", "||", " ", 
                  RowBox[{
                   RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", "tb"}], "]"}], "]"}], "\[Equal]", 
                   "3"}]}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"factor", "*=", 
                   RowBox[{"-", "8"}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"No", " ", "constraints"}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"tlines", "=", 
                   RowBox[{
                    RowBox[{"p", "*", "va", "*", "bvb"}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "va", "*", 
                    "bva"}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "vb", "*", 
                    "bvb"}]}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"talg", "=", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"sa", ",", "\"\<$u\>\""}], "}"}]}], "}"}]}], ";", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"i___", 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "i"], "2"], 
                    SuperscriptBox[
                    SubscriptBox["D", "i"], 
                    SubscriptBox["\[Alpha]", "i"]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", "ta"}], "]"}], "]"}], "\[Equal]", 
                    "3"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
                  " ", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"i___", 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "j"], "2"], 
                    SuperscriptBox[
                    SubscriptBox["D", "j"], 
                    SubscriptBox["\[Alpha]", "j"]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", "tb"}], "]"}], "]"}], "\[Equal]", 
                    "3"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "=", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "\[Rule]", "b"}], ",", 
                    RowBox[{"b", "\[Rule]", "a"}], ",", 
                    RowBox[{"sa", "\[Rule]", "sb"}], ",", 
                    RowBox[{"p", "\[Rule]", 
                    RowBox[{"-", "p"}]}]}], "}"}]}]}], ";", "  ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "to", " ", "avoid", " ", "having", " ", "violation", " ", 
                    "of", " ", "momenta", " ", "conventions", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"as", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                    " ", 
                    RowBox[{
                    RowBox[{"since", " ", "we", " ", "need", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], " ", 
                    "i"}], "<", "j"}]}], ")"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";"}], 
                 " ", "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                 RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", 
                  RowBox[{
                   RowBox[{"++", " ", 
                    SubscriptBox["i___D", 
                    RowBox[{"i", "/", "j"}]]}], 
                   SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], 
                    RowBox[{"j", "/", "i"}]], "2"], 
                   RowBox[{"___j", " ", "++"}]}], " ", "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"factor", "*=", "8"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"No", " ", "constraints"}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"tlines", "=", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "p"}], "*", "vb", "*", "bva"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "va", "*", 
                    "bva"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "vb", "*", 
                    "bvb"}]}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"talg", "=", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"sa", ",", "\"\<$l\>\""}], "}"}]}], "}"}]}], ";", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    SubscriptBox["i___D", 
                    RowBox[{"i", ",", 
                    SubscriptBox["\[Alpha]", "i"]}]], 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "j"], "2"], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Dl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Bu"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
                  " ", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"i___", 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "i"], "2"], 
                    SubscriptBox["D", 
                    RowBox[{"j", ",", 
                    SubscriptBox["\[Alpha]", "j"]}]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Bu"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Dl"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "=", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "\[Rule]", "b"}], ",", 
                    RowBox[{"b", "\[Rule]", "a"}], ",", 
                    RowBox[{"sa", "\[Rule]", "sb"}], ",", 
                    RowBox[{"p", "\[Rule]", 
                    RowBox[{"-", "p"}]}]}], "}"}]}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "to", " ", "avoid", " ", "having", " ", "violation", " ", 
                    "of", " ", "momenta", " ", "conventions", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"as", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                    " ", 
                    RowBox[{
                    RowBox[{"since", " ", "we", " ", "need", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], " ", 
                    "i"}], "<", "j"}]}], ")"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["i___D", "i"], 
                    SubscriptBox["\[Alpha]", "i"]], 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "j"], "2"], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Du"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Bu"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"talg", "=", 
                    RowBox[{"talg", "/.", 
                    RowBox[{"{", 
                    RowBox[{"\"\<$l\>\"", "\[Rule]", "\"\<$u\>\""}], 
                    "}"}]}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"factor", "*=", 
                    RowBox[{"-", "1"}]}], ";", 
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
                  " ", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"i___", 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "i"], "2"], 
                    SuperscriptBox[
                    SubscriptBox["D", "j"], 
                    SubscriptBox["\[Alpha]", "j"]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Bu"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Du"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "=", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\"\<$l\>\"", "\[Rule]", "\"\<$u\>\""}], ",", 
                    RowBox[{"a", "\[Rule]", "b"}], ",", 
                    RowBox[{"b", "\[Rule]", "a"}], ",", 
                    RowBox[{"sa", "\[Rule]", "sb"}], ",", 
                    RowBox[{"p", "\[Rule]", 
                    RowBox[{"-", "p"}]}]}], "}"}]}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "to", " ", "avoid", " ", "having", " ", "violation", " ", 
                    "of", " ", "momenta", " ", "conventions", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"as", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                    " ", 
                    RowBox[{
                    RowBox[{"since", " ", "we", " ", "need", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], " ", 
                    "i"}], "<", "j"}]}], ")"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"factor", "*=", 
                    RowBox[{"-", "1"}]}], ";", 
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";"}]}],
                 " ", "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "4"}], " ", 
              RowBox[{"derivatives", "**", "**", "**"}], "*", "*", 
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**"}]}], "********)"}], 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "der", "]"}], "\[Equal]", "4"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", "  ", 
               RowBox[{"$$$", " ", "i___", 
                SuperscriptBox[
                 OverscriptBox["D", "_"], "2"], " ", "D", " ", "D___j", " ", 
                "$$$"}], "  ", "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"Position", "[", 
                    RowBox[{"der", ",", "$Bu"}], "]"}], "]"}], "\[Equal]", 
                  "2"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"factor", "=", "0"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"alg", "=", "0"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"constr", "=", "0"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"lines", "=", "0"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"Break", "[", "]"}], ";"}], "\[IndentingNewLine]", 
                 "\[IndentingNewLine]", 
                 RowBox[{"(*", "  ", 
                  RowBox[{"$$$", " ", "i___", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"B", "^", "2"}], " ", "D"}], ")"}], 
                   RowBox[{"(", "D", ")"}], "___j", " ", "$$$"}], "  ", 
                  "*)"}], "\[IndentingNewLine]", ",", 
                 RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"factor", "*=", "8"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"No", " ", "constraints"}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"tlines", "=", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "2"}], " ", "*", "p", "*", "vb", 
                    "*", "bva"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "va", "*", 
                    "bvb"}]}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"talg", "=", 
                   RowBox[{"{", 
                    RowBox[{"\"\<$delta\>\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"sb", ",", "sa"}], "}"}]}], "}"}]}], ";", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                    RowBox[{"++", " ", "i___"}], 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    OverscriptBox["D", "_"], "2"], " ", 
                    SuperscriptBox["D", "\[Alpha]"]}], ")"}], 
                    SubscriptBox[
                    RowBox[{"(", "D", ")"}], "\[Beta]"], 
                    RowBox[{"___j", " ", "++"}]}], " ", "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    SubscriptBox["i___D", 
                    RowBox[{"i", ",", 
                    SubscriptBox["\[Alpha]", "i"]}]], 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "j"], "2"], 
                    SuperscriptBox[
                    SubscriptBox["D", "j"], 
                    SubscriptBox["\[Alpha]", "j"]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Dl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Bu"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Du"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"i___", 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "i"], "2"], 
                    SuperscriptBox[
                    SubscriptBox["D", "i"], 
                    SubscriptBox["\[Alpha]", "i"]], 
                    SubscriptBox["D", 
                    RowBox[{"j", ",", 
                    SubscriptBox["\[Alpha]", "j"]}]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Bu"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Du"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Dl"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "=", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "\[Rule]", "b"}], ",", 
                    RowBox[{"b", "\[Rule]", "a"}], ",", 
                    RowBox[{"sa", "\[Rule]", "sb"}], ",", 
                    RowBox[{"sb", "\[Rule]", "sa"}], ",", 
                    RowBox[{"p", "\[Rule]", 
                    RowBox[{"-", "p"}]}]}], "}"}]}]}], ";", "  ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "to", " ", "avoid", " ", "having", " ", "violation", " ", 
                    "of", " ", "momenta", " ", "conventions", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"as", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                    " ", 
                    RowBox[{
                    RowBox[{"since", " ", "we", " ", "need", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], " ", 
                    "i"}], "<", "j"}]}], ")"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"factor", "*=", 
                    RowBox[{"-", "1"}]}], ";", 
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                    RowBox[{"++", " ", "i___"}], 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    OverscriptBox["D", "_"], "2"], 
                    SuperscriptBox["D", "\[Alpha]"]}], ")"}], 
                    SuperscriptBox[
                    RowBox[{"(", "D", ")"}], "\[Beta]"], 
                    RowBox[{"___j", " ", "++"}]}], " ", "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["i___D", "i"], 
                    SubscriptBox["\[Alpha]", "i"]], 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "j"], "2"], 
                    SuperscriptBox[
                    SubscriptBox["D", "j"], 
                    SubscriptBox["\[Alpha]", "j"]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Du"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Bu"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Du"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"talg", "=", 
                    RowBox[{"talg", "/.", 
                    RowBox[{
                    "\"\<$delta\>\"", "\[Rule]", "\"\<$epsu\>\""}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"i___", 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "i"], "2"], 
                    SuperscriptBox[
                    SubscriptBox["D", "i"], 
                    SubscriptBox["\[Alpha]", "i"]], 
                    SuperscriptBox[
                    SubscriptBox["D", "j"], 
                    SubscriptBox["\[Alpha]", "j"]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Bu"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Du"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Du"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"talg", "=", 
                    RowBox[{"talg", "/.", 
                    RowBox[{
                    "\"\<$delta\>\"", "\[Rule]", "\"\<$epsu\>\""}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "=", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "\[Rule]", "b"}], ",", 
                    RowBox[{"b", "\[Rule]", "a"}], ",", 
                    RowBox[{"sa", "\[Rule]", "sb"}], ",", 
                    RowBox[{"sb", "\[Rule]", "sa"}], ",", 
                    RowBox[{"p", "\[Rule]", 
                    RowBox[{"-", "p"}]}]}], "}"}]}]}], ";", "  ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "to", " ", "avoid", " ", "having", " ", "violation", " ", 
                    "of", " ", "momenta", " ", "conventions", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"as", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                    " ", 
                    RowBox[{
                    RowBox[{"since", " ", "we", " ", "need", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], " ", 
                    "i"}], "<", "j"}]}], ")"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"factor", "*=", 
                    RowBox[{"-", "1"}]}], ";", 
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";"}]}],
                 "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}],
              "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "5"}], " ", 
              RowBox[{"derivatives", "**", "**", "**"}], "*", "*", 
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**"}]}], "********)"}], 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "der", "]"}], "\[Equal]", "5"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"factor", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"alg", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"constr", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"lines", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"Break", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
             "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "6"}], " ", 
              RowBox[{"derivatives", "**", "**", "**"}], "*", "*", 
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**"}]}], "********)"}], 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "der", "]"}], "\[Equal]", "6"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"factor", "*=", 
                RowBox[{"32", "*", 
                 RowBox[{"p", ".", "p"}]}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"alg", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"alg", ",", 
                  RowBox[{"{", 
                   RowBox[{"\"\<$epsu\>\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"sa", ",", "sb"}], "}"}]}], "}"}]}], "]"}]}], ";",
                "\[IndentingNewLine]", 
               RowBox[{"constr", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"constr", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "a", "]"}], ",", 
                    RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "b", "]"}]}], "}"}]}],
                  "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"lines", "+=", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "/", "2"}], " ", "p", "*", "va", "*", 
                  "bva"}], "+", 
                 RowBox[{
                  RowBox[{"1", "/", "2"}], " ", "p", "*", "va", "*", 
                  "bvb"}]}]}], ";"}]}], "\[IndentingNewLine]", 
             "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"factor", ",", "alg", ",", "constr", ",", "lines"}], "}"}],
           "=", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"factor", ",", "alg", ",", "constr", ",", "lines"}], 
            "}"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"a", "\[Rule]", "ta"}], ",", 
             RowBox[{"b", "\[Rule]", "tb"}], ",", 
             RowBox[{"sa", "\[Rule]", 
              RowBox[{"ToString", "[", "ta", "]"}]}], ",", 
             RowBox[{"sb", "\[Rule]", 
              RowBox[{"ToString", "[", "tb", "]"}]}], ",", 
             RowBox[{"p", "\[Rule]", 
              RowBox[{
               RowBox[{"$p", "[", "ta", "]"}], "[", "tb", "]"}]}]}], 
            "}"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"factor", ",", "alg", ",", "constr", ",", "lines"}], "}"}]}]}],
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{{3.822036633574423*^9, 3.8220366347138004`*^9}, 
   3.822036672583389*^9, {3.8237657988889728`*^9, 3.823765800689657*^9}, {
   3.823766021749445*^9, 3.823766028409791*^9}, 3.8265278133818283`*^9, {
   3.830240598553996*^9, 3.8302406092606015`*^9}, {3.830241584458197*^9, 
   3.830241613606678*^9}, {3.830241648020672*^9, 3.83024165359997*^9}, {
   3.830242343076909*^9, 3.830242443423294*^9}, 3.8302425107390995`*^9, {
   3.8302454212461905`*^9, 3.8302454342219496`*^9}, 3.8302567311180677`*^9, {
   3.8302600828505464`*^9, 3.830260084418155*^9}, {3.831376801290018*^9, 
   3.8313768059784575`*^9}, {3.831633646875486*^9, 3.8316336546533155`*^9}, {
   3.8316337031137333`*^9, 3.8316337106570225`*^9}, {3.8316337603167067`*^9, 
   3.831633839711422*^9}, {3.8316338928542695`*^9, 3.831633978117911*^9}, {
   3.831647973966036*^9, 3.8316480174563503`*^9}, {3.8316480492436743`*^9, 
   3.8316480554628024`*^9}, {3.8316481235993547`*^9, 3.831648127553544*^9}, {
   3.8316481638563814`*^9, 3.831648171622175*^9}, {3.8452054182677574`*^9, 
   3.8452054406189756`*^9}, {3.8452210996600447`*^9, 
   3.8452211890339127`*^9}, {3.8503671140768433`*^9, 3.850367133441698*^9}, {
   3.8523104337166076`*^9, 3.85231043510697*^9}, {3.852310495709543*^9, 
   3.8523105709535317`*^9}, {3.8832018330183506`*^9, 3.88320187689997*^9}, {
   3.883201908010804*^9, 3.8832019110873384`*^9}, {3.8832019633128405`*^9, 
   3.883201992910694*^9}, {3.8832020307751713`*^9, 3.8832020579254093`*^9}, {
   3.883202091567348*^9, 3.8832021251297417`*^9}, {3.8832070800005913`*^9, 
   3.883207147389373*^9}, {3.8832072370516276`*^9, 3.883207342163827*^9}, {
   3.88320741374966*^9, 3.883208025983535*^9}, {3.883217558720789*^9, 
   3.8832175780115232`*^9}, {3.883217616131936*^9, 3.8832176937858424`*^9}, {
   3.883217734682454*^9, 3.883217769687157*^9}, {3.88321780609941*^9, 
   3.883217840000368*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"92f6e548-66b3-41a5-bb67-b9365ef2a253"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SaturateToConstraints",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.803921568627451, 0.7764705882352941, 
   0.19607843137254902`]]], "Subsubsection",
 CellChangeTimes->{
  3.8220367364037685`*^9},ExpressionUUID->"709ede92-7ff1-40ef-b544-\
07fbeecc6ae3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SaturateToConstraints", "[", "totterms_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
    "There", " ", "are", " ", "2", " ", "bigger", " ", "modules", " ", "to", 
     " ", "complete", " ", "the", " ", 
     RowBox[{"operation", ":", "\[IndentingNewLine]", " ", 
      RowBox[{
       RowBox[{"(", "1", ")"}], " ", "ALEBRAIC", " ", "OPERATIONS", " ", 
       "TILL", " ", "ONLY", " ", "THETA", "\[IndentingNewLine]", 
       RowBox[{"(", "2", ")"}], " ", "THETA", " ", "GRASMANNIAN", " ", 
       "ELABORATION", " ", "TO", " ", "CONTRAINTS"}]}]}], " ", 
    "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "t1", ",", "t2", ",", "t3", ",", "s1", ",", "s2", ",", "totinfo", ",", 
       "list", ",", "factor", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"list", "=", "totterms"}], ";", "\[IndentingNewLine]", 
      RowBox[{"factor", "=", "1"}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{"initialization", " ", "overall", " ", "factor"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{
                    "(", "1", 
                    ")"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
         " ", "ALEBRAIC", " ", "OPERATIONS", " ", "TILL", " ", "ONLY", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"THETA", "++"}], "++"}], "++"}], "++"}], "++"}]}], "+", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", "++"}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
       "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", 
       RowBox[{"There", " ", "are", " ", "3", " ", "inner", " ", 
        RowBox[{"modules", ":", "\[IndentingNewLine]", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1.", "a"}], ")"}], " ", "CONTRACT", " ", "ALL", " ", 
          "EPSILON", " ", "WITH", " ", "LOWER", " ", "INDEXES", 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{"1.", "b"}], ")"}], " ", "CONTRACT", " ", "ALL", " ", 
          "EPSILON", " ", "WITH", " ", "UPPER", " ", "INDEXES", 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{"1.", "c"}], ")"}], " ", "CONTRACT", " ", "ALL", " ", 
          "DELTA"}]}]}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", "  ", 
       RowBox[{"**", 
        RowBox[{"*", 
         RowBox[{"(", 
          RowBox[{"1.", "a"}], ")"}], " ", "CONTRACT", " ", "ALL", " ", 
         "EXPSILON", " ", "WITH", " ", "LOWER", " ", 
         RowBox[{"INDEXES", "**"}], "*"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"t1", "=", 
       RowBox[{"FirstPosition", "[", 
        RowBox[{"list", ",", "\"\<$epsl\>\""}], "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
       "find", " ", "position", " ", "of", " ", "a", " ", "epsilon", " ", 
        "with", " ", "lower", " ", "indexes"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "t1", "]"}], ">", "1"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"t2", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"t1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{"index", " ", "to", " ", "be", " ", "saturated", " ", 
           RowBox[{"(", 
            RowBox[{
            "the", " ", "2", "nd", " ", "for", " ", "arbitrary", " ", 
             "choice"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t3", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"t1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"(*", 
          RowBox[{
          "index", " ", "which", " ", "will", " ", "replace", " ", "the", " ",
            "saturated", " ", "one"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"list", "=", 
          RowBox[{"Delete", "[", 
           RowBox[{"list", ",", 
            RowBox[{"t1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "remove", " ", "that", " ", "particular", " ", "epsilon", " ", 
           "\"\<as if it were saturated already\>\"", " ", 
           RowBox[{"(", 
            RowBox[{"which", " ", "will", " ", "be", " ", "soon"}], ")"}]}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{"FirstPosition", "[", 
           RowBox[{"list", ",", "t2"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "position", " ", "of", " ", "index", " ", "to", " ", "be", " ", 
           "saturated"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t2", "=", 
          RowBox[{
           RowBox[{"list", "[", 
            RowBox[{"[", 
             RowBox[{"t1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "     ", 
         RowBox[{"(*", 
          RowBox[{"variable", " ", "to", " ", "be", " ", "saturated", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"theta", " ", "varible"}], ",", " ", "delta", ",", " ", 
             RowBox[{"epsilon", " ", "with", " ", 
              RowBox[{"high", "/", "low"}], " ", "indexes"}]}], ")"}]}], 
          "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Depending", " ", "on", " ", "which", " ", "variable", " ", 
            RowBox[{"and", "/", "or"}], " ", "index", " ", "is", " ", 
            "saturated"}], ",", " ", 
           RowBox[{"the", " ", "output", " ", "is", " ", 
            RowBox[{"different", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Theta", " ", 
           RowBox[{"variable", "?"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "t2", "]"}], "\[Equal]", "2"}], ",", 
           RowBox[{
            RowBox[{"list", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"list", ",", 
               RowBox[{"t1", "\[Rule]", "t3"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Lower", " ", "its", " ", "index"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"list", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"list", ",", 
               RowBox[{
                RowBox[{"t1", "+", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "\[Rule]", 
                "\"\<$l\>\""}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Else", ",", " ", 
             RowBox[{
              RowBox[{"it", "'"}], "s", " ", "a", " ", 
              RowBox[{"delta", "?"}]}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"t2", "\[Equal]", "\"\<$delta\>\""}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{"Evaluate", " ", "delta"}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"list", "=", 
                RowBox[{"ReplacePart", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "}"}], 
                   "\[Rule]", "\"\<$epsl\>\""}]}], "]"}]}], ";", " ", 
               RowBox[{"list", "=", 
                RowBox[{"ReplacePart", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"t1", "\[Rule]", "t3"}]}], "]"}]}], ";"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"Else", " ", 
                 RowBox[{"it", "'"}], "s", " ", "a", " ", "epsilon", " ", 
                 "with", " ", "raised", " ", "indexes"}], ",", " ", 
                RowBox[{
                "is", " ", "it", " ", "the", " ", "first", " ", "index", " ", 
                 "the", " ", "saturated", " ", 
                 RowBox[{"one", "?"}]}]}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"t1", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "==", "1"}], ",", 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{"(*", 
                  RowBox[{
                  "Give", " ", "delta", " ", "without", " ", "adding", " ", 
                   "\"\<-1\>\"", " ", "factor"}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"list", "=", 
                   RowBox[{"ReplacePart", "[", 
                    RowBox[{"list", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "}"}], 
                    "\[Rule]", "\"\<$delta\>\""}]}], "]"}]}], ";", 
                  RowBox[{"list", "=", 
                   RowBox[{"ReplacePart", "[", 
                    RowBox[{"list", ",", 
                    RowBox[{"t1", "\[Rule]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"t1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"t1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], ";", 
                  RowBox[{"list", "=", 
                   RowBox[{"ReplacePart", "[", 
                    RowBox[{"list", ",", 
                    RowBox[{
                    RowBox[{"t1", "+", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "\[Rule]", 
                    "t3"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
                 "\[IndentingNewLine]", 
                 RowBox[{"(*", 
                  RowBox[{
                   RowBox[{"Else", " ", 
                    RowBox[{"it", "'"}], "s", " ", "the", " ", "second", " ", 
                    "index", " ", "the", " ", "one", " ", "saturated"}], ",", 
                   " ", 
                   RowBox[{
                   "give", " ", "delta", " ", "and", " ", "add", " ", 
                    "\"\<-1\>\"", " ", "factor"}]}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"list", "=", 
                   RowBox[{"ReplacePart", "[", 
                    RowBox[{"list", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "}"}], 
                    "\[Rule]", "\"\<$delta\>\""}]}], "]"}]}], ";", 
                  RowBox[{"list", "=", 
                   RowBox[{"ReplacePart", "[", 
                    RowBox[{"list", ",", 
                    RowBox[{"t1", "\[Rule]", "t3"}]}], "]"}]}], ";", 
                  RowBox[{"factor", "*=", 
                   RowBox[{"-", "1"}]}]}]}], "\[IndentingNewLine]", "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{"FirstPosition", "[", 
           RowBox[{"list", ",", "\"\<$epsl\>\""}], "]"}]}], ";"}]}], " ", 
       RowBox[{"(*", 
        RowBox[{
        "find", " ", "position", " ", "of", " ", "a", " ", "new", " ", 
         "epsilon", " ", "with", " ", "lower", " ", "indexes"}], "*)"}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", "  ", 
       RowBox[{"**", 
        RowBox[{"*", 
         RowBox[{"(", 
          RowBox[{"1.", "b"}], ")"}], " ", "CONTRACT", " ", "ALL", " ", 
         "EPSILON", " ", "WITH", " ", "UPPER", " ", 
         RowBox[{"INDEXES", "**"}], "*"}]}], "  ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"t1", "=", 
       RowBox[{"FirstPosition", "[", 
        RowBox[{"list", ",", "\"\<$epsu\>\""}], "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
       "find", " ", "position", " ", "of", " ", "a", " ", "epsilon", " ", 
        "with", " ", "upper", " ", "indexes"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "t1", "]"}], ">", "1"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"t2", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"t1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{"index", " ", "to", " ", "be", " ", "saturated", " ", 
           RowBox[{"(", 
            RowBox[{
            "the", " ", "2", "nd", " ", "for", " ", "arbitrary", " ", 
             "choice"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t3", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"t1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"(*", 
          RowBox[{
          "index", " ", "which", " ", "will", " ", "replace", " ", "the", " ",
            "saturated", " ", "one"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"list", "=", 
          RowBox[{"Delete", "[", 
           RowBox[{"list", ",", 
            RowBox[{"t1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "remove", " ", "that", " ", "particular", " ", "epsilon", " ", 
           "\"\<as if it were saturated already\>\"", " ", 
           RowBox[{"(", 
            RowBox[{"which", " ", "will", " ", "be", " ", "soon"}], ")"}]}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{"FirstPosition", "[", 
           RowBox[{"list", ",", "t2"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "position", " ", "of", " ", "index", " ", "to", " ", "be", " ", 
           "saturated"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t2", "=", 
          RowBox[{
           RowBox[{"list", "[", 
            RowBox[{"[", 
             RowBox[{"t1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{"variable", " ", "to", " ", "be", " ", "saturated", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"theta", " ", "varible"}], ",", " ", "delta"}], ")"}]}], 
          "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Depending", " ", "on", " ", "which", " ", "variable", " ", 
            RowBox[{"and", "/", "or"}], " ", "index", " ", "is", " ", 
            "saturated"}], ",", " ", 
           RowBox[{"the", " ", "output", " ", "is", " ", 
            RowBox[{"different", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Theta", " ", 
           RowBox[{"variable", "?"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "t2", "]"}], "\[Equal]", "2"}], ",", 
           RowBox[{
            RowBox[{"list", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"list", ",", 
               RowBox[{"t1", "\[Rule]", "t3"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Raise", " ", 
              RowBox[{"theta", "'"}], "s", " ", "index"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"list", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"list", ",", 
               RowBox[{
                RowBox[{"t1", "+", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "\[Rule]", 
                "\"\<$u\>\""}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Else", " ", 
              RowBox[{"it", "'"}], "s", " ", "a", " ", "delta"}], ",", " ", 
             RowBox[{"evaluate", " ", "the", " ", "delta"}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"list", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"list", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"t1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "}"}], 
                "\[Rule]", "\"\<$epsu\>\""}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"list", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"list", ",", 
               RowBox[{"t1", "\[Rule]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"list", "[", 
                   RowBox[{"[", 
                    RowBox[{"t1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"t1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"list", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"list", ",", 
               RowBox[{
                RowBox[{"t1", "-", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "\[Rule]", 
                "t3"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";",
          "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{"FirstPosition", "[", 
           RowBox[{"list", ",", "\"\<$epsu\>\""}], "]"}]}], ";"}]}], " ", 
       RowBox[{"(*", 
        RowBox[{
        "find", " ", "position", " ", "of", " ", "a", " ", "new", " ", 
         "epsilon", " ", "with", " ", "upper", " ", "indexes"}], "*)"}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", "  ", 
       RowBox[{"**", 
        RowBox[{"*", 
         RowBox[{"(", 
          RowBox[{"1.", "c"}], ")"}], " ", "CONTRACT", " ", "ALL", " ", 
         RowBox[{"DELTA", "**"}], "*"}]}], "  ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"t1", "=", 
       RowBox[{"FirstPosition", "[", 
        RowBox[{"list", ",", "\"\<$delta\>\""}], "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{"find", " ", "position", " ", "of", " ", "delta"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "t1", "]"}], ">", "1"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"t2", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"t1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{"index", " ", "to", " ", "be", " ", "saturated", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"the", " ", "2", "nd", " ", "for", " ", "convenction"}], 
             ",", " ", 
             RowBox[{"so", " ", "the", " ", "lower", " ", "one"}]}], ")"}]}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t3", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"t1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"(*", 
          RowBox[{
          "index", " ", "which", " ", "will", " ", "replace", " ", "the", " ",
            "saturated", " ", "one"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"list", "=", 
          RowBox[{"Delete", "[", 
           RowBox[{"list", ",", 
            RowBox[{"t1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "remove", " ", "that", " ", "particular", " ", "delta", " ", 
           "\"\<as if it were saturated already\>\"", " ", 
           RowBox[{"(", 
            RowBox[{"which", " ", "will", " ", "be", " ", "soon"}], ")"}]}], 
          "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Depending", " ", "on", " ", "which", " ", "variable", " ", 
            RowBox[{"and", "/", "or"}], " ", "index", " ", "is", " ", 
            "saturated"}], ",", " ", 
           RowBox[{"the", " ", "output", " ", "is", " ", 
            RowBox[{"different", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Delta", " ", "saturationg", " ", "it"}], "-", 
           RowBox[{"self", "?"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToString", "[", "t2", "]"}], "\[Equal]", 
            RowBox[{"ToString", "[", "t3", "]"}]}], ",", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Give", " ", "\"\<2\>\""}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"factor", "*=", "2"}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Else", " ", "could", " ", "be", " ", "a", " ", "delta", " ", 
             "saturating", " ", "a", " ", "theta", " ", "or", " ", "another", 
             " ", "delta"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"t1", "=", 
             RowBox[{"FirstPosition", "[", 
              RowBox[{"list", ",", "t2"}], "]"}]}], ";", " ", 
            RowBox[{"(*", 
             RowBox[{
             "position", " ", "of", " ", "index", " ", "to", " ", "be", " ", 
              "saturated"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"t2", "=", 
             RowBox[{
              RowBox[{"list", "[", 
               RowBox[{"[", 
                RowBox[{"t1", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
            RowBox[{"(*", 
             RowBox[{"variable", " ", "to", " ", "be", " ", "saturated", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"theta", " ", "varible"}], ",", " ", "delta"}], 
               ")"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Theta", " ", 
              RowBox[{"variable", "?"}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "t2", "]"}], "\[Equal]", "2"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{"Change", " ", 
                RowBox[{"it", "'"}], "s", " ", "index"}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{"list", "=", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"list", ",", 
                 RowBox[{"t1", "\[Rule]", "t3"}]}], "]"}]}], 
              "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"Else", " ", 
                 RowBox[{"it", "'"}], "s", " ", "a", " ", "delta", " ", 
                 "saturating", " ", "another", " ", "delta"}], ",", " ", 
                RowBox[{
                "change", " ", "the", " ", "second", " ", "index", " ", "of", 
                 " ", "that", " ", "delta"}]}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{"list", "=", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"list", ",", 
                 RowBox[{"t1", "\[Rule]", "t3"}]}], "]"}]}]}], 
             "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
          "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{"FirstPosition", "[", 
           RowBox[{"list", ",", "\"\<$delta\>\""}], "]"}]}], ";"}]}], " ", 
       RowBox[{"(*", 
        RowBox[{
        "find", " ", "position", " ", "of", " ", "a", " ", "new", " ", 
         "delta"}], "*)"}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "If", " ", "after", " ", "having", " ", "contracted", " ", "all", " ", 
        "indexes", " ", "no", " ", "theta", " ", "are", " ", "present", " ", 
        "the", " ", "program", " ", "immediately", " ", "returns", " ", 
        "something", " ", "such", " ", "that", " ", 
        "\"\<ConstraintEvaluation\>\"", " ", "ignores", " ", "this", " ", 
        RowBox[{"result", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "list", "]"}], "===", "0"}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{"factor", ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "}"}], "}"}]}], 
          "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"(", "2", 
                    ")"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], " ", 
         "THETA", " ", "GRASMANNIAN", " ", "ELABORATION", " ", "TO", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"CONTRAINTS", "++"}], "++"}], "++"}], "++"}]}], "+", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", "++"}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
       "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", 
       RowBox[{"There", " ", "are", " ", "2", " ", "inner", " ", 
        RowBox[{"modules", ":", "\[IndentingNewLine]", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2.", "a"}], ")"}], " ", "THETA", " ", "PERMUTATIONS", " ",
           "TO", " ", 
          SuperscriptBox["\[Delta]", "2"], "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{"2.", "b"}], ")"}], " ", "DELTA", " ", "TO", " ", 
          "CONSTRAINTS"}]}]}], "\[IndentingNewLine]", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", "  ", 
       RowBox[{"**", 
        RowBox[{"*", 
         RowBox[{"(", 
          RowBox[{"2.", "a"}], ")"}], " ", "THETA", " ", "PERMUTATIONS", " ", 
         "TO", " ", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "**"}], "*"}]}], "  ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"s1", "=", "1"}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
       "initiallize", " ", "factor", " ", "for", " ", "the", " ", "product", 
        " ", "of", " ", "deltas"}], "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Elaborate", " ", "grassmannian", " ", "algebra", " ", "to", " ", 
         "extract", " ", "from", " ", "product", " ", "of", " ", "scalar", 
         " ", "products"}], ",", " ", 
        RowBox[{"products", " ", "of", " ", "constraints"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "list", "]"}], "\[NotEqual]", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"t1", "=", 
          RowBox[{"FirstPosition", "[", 
           RowBox[{"list", ",", "\"\<$u\>\""}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "the", " ", "element", " ", "in", " ", "which", " ", "it", " ", 
           "points", " ", 
           RowBox[{"it", "'"}], "s", " ", "the", " ", "scalar", " ", 
           "product", " ", "to", " ", "be", " ", "examined"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"t1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"t1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "index", " ", "of", " ", "the", " ", "scalar", " ", "product"}], 
           ",", " ", 
           RowBox[{
           "it", " ", "identifies", " ", "uniquely", " ", "a", " ", "scalar", 
            " ", "product"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"list", ",", 
              RowBox[{"{", 
               RowBox[{"t1", ",", "\"\<$u\>\""}], "}"}]}], "]"}], ",", 
            RowBox[{"Position", "[", 
             RowBox[{"list", ",", 
              RowBox[{"{", 
               RowBox[{"t1", ",", "\"\<$l\>\""}], "}"}]}], "]"}]}], "}"}]}], 
         ";", " ", 
         RowBox[{"(*", 
          RowBox[{"interested", " ", "element", " ", "position"}], "*)"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Take", " ", "the", " ", "sign", " ", "factor", " ", "arising", " ",
            "from", " ", "permutations", " ", "of", " ", "the", " ", "theta", 
           " ", "that", " ", "are", " ", "contracted", " ", "in", " ", 
           "scalar", " ", "product", " ", "by", " ", "counting", " ", "all", 
           " ", "the", " ", "other", " ", "theta", " ", "of", " ", "the", " ",
            "global", " ", "expression", " ", "that", " ", "might", " ", "be",
            " ", "in", " ", "between"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t2", "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"t1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "-", 
           RowBox[{
            RowBox[{
             RowBox[{"t1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
         RowBox[{"(*", 
          RowBox[{
          "relative", " ", "depth", " ", "of", " ", "these", " ", "thetas"}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t2", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"t2", ">", "0"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"EvenQ", "[", "t2", "]"}], "\[Equal]", "False"}], ",", 
              "1", ",", 
              RowBox[{"-", "1"}]}], "]"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"EvenQ", "[", "t2", "]"}], "\[Equal]", "False"}], ",", 
              RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "relative", " ", "sign", " ", "due", " ", "to", " ", "anti"}], "-",
            "commutations"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"factor", "*=", "t2"}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "put", " ", "that", " ", "sign", " ", "in", " ", "the", " ", 
           "\"\<over all factors section\>\""}], "*)"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"s2", "=", 
          RowBox[{"Extract", "[", 
           RowBox[{"list", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"t1", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"t1", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "}"}]}], "]"}]}], 
         ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "extract", " ", "the", " ", "terms", " ", "to", " ", "be", " ", 
           "examined"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"s2", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"s2", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"s2", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "keep", " ", "only", " ", "the", " ", "needed", " ", "informations",
            " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"e", ".", "g", ".", " ", "theta_ij"}], " ", "x", " ", 
              "theta_kl"}], " ", "->", " ", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}], " ", "and", " ", 
              RowBox[{"{", 
               RowBox[{"k", ",", "l"}], "}"}]}]}], ")"}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"list", "=", 
          RowBox[{"Delete", "[", 
           RowBox[{"list", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"t1", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"t1", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "}"}]}], "]"}]}], 
         ";", " ", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "remove", " ", "those", " ", "terms", " ", "from", " ", "the", " ",
             "list"}], ",", " ", 
           RowBox[{
           "as", " ", "if", " ", "already", " ", "transformed", " ", "in", 
            " ", "contraints", " ", 
            RowBox[{"(", 
             RowBox[{"which", " ", "will", " ", "soon", " ", "happen"}], 
             ")"}]}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", "************)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"**", "**"}], "********)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
            RowBox[{
            "What", " ", "now", " ", "one", " ", "wants", " ", "to", " ", 
             "do", " ", "is", " ", "simply", " ", "write", " ", 
             SubscriptBox["\[Theta]", "ij"], 
             SubscriptBox["\[Theta]", "kl"]}], "=", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], 
                 RowBox[{"(", 
                  SubscriptBox["\[Theta]", "ij"], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], 
                 RowBox[{"(", 
                  SubscriptBox["\[Theta]", "kl"], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["\[Theta]", "i"], "-", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Theta]", "j"], "+", 
                    SubscriptBox["\[Theta]", "k"], "-", 
                    SubscriptBox["\[Theta]", "l"]}], ")"}]}], ")"}]}]}], 
               ")"}], ".", " ", "However"}]}]}], ",", " ", 
           RowBox[{
           "when", " ", "two", " ", "indexes", " ", "are", " ", "equal"}], 
           ",", " ", 
           RowBox[{
            RowBox[{"one", " ", "can", " ", "have", " ", 
             SubscriptBox["\[Theta]", "ij"], 
             SubscriptBox["\[Theta]", "kj"]}], "=", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], 
                 RowBox[{"(", 
                  SubscriptBox["\[Theta]", "ij"], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], 
                 RowBox[{"(", 
                  SubscriptBox["\[Theta]", "kj"], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], 
                 RowBox[{"(", 
                  SubscriptBox["\[Theta]", "ik"], ")"}]}]}], ")"}], ".", " ", 
              "This"}], " ", "is", " ", "a", " ", "simplification", " ", 
             "that", " ", "one", " ", "wants", " ", "and", " ", "thus", " ", 
             "the", " ", "code", " ", "shall", " ", "order", " ", "the", " ", 
             "indexes", " ", "so", " ", "that", " ", "these", " ", 
             "simplifications", " ", "arise", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"e", ".", "g", ".", " ", 
                  SubscriptBox["\[Theta]", "ij"]}], 
                 RowBox[{
                  SubscriptBox["\[Theta]", "jk"], " ", "--"}]}], "\[Rule]", 
                " ", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Theta]", "ij"]}], 
                 SubscriptBox["\[Theta]", "kj"]}]}], ")"}], "."}]}]}]}], 
          "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Are", " ", "there", " ", "two", " ", "times", " ", "the", " ", 
           "same", " ", "\"\<i\>\"", " ", 
           RowBox[{"index", "?"}]}], "*)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           SubscriptBox["\[Theta]", "li"], 
           SubscriptBox["\[Theta]", "kl"], " ", "or", " ", 
           SubscriptBox["\[Theta]", "li"], 
           RowBox[{
            SubscriptBox["\[Theta]", "lk"], "?"}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Position", "[", 
              RowBox[{"s2", ",", 
               RowBox[{
                RowBox[{"s2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], ">", "1"}], 
           ",", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             SubscriptBox["\[Theta]", "li"], 
             RowBox[{
              SubscriptBox["\[Theta]", "kl"], " ", "?"}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"s2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "==", 
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"s2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[Theta]", "li"], 
                SubscriptBox["\[Theta]", "kl"]}], "=", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Theta]", "li"]}], 
                SubscriptBox["\[Theta]", "lk"]}]}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"s2", "=", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"s2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"s2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"s2", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"factor", "*=", 
               RowBox[{"-", "1"}]}]}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"Else", " ", 
                RowBox[{"it", "'"}], "s", " ", 
                SubscriptBox["\[Theta]", "li"], 
                SubscriptBox["\[Theta]", "lk"]}], "=", 
               RowBox[{
                SubscriptBox["\[Theta]", "il"], 
                SubscriptBox["\[Theta]", "kl"]}]}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToString", "[", 
                 RowBox[{
                  RowBox[{"s2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "==", 
                RowBox[{"ToString", "[", 
                 RowBox[{
                  RowBox[{"s2", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{"s2", "=", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"s2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"s2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "}"}]}], 
                ";"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           SubscriptBox["\[Theta]", "il"], 
           RowBox[{
            SubscriptBox["\[Theta]", "lk"], "?"}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Position", "[", 
              RowBox[{"s2", ",", 
               RowBox[{
                RowBox[{"s2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], ">", "1"}], 
           ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Theta]", "il"], 
              SubscriptBox["\[Theta]", "lk"]}], "=", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Theta]", "il"]}], 
              SubscriptBox["\[Theta]", "kl"]}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"s2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], "==", 
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"s2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"s2", "=", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"s2", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"s2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"s2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "}"}]}], ";", 
              RowBox[{"factor", "*=", 
               RowBox[{"-", "1"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", "************)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", "************)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Theta]", "ij"], 
             SubscriptBox["\[Theta]", "kl"]}], "=", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Delta]", "2"], 
                RowBox[{"(", 
                 SubscriptBox["\[Theta]", "ij"], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "2"], 
                RowBox[{"(", 
                 SubscriptBox["\[Theta]", "kl"], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["\[Delta]", "2"], 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["\[Theta]", "i"], "-", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Theta]", "j"], "+", 
                    SubscriptBox["\[Theta]", "k"], "-", 
                    SubscriptBox["\[Theta]", "l"]}], ")"}]}], ")"}]}]}], 
              ")"}]}]}], ",", " ", 
           RowBox[{
           "but", " ", "written", " ", "so", " ", "that", " ", "the", " ", 
            "constraint", " ", "are", " ", "easier", " ", "to", " ", "apply", 
            " ", "in", " ", "the", " ", "code", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "the", " ", "final", " ", "form", " ", "should", " ", "be", 
                " ", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], ",", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}]}], "}"}], 
                " ", "to", " ", "perform", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], " ", 
                 "--"}]}], ">", " ", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}]}], ")"}], 
             "."}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", "factor"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"factor", "*=", 
          RowBox[{"1", "/", "2"}]}], ";", "\[IndentingNewLine]", " ", 
         RowBox[{"(*", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], 
           RowBox[{"(", 
            SubscriptBox["\[Theta]", "ij"], ")"}], " ", "\"\<=\>\"", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], "[", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "]"}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"StringJoin", "[", 
            RowBox[{"\"\<$v[1][\>\"", ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"s2", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "\"\<][$v[1][\>\"",
              ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"s2", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "\"\<]]\>\""}], 
            "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], 
           RowBox[{"(", 
            SubscriptBox["\[Theta]", "kl"], ")"}], " ", "\"\<=\>\"", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "k", "]"}], "[", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "l", "]"}], "]"}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"t2", "=", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"StringJoin", "[", 
            RowBox[{"\"\<$v[1][\>\"", ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"s2", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "\"\<][$v[1][\>\"",
              ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"s2", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "\"\<]]\>\""}], 
            "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Theta]", "i"], "-", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Theta]", "j"], "+", 
               SubscriptBox["\[Theta]", "k"], "-", 
               SubscriptBox["\[Theta]", "l"]}], ")"}]}], ")"}], " ", 
           "\"\<=\>\"", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "i", "]"}], "[", "1", "]"}], "[", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "j", "]"}], "[", "1", "]"}], "+", 
             RowBox[{
              RowBox[{"$v", "[", "k", "]"}], "[", "1", "]"}], "-", 
             RowBox[{
              RowBox[{"$v", "[", "l", "]"}], "[", "1", "]"}]}], "]"}]}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t3", "=", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"StringJoin", "[", 
            RowBox[{"\"\<$v[1][\>\"", ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"s2", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "\"\<][$v[1][\>\"",
              ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"s2", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "\"\<]+$v[1][\>\"",
              ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"s2", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "\"\<]-$v[1][\>\"",
              ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"s2", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "\"\<]]\>\""}], 
            "]"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Here", " ", "the", " ", "tensorial", " ", "product", " ", "is", 
           " ", "crucial", " ", "to", " ", "bypass", " ", "a", " ", 
           RowBox[{"problem", ".", " ", "In"}], " ", "fact", " ", "there", 
           " ", "might", " ", "appear", " ", "some", " ", 
           "\"\<$v[...][...]^2\>\"", " ", "and", " ", "the", " ", "upper", 
           " ", "\"\<2\>\"", " ", "gives", " ", "problems", " ", "when", " ", 
           "is", " ", "all", " ", "converted", " ", "to", " ", "a", " ", 
           "string", " ", "for", " ", 
           RowBox[{"manipulations", "."}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"s1", "=", 
          RowBox[{"s1", ".", 
           RowBox[{"(", 
            RowBox[{"t1", "+", "t2", "-", "t3"}], ")"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"s1", "=", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringTake", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "s1", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "remove", " ", "\"\<1.\>\"", " ", "in", " ", "\"\<s1\>\"", " ", "due",
          " ", "to", " ", "its", " ", "initialization", " ", "as", " ", 
         "s1"}], "=", "1"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"s1", "=", 
       RowBox[{"TensorExpand", "[", "s1", "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Now", " ", "expand", " ", "the", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], "+"}], "..."}], ")"}], ".", 
          RowBox[{"(", "...", ")"}]}]}], "..."}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", "  ", 
       RowBox[{"**", 
        RowBox[{"*", 
         RowBox[{"(", 
          RowBox[{"2.", "b"}], ")"}], " ", "DELTA", " ", "TO", " ", 
         RowBox[{"CONSTRAINTS", "**"}], "*"}]}], "  ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"totinfo", "=", 
       RowBox[{"{", "}"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{"final", " ", "result", " ", 
        RowBox[{"(", 
         RowBox[{
         "appended", " ", "as", " ", "overall", " ", "numerical", " ", 
          "factor"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Transforms", " ", "each", " ", "addend", " ", "in", " ", "the", " ", 
         "constraint"}], ",", " ", 
        RowBox[{"remembering", " ", "its", " ", "numerical", " ", 
         RowBox[{"factor", ":", " ", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], "[", 
                RowBox[{
                 RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "]"}], ".", 
               RowBox[{
                RowBox[{
                 RowBox[{"$v", "[", "1", "]"}], "[", "i2", "]"}], "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "+", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "k", "]"}], "-", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "l", "]"}]}], "]"}]}]}],
              "..."}], " ", "--"}], ">", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", " ", 
             RowBox[{"{", " ", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], ",", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}]}], "}"}], 
               ",", " ", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "i2", "]"}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "+", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "k", "]"}], "-", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "l", "]"}]}]}], "}"}], 
               ",", " ", "..."}], " ", "}"}]}], " ", "}"}]}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "s1", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"s2", "=", 
          RowBox[{"s1", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{"takes", " ", "an", " ", "addend"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"s2", "=", 
          RowBox[{"StringDelete", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "s2", "]"}], ",", "\"\< \>\""}], "]"}]}],
          ";", " ", 
         RowBox[{"(*", 
          RowBox[{"deletes", " ", "blank", " ", "spaces"}], "*)"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "The", " ", "addend", " ", "has", " ", "a", " ", "minus", " ", 
           RowBox[{"sign", "?"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"StringTake", "[", 
             RowBox[{"s2", ",", "1"}], "]"}], "\[Equal]", "\"\<-\>\""}], ",", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"YES", " ", "--"}], "\[Rule]", " ", 
             RowBox[{
             "Move", " ", "that", " ", "information", " ", "in", " ", "the", 
              " ", "numerical", " ", "factor", " ", "assigned", " ", "to", 
              " ", "the", " ", "constraints"}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"totinfo", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"totinfo", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"StringTake", "[", 
                 RowBox[{"s2", ",", 
                  RowBox[{"{", 
                   RowBox[{"2", ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", "NO", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"totinfo", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"totinfo", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "s2"}], "}"}]}], "]"}]}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "The", " ", "first", " ", "\"\<$\>\"", " ", "in", " ", "the", " ", 
           "expression", " ", "has", " ", "the", " ", "numeric", " ", 
           "factor", " ", "immediately", " ", "before", " ", "it", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"now", " ", "surely", " ", "positive"}], ",", " ", 
              RowBox[{
              "since", " ", "the", " ", "sign", " ", "was", " ", "dealt", " ",
                "before"}]}], ")"}], ".", " ", "After"}], " ", "\"\<$\>\"", 
           " ", "there", " ", "are", " ", "the", " ", "products", " ", "that",
            " ", "encapsulate", " ", "the", " ", "constraints", " ", "info", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"e", ".", "g", ".", " ", 
                RowBox[{"-", "3"}]}], 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}]}], "..."}], 
             ")"}], ".", " ", "Its"}], " ", "position", " ", "is", " ", 
           "fundamental", " ", "to", " ", "take", " ", "both", " ", 
           RowBox[{"informations", "."}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"StringPosition", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"totinfo", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<$\>\""}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{"position", " ", "of", " ", "first", " ", "\"\<$\>\""}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t2", "=", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"StringTake", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"totinfo", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"t1", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "numerical", " ", "factor", " ", "preceeding", " ", "constraints"}],
           "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Is", " ", "there", " ", "a", " ", "numerical", " ", 
            RowBox[{"factor", "?", " ", "If"}], " ", "yes", " ", "extract", 
            " ", "it", " ", "with", " ", "\"\<$v...\>\""}], ",", " ", 
           RowBox[{"if", " ", "no"}], ",", " ", 
           RowBox[{
           "nothing", " ", "more", " ", "needs", " ", "to", " ", "be", " ", 
            "done"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"t1", "\[NotEqual]", "1"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"totinfo", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"totinfo", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", "2"}], "}"}], "\[Rule]", 
                RowBox[{"StringTake", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"totinfo", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
                  RowBox[{"{", 
                   RowBox[{"t1", ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
            " ", 
            RowBox[{"(*", 
             RowBox[{"extract", " ", "\"\<$v...\>\""}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"totinfo", "=", " ", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"totinfo", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", "1"}], "}"}], "\[Rule]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"totinfo", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "*", "t2"}]}]}], "]"}]}], 
            ";"}]}], " ", 
          RowBox[{"(*", 
           RowBox[{
           "numerical", " ", "factor", " ", "setted", " ", "in", " ", "its", 
            " ", "slot"}], "*)"}], "\[IndentingNewLine]", "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "Transform", " ", "the", " ", "constraint", " ", "part", " ", "to",
             " ", "the", " ", "wanted", " ", "final", " ", 
            RowBox[{"form", ":", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], "[", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "]"}], ".", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "i2", "]"}], "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "+", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "k", "]"}], "-", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "l", "]"}]}], "]"}]}], 
               "..."}], " ", "--"}]}]}], "->", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}]}], "}"}], ",", 
             " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "i2", "]"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "+", 
                RowBox[{
                 RowBox[{"$v", "[", "1", "]"}], "[", "k", "]"}], "-", 
                RowBox[{
                 RowBox[{"$v", "[", "1", "]"}], "[", "l", "]"}]}]}], "}"}], 
             ",", " ", "..."}], " ", "}"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"totinfo", "=", 
          RowBox[{"ReplacePart", "[", 
           RowBox[{"totinfo", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i", ",", "2"}], "}"}], "\[Rule]", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"\"\<{{\>\"", ",", 
                RowBox[{"StringReplace", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"totinfo", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"\"\<[$v\>\"", "\[Rule]", "\"\<,$v\>\""}], ",", 
                    RowBox[{"\"\<]]\>\"", "\[Rule]", "\"\<]\>\""}], ",", 
                    RowBox[{"\"\<.\>\"", "\[Rule]", "\"\<},{\>\""}]}], 
                   "}"}]}], "]"}], ",", "\"\<}}\>\""}], "]"}], "]"}]}]}], 
           "]"}]}]}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"factor", ",", "totinfo"}], "}"}]}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{{3.8220367410716867`*^9, 3.8220367580349436`*^9}, {
   3.826510367616681*^9, 3.826510387111784*^9}, {3.8265104380618715`*^9, 
   3.8265105179113855`*^9}, {3.8265131011713953`*^9, 3.82651316996873*^9}, {
   3.8265132461095233`*^9, 3.8265132488357487`*^9}, 3.826515118703068*^9, {
   3.8313823192959404`*^9, 3.8313823289467173`*^9}, {3.8316343584762278`*^9, 
   3.8316344036380925`*^9}, {3.8316344493577695`*^9, 
   3.8316345548693705`*^9}, {3.8316345857640142`*^9, 
   3.8316346270772524`*^9}, {3.8316346573870745`*^9, 
   3.8316346915032997`*^9}, {3.8316347253889847`*^9, 
   3.8316347426557684`*^9}, {3.831634772847265*^9, 3.8316347818554783`*^9}, {
   3.8316350163077407`*^9, 3.8316350539873905`*^9}, {3.8316354010436*^9, 
   3.831635446905986*^9}, {3.8316354920897307`*^9, 3.8316355546835938`*^9}, {
   3.831635588099576*^9, 3.8316357304914894`*^9}, {3.8316357845022106`*^9, 
   3.831635890320515*^9}, {3.831635939531231*^9, 3.8316359938496265`*^9}, {
   3.8316360411164155`*^9, 3.831636139234605*^9}, {3.8316392257218075`*^9, 
   3.831639259107766*^9}, {3.831639297890837*^9, 3.831639424426773*^9}, 
   3.831639471991931*^9, 3.8316482311667943`*^9, {3.831648274808963*^9, 
   3.831648275808728*^9}, {3.8316483157206807`*^9, 3.8316483419620833`*^9}, {
   3.831648393130495*^9, 3.83164843669909*^9}, {3.8316485401954722`*^9, 
   3.8316485407734623`*^9}, {3.83164866438929*^9, 3.8316487178197117`*^9}, {
   3.831648819519842*^9, 3.8316488418978586`*^9}, {3.831649026609768*^9, 
   3.8316490775585566`*^9}, {3.8316491108908014`*^9, 3.831649111109346*^9}, {
   3.831649154771575*^9, 3.831649209542062*^9}, {3.8316492711730766`*^9, 
   3.831649271969763*^9}, {3.8316493585789766`*^9, 3.831649383680636*^9}, 
   3.844227461064967*^9, 3.8452215099572024`*^9, {3.883211921851276*^9, 
   3.883211930480525*^9}, 3.883211977357293*^9, {3.8832120158150673`*^9, 
   3.8832120551811285`*^9}, {3.8832121454504595`*^9, 
   3.8832123093071923`*^9}, {3.883212359069395*^9, 3.8832125900391717`*^9}, {
   3.8832209630409718`*^9, 3.883220966900613*^9}, {3.8832210192718973`*^9, 
   3.8832210245468163`*^9}, 3.8832216095936546`*^9, {3.8832216629470797`*^9, 
   3.8832217235354624`*^9}, 3.883221763586698*^9, {3.8832218060812445`*^9, 
   3.883221854516204*^9}, {3.883221890336934*^9, 3.883221903350365*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"a3cd1557-df59-4399-b9d2-ed14f6811a6b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["ConstraintEvaluation",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.803921568627451, 0.7764705882352941, 
   0.19607843137254902`]]], "Subsubsection",
 CellChangeTimes->{3.8220367364037685`*^9, 3.8221121531500735`*^9, 
  3.8259350997149267`*^9, 
  3.825935312094948*^9},ExpressionUUID->"897b2367-1e79-4eca-8804-\
3bf30b8149c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
   "Evaluates", " ", "constraint", " ", "list", " ", "inside", " ", 
    "\"\<diagram\>\"", " ", 
    RowBox[{"(", 
     RowBox[{"variable", " ", "called", " ", "in", " ", "DiagramTot1"}], 
     ")"}], " ", "and", " ", "removes", " ", "from", " ", "\"\<graph\>\"", 
    " ", "the", " ", "vertex", " ", "associated", " ", "to", " ", "that", " ", 
    RowBox[{"constraint", "."}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ACHTUNG", "\[IndentingNewLine]", " ", 
     RowBox[{"(", "A", ")"}], " ", "Also", " ", "the", " ", "list", " ", "of",
      " ", "constraint", " ", "has", " ", "to", " ", "adapt", " ", "once", 
     " ", "the", " ", "constraint", " ", "are", " ", "evaluated"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"e", ".", "g", ".", " ", 
       SuperscriptBox["\[Delta]", "2"]}], 
      RowBox[{"(", 
       SubscriptBox["\[Theta]", "ij"], ")"}], 
      SuperscriptBox["\[Delta]", "2"], 
      RowBox[{
       RowBox[{"(", 
        SubscriptBox["\[Theta]", "ik"], ")"}], " ", "--"}], "integrate", " ", 
      RowBox[{"\"\<i\>\"", "--"}]}], ">", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]", "2"], 
       RowBox[{"(", 
        SubscriptBox["\[Theta]", "jk"], ")"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(", "B", ")"}], " ", "The", " ", "overly", " ", "complicated",
        " ", "null", " ", "return", " ", "is", " ", "motivated", " ", "by", 
       " ", "how", " ", "this", " ", "function", " ", "is", " ", "called", 
       " ", "in", " ", "DiagramTot"}], "-", 
      RowBox[{"functions", "."}]}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ConstraintEvaluation", "[", 
     RowBox[{"diagram_", ",", "vertices_", ",", "constraint_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dia", ",", "constr", ",", "v", ",", "i"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dia", "=", "diagram"}], ";", "\[IndentingNewLine]", 
        RowBox[{"constr", "=", "constraint"}], ";", "\[IndentingNewLine]", 
        RowBox[{"v", "=", "vertices"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"constr", "=", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], "}"}], " ", "conventionally", 
            " ", "means", " ", "that", " ", "no", " ", "constraints", " ", 
            "are", " ", "present"}]}], ",", "  ", 
          RowBox[{
           RowBox[{
           "the", " ", "various", " ", "other", " ", "functions", " ", 
            "elaborating", " ", "\[Theta]"}], "-", 
           RowBox[{
           "diagrams", " ", "will", " ", "then", " ", "leave", " ", "all", 
            " ", 
            RowBox[{"intact", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"constr", "===", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], ",", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"dia", ",", "v"}], "}"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "constr", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"constr", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "===", 
              RowBox[{
               RowBox[{"constr", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ",", 
             RowBox[{"Return", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", "0"}], "}"}],
               "]"}]}], "]"}], ";", 
           RowBox[{"(*", 
            RowBox[{
            "Return", " ", "zero", " ", "if", " ", "there", " ", "is", " ", 
             "\"\<\!\(\*SuperscriptBox[\(\[Delta]\), \
\(2\)]\)(\!\(\*SubscriptBox[\(\[Theta]\), \(ii\)]\))\>\""}], "*)"}], 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"constr", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "=!=", "0"}], ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "=", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"constr", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
              RowBox[{"(*", 
               RowBox[{"delete", " ", "in", " ", "black", " ", "vertices"}], 
               "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "=", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"constr", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
              RowBox[{"(*", 
               RowBox[{"delete", " ", "in", " ", "white", " ", "vertices"}], 
               "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"dia", ",", "constr"}], "}"}], "=", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"dia", ",", "constr"}], "}"}], "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"constr", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "->", 
                 RowBox[{
                  RowBox[{"constr", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}]}], ";"}], " ", 
             RowBox[{"(*", 
              RowBox[{"evaluate", " ", "constraint"}], "*)"}], 
             "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "=", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"constr", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", " ", 
              RowBox[{"(*", 
               RowBox[{"delete", " ", "in", " ", "black", " ", "vertices"}], 
               "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "=", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"constr", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", " ", 
              RowBox[{"(*", 
               RowBox[{"delete", " ", "in", " ", "white", " ", "vertices"}], 
               "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"dia", ",", "constr"}], "}"}], "=", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"dia", ",", "constr"}], "}"}], "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"constr", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "->", 
                 RowBox[{
                  RowBox[{"constr", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}]}]}], ";"}]}], " ", 
            RowBox[{"(*", 
             RowBox[{"evaluate", " ", "constraint"}], "*)"}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"dia", ",", "v"}], "}"}]}]}], "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "No", " ", "exmple", " ", "are", " ", "present", " ", "since", " ", 
     "this", " ", "function", " ", "is", " ", "taylored", " ", "for", " ", 
     "a", " ", "much", " ", "bigger", " ", "one", " ", 
     RowBox[{
      RowBox[{"(", "DiagramTot1", ")"}], "."}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.823364408861639*^9, 3.823364413316951*^9}, {
   3.8233644735644045`*^9, 3.8233645451189976`*^9}, 3.8265136720086765`*^9, 
   3.8265137721982975`*^9, 3.8265138941481733`*^9, 3.826514179059847*^9, {
   3.826527128043277*^9, 3.82652716314359*^9}, 3.826527199993737*^9, {
   3.8265272545160666`*^9, 3.8265273503545218`*^9}, 3.8338053675852575`*^9, 
   3.845221577850904*^9, {3.883208287637444*^9, 3.8832083414703803`*^9}, {
   3.88320837860793*^9, 3.8832084544393153`*^9}, {3.883217193473771*^9, 
   3.8832172803085346`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"cb42eaf3-f5c1-4b12-b8ff-26886d38fb4b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["ToDiagram",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.803921568627451, 0.7764705882352941, 
   0.19607843137254902`]]], "Subsubsection",
 CellChangeTimes->{3.8220367364037685`*^9, 3.8221121531500735`*^9, 
  3.822112434925147*^9},ExpressionUUID->"c0674c78-c2d7-4dcc-8276-\
55c8406c1310"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "program", " ", "takes", " ", "a", " ", "sum", " ", "of", " ",
     "various", " ", "momenta", " ", "\"\<$p[1][2]*$v[1][1]*$v[2][2]+...\>\"",
     " ", "and", " ", "it", " ", "transforms", " ", "it", " ", "into", " ", 
    "\"\<{{{$v[1][1],$v[2][2]},$p[1][2]},...}\>\""}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ToDiagram", "[", "momenta_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ptot", ",", "v1", ",", "v2", ",", "p", ",", "res"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ptot", "=", "momenta"}], ";", "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "ptot", "]"}], "\[NotEqual]", "0"}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"ptot", ",", "$v"}], "]"}], "]"}], "\[NotEqual]", 
             "2"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"ptot", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Equal]", "3"}], 
              ",", 
              RowBox[{
               RowBox[{"v1", "=", 
                RowBox[{
                 RowBox[{"ptot", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], ";", 
               RowBox[{"v2", "=", 
                RowBox[{
                 RowBox[{"ptot", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}]}], ",", 
              RowBox[{
               RowBox[{"v1", "=", 
                RowBox[{
                 RowBox[{"ptot", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], ";", 
               RowBox[{"v2", "=", 
                RowBox[{
                 RowBox[{"ptot", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}]}]}], "]"}], ",", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "ptot", "]"}], "\[Equal]", "3"}], ",", 
              RowBox[{
               RowBox[{"v1", "=", 
                RowBox[{"ptot", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], ";", 
               RowBox[{"v2", "=", 
                RowBox[{"ptot", "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}]}], ",", 
              RowBox[{
               RowBox[{"v1", "=", 
                RowBox[{"ptot", "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], ";", 
               RowBox[{"v2", "=", 
                RowBox[{"ptot", "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}]}]}], "]"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"p", "=", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"ptot", ",", 
             RowBox[{"v1", "*", "v2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"res", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"res", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"v1", ",", "v2"}], "}"}], ",", "p"}], "}"}]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"ptot", "=", 
           RowBox[{"ExpandAll", "[", 
            RowBox[{"ptot", "-", 
             RowBox[{"v1", "*", "v2", "*", "p"}]}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.8221124683554187`*^9, {3.824130229048195*^9, 3.8241302499164333`*^9}, {
   3.8259479215217447`*^9, 3.8259479227731915`*^9}, {3.8264590704650674`*^9, 
   3.826459441236418*^9}, 3.826530873217559*^9, {3.8308562961079636`*^9, 
   3.8308563084889174`*^9}, {3.8308735686273427`*^9, 
   3.8308735715342317`*^9}, {3.8308736947950945`*^9, 3.830873698311204*^9}, {
   3.8313863197490396`*^9, 3.8313863542294145`*^9}, {3.831386465351159*^9, 
   3.831386471249634*^9}, 3.8452218388148904`*^9, 3.850575411067676*^9, {
   3.8832128354421716`*^9, 3.8832128359420176`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"10dabb02-00e5-43eb-8dc4-ef1ea4e3c4ad"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["DiagramPlot",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.803921568627451, 0.7764705882352941, 
   0.19607843137254902`]]], "Subsubsection",
 CellChangeTimes->{
  3.8220367837571187`*^9},ExpressionUUID->"4301a264-999d-4615-9c2a-\
e707f5dd4dbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"This", " ", "function", " ", "takes"}], ";", " ", 
     RowBox[{
     "a", " ", "list", " ", "of", " ", "vertices", " ", 
      "\"\<{{$v[1][i],...black-dots...},{$v[2][j],...white-dots...}}\>\""}]}],
     ",", " ", 
    RowBox[{
     RowBox[{"the", " ", "solid"}], "-", 
     RowBox[{"lines", " ", "list", " ", "\"\<{{{a,b},p},...}\>\"", " ", 
      RowBox[{"(", 
       RowBox[{
       "where", " ", "\"\<a\>\"", " ", "and", " ", "\"\<b\>\"", " ", "are", 
        " ", "vertex", " ", "that", " ", "have", " ", "a", " ", "link", " ", 
        "of", " ", "weight", " ", "\"\<p\>\""}], ")"}]}]}], ",", " ", 
    RowBox[{
    "a", " ", "list", " ", "of", " ", "dotted", " ", "lines", " ", 
     "\"\<{$s*$v[1][i]$v[2][j],...}\>\"", " ", "and", " ", "the", " ", "list",
      " ", "of", " ", "thetas", " ", "\"\<{{$v[1][l],\>\"", "l", 
     "\"\<},{$v[2][m],\>\"", "mdot", 
     RowBox[{
     "\"\<},...}={\!\(\*SubscriptBox[\(\[Theta]\), \(l, \*SubscriptBox[\(\
\[Alpha]\), \(l\)]\)]\),\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(\
\[Theta]\), \(_\)], \(m\)], SubscriptBox[OverscriptBox[\(\[Alpha]\), \(.\)], \
\(m\)]]\),...}\>\"", ".", " ", "It"}], " ", "then", " ", "outputs", " ", 
     "the", " ", "respective", " ", "EdgeTaggedGraph", " ", "with", " ", 
     "oriented", " ", 
     RowBox[{
     "lines", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "REMARKS"}], 
     "\[IndentingNewLine]", " ", "We", " ", "need", " ", "tags", " ", "so", 
     " ", "that", " ", "we", " ", "can", " ", "distinguish", " ", "two", " ", 
     "parallel", " ", "lines", " ", "for", " ", "assigning", " ", "possibly", 
     " ", "different", " ", "styles", " ", "and", " ", 
     RowBox[{"momenta", ".", " ", "We"}], " ", "choose", " ", "the", " ", 
     "tagged", " ", "graph", " ", "with", " ", "directed", " ", "indexes", 
     " ", "because", " ", "the", " ", "undirected", " ", "ones", " ", 
     "prooved", " ", "unreliable", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "mixing", " ", "tags", " ", "of", " ", "vertices", " ", "and", " ", 
        "edges", " ", "under", " ", "certain", " ", "manipulations"}], ")"}], 
      "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DiagramPlot", "[", 
    RowBox[{
    "vertices_", ",", "solidlines_", ",", "dottedlines_", ",", "thetas_"}], 
    "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "i", ",", "styles", ",", "color", ",", "triangles", ",", "labels"}], 
       "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", "description"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"styles", "=", 
        RowBox[{"{", "}"}]}], ";", "        ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "it", " ", "will", " ", "contain", " ", 
          "\"\<{a\[UndirectedEdge]b, ...All \>\"", "Default"}], "-", 
         RowBox[{
         "style", 
          "\"\<..., Style[c\[UndirectedEdge]d,Dotted], ...All \
Dotted...}\>\""}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"color", "=", 
        RowBox[{"{", "}"}]}], ";", "          ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", 
         "\"\<{a->White, ...All White..., b->Black, ...All Black...}\>\""}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"triangles", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "it", " ", "will", " ", "contain", " ", "\"\<{a->\>\"", "Triangle", 
          "\"\<,b->\>\"", "Triangle", "\"\<,...}\>\""}], ",", " ", 
         RowBox[{"so", " ", "all", " ", "the", " ", "triangular", " ", 
          RowBox[{"vertices", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"labels", "=", 
        RowBox[{"{", "}"}]}], ";", "        ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "it", " ", "will", " ", "be", " ", "a", " ", "list", " ", 
          "containing", " ", "all", " ", "the", " ", "momenta"}], " ", "+", 
         " ", 
         RowBox[{
         "all", " ", "the", " ", "\"\<\\sigma^\\mu\>\"", " ", "of", " ", 
          "vectorial", " ", "contirbutions"}]}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Initialize", " ", "styles"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "solidlines", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"styles", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"styles", ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"solidlines", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "->", 
             RowBox[{
              RowBox[{
               RowBox[{"solidlines", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "dottedlines", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"styles", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"styles", ",", 
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"dottedlines", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "->", 
               RowBox[{
                RowBox[{"dottedlines", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], ",", "Dotted"}], "]"}]}], 
           "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Initialize", " ", "color"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"vertices", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"color", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"color", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"vertices", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "->", "Black"}]}], "]"}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"vertices", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"color", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"color", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"vertices", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "->", "White"}]}], "]"}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Initialize", " ", "triangular"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "thetas", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"triangles", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"triangles", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"thetas", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "->", "\"\<Triangle\>\""}]}], 
           "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Initialize", " ", "labels"}], ",", " ", 
         RowBox[{
         "it", " ", "will", " ", "have", " ", "all", " ", "the", " ", 
          "momenta", " ", "and", " ", "AFTER", " ", "all", " ", "the", " ", 
          "\"\<\\sigma^\\mu\>\""}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "solidlines", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"labels", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"labels", ",", 
            RowBox[{
             RowBox[{"solidlines", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "dottedlines", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"labels", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"labels", ",", 
            RowBox[{
             RowBox[{"dottedlines", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"vertices", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"vertices", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "styles", ",", 
          "color", ",", "triangles", ",", "labels"}], "}"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"EdgeTaggedGraph", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"vertices", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"vertices", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "styles", ",", 
         RowBox[{"VertexStyle", "->", "color"}], ",", 
         RowBox[{"VertexShapeFunction", "->", "triangles"}], ",", 
         RowBox[{"EdgeWeight", "->", "labels"}], ",", 
         RowBox[{"EdgeLabels", "->", "\"\<EdgeWeight\>\""}], ",", 
         RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8521941073554363`*^9, 3.852194126544819*^9}, {
  3.852219460729351*^9, 3.8522194615011873`*^9}, {3.8522195894138308`*^9, 
  3.852219612779135*^9}, {3.8832081146612444`*^9, 3.88320817479772*^9}, {
  3.883208213195652*^9, 3.8832082401890907`*^9}, {3.8832187737825675`*^9, 
  3.883218871589655*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"cbac4b5b-eee8-46ea-9077-145cdddfea89"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["DotLinesElaboration",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.803921568627451, 0.7764705882352941, 
   0.19607843137254902`]]], "Subsubsection",
 CellChangeTimes->{
  3.8220367837571187`*^9, {3.824141739885603*^9, 3.8241417411335173`*^9}, {
   3.8241445908036566`*^9, 3.824144596790002*^9}, {3.825842799978286*^9, 
   3.8258428189825616`*^9}, {3.8450050154251804`*^9, 3.8450050203394437`*^9}, 
   3.851058858696704*^9, {3.8513378664804983`*^9, 3.851337867785454*^9}, {
   3.8521856469636765`*^9, 
   3.8521856485882254`*^9}},ExpressionUUID->"1d9b1287-5cad-44ee-8085-\
e1790a646b58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "takes", " ", "as", " ", "input", " ", "a",
       " ", "almost", " ", "final", " ", "elaboration", " ", "of", " ", 
      "DiagramTot1", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "meaning", " ", "that", " ", "the", " ", "input", " ", "will", " ", 
         "have", " ", "the", " ", "same", " ", "structure", " ", "as", " ", 
         "the", " ", "DiagramTot1", " ", 
         RowBox[{"output", "'"}], "s"}], ")"}], ".", " ", "Its"}], " ", 
      "role", " ", "is", " ", "to", " ", "examine", " ", "the", " ", "dotted",
       " ", "lines", " ", "\"\<$s[..]$v[1][a]$v[2][b]\>\"", " ", "for", " ", 
      "each", " ", 
      SuperscriptBox["j", "th"], " ", "\[Theta]"}], "-", 
     RowBox[{"diagram", " ", "in", " ", "a", " ", 
      SuperscriptBox["i", "th"], " ", 
      RowBox[{"pemrutation", ".", " ", "If"}], " ", "some", " ", "of", " ", 
      "these", " ", "\"\<$s[..]$v[1][i]$v[2][j]\>\"", " ", "has", " ", 
      "become", " ", "a", " ", "linear", " ", "combination", " ", 
      "\"\<a*$s[..]$v[1][i]$v[2][j]+b*$s[..]$v[1][k]$v[2][l]+...\>\"", " ", 
      RowBox[{"(", 
       RowBox[{
       "maybe", " ", "due", " ", "to", " ", "some", " ", "constrain", " ", 
        "evaluation"}], ")"}], " ", "then"}]}], ",", " ", 
    RowBox[{"instead", " ", "of", " ", "inserting", " ", "the", " ", 
     SuperscriptBox["j", "th"], " ", "contribution", " ", "as", " ", "it", 
     " ", "is"}], ",", " ", 
    RowBox[{
    "it", " ", "will", " ", "insert", " ", "the", " ", "correct", " ", 
     "linear", " ", "combination", " ", "of", " ", "thetadiagrams", " ", 
     "that", " ", "will", " ", 
     RowBox[{"arise", ".", " ", "This"}], " ", "takes", " ", "also", " ", 
     "into", " ", "account", " ", "possible", " ", "products", " ", "of", " ", 
     RowBox[{"dotlines", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DotLinesElaboration", "[", "diagramtot1_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "factor", ",", "momenta", ",", "vertlist", ",", "alg1", ",", 
        "dotlines", ",", "alg2", ",", "pos", ",", "totdot", ",", 
        "dotlinesnew", ",", "permres", ",", "res", ",", "i", ",", "j", ",", 
        "k", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"intialization", "/", "description"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"factor", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "it", " ", "contains", " ", "the", " ", "numerical", " ", "pre"}], 
         "-", 
         RowBox[{
         "factor", " ", "in", " ", "a", " ", "given", " ", "element", " ", 
          "inside", " ", "a", " ", "given", " ", "permutation"}]}], "*)"}], 
       "\[IndentingNewLine]", "momenta", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "contains", " ", "the", " ", "content", " ", "of", " ", 
         "the", " ", "solid", " ", "lines", " ", "in", " ", "a", " ", "given",
          " ", "element", " ", "inside", " ", "a", " ", "given", " ", 
         "permutation"}], "*)"}], "\[IndentingNewLine]", "vertlist", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"it", " ", "contains", " ", "the", " ", "\[Theta]"}], "-", 
         RowBox[{
         "vertices", " ", "in", " ", "a", " ", "given", " ", "element", " ", 
          "inside", " ", "a", " ", "given", " ", "permutation"}]}], "*)"}], 
       "\[IndentingNewLine]", "alg1", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "contains", " ", "the", " ", "list", " ", "of", " ", 
         "thetas", " ", "that", " ", "can", " ", "give", " ", "triangular", 
         " ", "vertices", " ", "in", " ", "a", " ", "given", " ", "element", 
         " ", "inside", " ", "a", " ", "given", " ", "permutation"}], "*)"}], 
       "\[IndentingNewLine]", "dotlines", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "contains", " ", "the", " ", "list", " ", "of", " ", 
         "dotted", " ", "lines", " ", "in", " ", "a", " ", "given", " ", 
         "element", " ", "inside", " ", "a", " ", "given", " ", 
         "permutation"}], "*)"}], "\[IndentingNewLine]", "alg2", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "contains", " ", "the", " ", "list", " ", "of", " ", 
         RowBox[{
          SubscriptBox["p", 
           RowBox[{"\[Alpha]", 
            OverscriptBox["\[Beta]", "."]}]], "/", 
          SuperscriptBox[
           OverscriptBox["p", "_"], 
           RowBox[{
            OverscriptBox["\[Alpha]", "."], "\[Beta]"}]]}], " ", "in", " ", 
         "a", " ", "given", " ", "element", " ", "inside", " ", "a", " ", 
         "given", " ", "permutation"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"pos", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "position", " ", 
         "in", " ", "dotlines", " ", "where", " ", "possible", " ", "linear", 
         " ", "combination", " ", "could", " ", "be"}], "*)"}], 
       "\[IndentingNewLine]", "totdot", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "linear", " ", 
         "combination", " ", "of", " ", "dotlines", " ", 
         RowBox[{"(", 
          RowBox[{"if", " ", "any"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dotlinesnew", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "new", " ", 
         "dotlines", " ", "if", " ", "there", " ", "are", " ", "linear", " ", 
         "combinations", " ", "of", " ", "them"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"permres", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "result", " ", 
         "of", " ", "a", " ", "given", " ", "permutation"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Let", "'"}], "s", " ", "start", " ", "by", " ", 
           "tensor"}], "-", 
          RowBox[{"expanding", " ", "each", " ", 
           RowBox[{"dotlines", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], ",", " ", 
         RowBox[{
         "in", " ", "this", " ", "way", " ", "these", " ", "element", " ", 
          "will", " ", "be", " ", "in", " ", "a", " ", "fixed", " ", 
          "canonical", " ", "form", " ", "before", " ", "the", " ", 
          RowBox[{"elaboration", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "dotlines", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"dotlines", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"TensorExpand", "[", 
           RowBox[{"dotlines", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Beginning", " ", "of", " ", "the", " ", "full", " ", 
          "elaboration"}], ",", " ", 
         RowBox[{"i", "=", 
          RowBox[{
           SuperscriptBox["i", "th"], " ", "permutation"}]}], ",", " ", 
         RowBox[{"j", "=", 
          RowBox[{
           SuperscriptBox["j", "th"], " ", "thetadiagram", " ", "in", " ", 
           "that", " ", 
           RowBox[{"permutation", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "diagramtot1", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "<=", 
             RowBox[{"Length", "[", 
              RowBox[{
               RowBox[{"diagramtot1", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"factor", "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"diagramtot1", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"momenta", "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"diagramtot1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"vertlist", "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"diagramtot1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"alg1", "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"diagramtot1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"dotlines", "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"diagramtot1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"alg2", "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"diagramtot1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Let", "'"}], "s", " ", "examine", " ", "each", " ", 
                 "element", " ", "in", " ", 
                 RowBox[{"\"\<dotlines\>\"", ".", " ", "If"}], " ", "some", 
                 " ", 
                 RowBox[{"dotlines", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], "=", "0"}], ",", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"then", " ", "dotlines"}], "=", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"{", "}"}], "}"}], " ", "and", " ", "we", " ", 
                  "Break", " ", "the", " ", "For"}]}], ";", " ", 
                RowBox[{
                 RowBox[{
                 "later", " ", "that", " ", "term", " ", "will", " ", "be", 
                  " ", "recognised", " ", "as", " ", "a", " ", "null", " ", 
                  RowBox[{"contribution", ".", " ", "If"}], " ", "some", " ", 
                  RowBox[{"dotlines", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], " ", "have", " ", "a", " ",
                   "numerical", " ", "pre"}], "-", "factor"}]}], ",", " ", 
               RowBox[{
                RowBox[{"this", " ", "is", " ", "moved", " ", "inside", " ", 
                 RowBox[{"\"\<factor\>\"", ".", " ", "If"}], " ", "some", " ", 
                 RowBox[{"Length", "[", 
                  RowBox[{
                   RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "=", "0"}], ",", 
               " ", 
               RowBox[{
                RowBox[{"then", " ", "we", " ", 
                 RowBox[{"don", "'"}], "t", " ", "have", " ", "a", " ", 
                 "linear", " ", "combination", " ", "of", " ", 
                 RowBox[{"dottedlines", ".", " ", "In"}], " ", "that", " ", 
                 "case", " ", "if", " ", 
                 RowBox[{"Length", "[", 
                  RowBox[{"dotlines", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "=", 
                RowBox[{
                 RowBox[{
                 "4", " ", "we", " ", "learn", " ", "that", " ", "that", " ", 
                  "dotted", " ", "line", " ", "has", " ", "a", " ", 
                  "numerical", " ", "prefactor", " ", "which", " ", "we", " ",
                   "will", " ", "move", " ", "it", " ", "into", " ", 
                  RowBox[{"\"\<factor\>\"", ".", " ", "If"}], " ", "instead", 
                  " ", 
                  RowBox[{"Length", "[", 
                   RowBox[{
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "=!=", "0"}]}], 
               ",", " ", 
               RowBox[{
               "then", " ", "we", " ", "have", " ", "a", " ", "linear", " ", 
                "combination", " ", "of", " ", "dotlines"}], ",", " ", 
               RowBox[{
               "k", " ", "is", " ", "remembered", " ", "in", " ", 
                "\"\<pos\>\"", " ", "so", " ", "that", " ", "the", " ", 
                "linear", " ", "combination", " ", "is", " ", "later", " ", 
                RowBox[{"elaborated", "."}]}]}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"k", "=", "1"}], ",", 
               RowBox[{"k", "<=", 
                RowBox[{"Length", "[", "dotlines", "]"}]}], ",", 
               RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{"Recognize", " ", "possible", " ", "null", " ", 
                 RowBox[{"contribution", "."}]}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "===", "0"}], ",", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"dotlines", "=", 
                    RowBox[{"{", 
                    RowBox[{"{", "}"}], "}"}]}], ";", "Break", ";"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{"ELSE", " ", "non"}], "-", 
                    RowBox[{"null", " ", 
                    RowBox[{"conribution", "."}]}]}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"If", " ", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "=", "1"}], ",", 
                    " ", 
                    RowBox[{"then", " ", 
                    RowBox[{"there", "'"}], "s", " ", "no", " ", "linear", 
                    " ", "combination", " ", "in", " ", "the", " ", 
                    SuperscriptBox["k", "th"], " ", "dotline", " ", "and", 
                    " ", "we", " ", "only", " ", "check", " ", "for", " ", 
                    "numerical", " ", 
                    RowBox[{"prefactors", ".", " ", "Else"}], " ", "we", " ", 
                    "have", " ", "a", " ", "linear", " ", "combination", " ", 
                    "and", " ", "we", " ", "remember", " ", "its", " ", 
                    "position", " ", "in", " ", 
                    RowBox[{"\"\<pos\>\"", "."}]}]}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "===", "4"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}]}], ";"}]}], 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"pos", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"pos", ",", "k"}], "]"}]}], ";"}]}], 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
                   ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]",
               "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
                RowBox[{
                "If", " ", "it", " ", "is", " ", "a", " ", "possibly", " ", 
                 "non"}], "-", 
                RowBox[{"null", " ", "contribution"}]}], ",", " ", 
               RowBox[{
                RowBox[{"meaning", " ", "dotlines"}], "=!=", 
                RowBox[{"{", 
                 RowBox[{"{", "}"}], "}"}]}], ",", " ", 
               RowBox[{
               "then", " ", "continue", " ", "the", " ", "elaboration", " ", 
                "and", " ", "thus", " ", "add", " ", "elements", " ", "in", 
                " ", 
                RowBox[{"permres", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"dotlines", "=!=", 
                RowBox[{"{", 
                 RowBox[{"{", "}"}], "}"}]}], ",", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{
                  RowBox[{"If", " ", "pos"}], "=", 
                  RowBox[{"{", "}"}]}], ",", " ", 
                 RowBox[{
                  RowBox[{"then", " ", "this", " ", 
                   SuperscriptBox["j", "th"], " ", "\[Theta]"}], "-", 
                  RowBox[{"diagram", " ", "for", " ", "the", " ", 
                   SuperscriptBox["i", "th"], " ", "permutation", " ", 
                   "remains", " ", "a", " ", "single", " ", "contribution", 
                   " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    "with", " ", "possibly", " ", "only", " ", "a", " ", 
                    "overall", " ", "factor", " ", "change", " ", "that", " ",
                     "has", " ", "already", " ", "been", " ", "counted"}], 
                    ")"}], ".", " ", "In"}], " ", "this", " ", "case", " ", 
                   "the", " ", "code", " ", "simply", " ", "adds", " ", 
                   "this", " ", "single", " ", "term", " ", "into", " ", 
                   RowBox[{"permres", ".", " ", "Otherwise"}], " ", "the", 
                   " ", "code", " ", "will", " ", "make", " ", "further", " ",
                    "steps", " ", "in", " ", "order", " ", "to", " ", "add", 
                   " ", "the", " ", "multiple", " ", "\[Theta]"}], "-", 
                  RowBox[{
                  "diagram", " ", "needed", " ", "with", " ", "their", " ", 
                   "correct", " ", "numerical", " ", 
                   RowBox[{"factor", "."}]}]}]}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"pos", "===", 
                   RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"permres", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"permres", ",", 
                    RowBox[{"{", 
                    RowBox[{"factor", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "momenta", ",", "vertlist", ",", "alg1", ",", "dotlines", 
                    ",", "alg2"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{
                    "Expand", " ", "the", " ", "linear", " ", "combination", 
                    " ", "of", " ", "dotlines", " ", "in", " ", "a", " ", 
                    "FICTOUS", " ", "TENSOR", " ", "PRODUCT"}], ",", " ", 
                    RowBox[{
                    "only", " ", "needed", " ", "to", " ", "express", " ", 
                    RowBox[{"linearity", "."}]}]}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"totdot", "=", 
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"k", "=", "2"}], ",", 
                    RowBox[{"k", "<=", 
                    RowBox[{"Length", "[", "dotlines", "]"}]}], ",", 
                    RowBox[{"k", "++"}], ",", 
                    RowBox[{"totdot", "=", 
                    RowBox[{"TensorProduct", "[", 
                    RowBox[{"totdot", ",", 
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"totdot", "=", 
                    RowBox[{"TensorExpand", "[", "totdot", "]"}]}], ";", 
                   "\[IndentingNewLine]", "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "For", " ", "each", " ", "element", " ", "in", " ", "the",
                     " ", "linear", " ", "combination", " ", "represented", 
                    " ", "by", " ", "\"\<totdot\>\"", " ", "is", " ", "added",
                     " ", "a", " ", "term", " ", "in", " ", "permres", " ", 
                    "with", " ", "a", " ", "proper", " ", "\"\<factor\>\"", 
                    " ", "modification", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"if", " ", "needed"}], ")"}], ".", " ", "We"}], 
                    " ", "have", " ", "two", " ", 
                    RowBox[{"cases", ":", " ", 
                    RowBox[{"we", " ", 
                    RowBox[{"could", "'"}], "ve", " ", "tensor", " ", 
                    "product", " ", "or", " ", "not", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"depending", " ", "on", " ", "if", " ", 
                    RowBox[{"Length", "[", "dotlines", "]"}]}], ">", "1"}], 
                    ")"}], ".", " ", "We"}], " ", "then", " ", "have", " ", 
                    "two", " ", "subcases", " ", "for", " ", "each", " ", 
                    "addend"}]}]}], ",", " ", 
                    RowBox[{"namely", " ", "we", " ", 
                    RowBox[{"could", "'"}], "ve", " ", "an", " ", "overall", 
                    " ", "numerical", " ", "factor", " ", "or", " ", 
                    RowBox[{"not", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "dotlines", "]"}], "===", "1"}], 
                    ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"WE", " ", 
                    RowBox[{"DON", "'"}], "T", " ", "HAVE", " ", "TENSOR", 
                    " ", "PRODUCTS"}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"k", "=", "1"}], ",", 
                    RowBox[{"k", "<=", 
                    RowBox[{"Length", "[", "totdot", "]"}]}], ",", 
                    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    "Do", " ", "we", " ", "have", " ", "numerical", " ", 
                    "prefactors", " ", "in", " ", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "?"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "===", "3"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"We", " ", 
                    RowBox[{"don", "'"}], "t", " ", "have", " ", "numerical", 
                    " ", 
                    RowBox[{"prefactors", "."}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"permres", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"permres", ",", 
                    RowBox[{"{", 
                    RowBox[{"factor", ",", 
                    RowBox[{"{", 
                    RowBox[{"momenta", ",", "vertlist", ",", "alg1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", "alg2"}], 
                    "}"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"dotlinesnew", "=", 
                    RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"We", " ", "have", " ", "numerical", " ", 
                    RowBox[{"prefactors", "."}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"permres", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"permres", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"factor", "*", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"momenta", ",", "vertlist", ",", "alg1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", "alg2"}], 
                    "}"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"dotlinesnew", "=", 
                    RowBox[{"{", "}"}]}], ";"}]}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
                    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    "WE", " ", "HAVE", " ", "TENSOR", " ", "PRODUCTS"}], 
                    "*)"}], "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"k", "=", "1"}], ",", 
                    RowBox[{"k", "<=", 
                    RowBox[{"Length", "[", "totdot", "]"}]}], ",", 
                    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    "Do", " ", "we", " ", "have", " ", "numerical", " ", 
                    "prefactors", " ", "in", " ", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "?"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "===", "2"}], "&&", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "0"}]}], 
                    ")"}], "===", "False"}], ",", "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"We", " ", 
                    RowBox[{"don", "'"}], "t", " ", "have", " ", "numerical", 
                    " ", 
                    RowBox[{"prefactors", "."}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"l", "=", "1"}], ",", 
                    RowBox[{"l", "<=", 
                    RowBox[{"Length", "[", "dotlines", "]"}]}], ",", 
                    RowBox[{"l", "++"}], ",", 
                    RowBox[{
                    RowBox[{"dotlinesnew", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"dotlinesnew", ",", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], ";"}]}], "]"}],
                     ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "generate", " ", "list", " ", "of", " ", "dotted", " ", 
                    "lines"}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{"permres", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"permres", ",", 
                    RowBox[{"{", 
                    RowBox[{"factor", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "momenta", ",", "vertlist", ",", "alg1", ",", 
                    "dotlinesnew", ",", "alg2"}], "}"}]}], "}"}]}], "]"}]}], 
                    ";", "\[IndentingNewLine]", 
                    RowBox[{"dotlinesnew", "=", 
                    RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"We", " ", "have", " ", "numerical", " ", 
                    RowBox[{"prefactors", "."}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"l", "=", "1"}], ",", 
                    RowBox[{"l", "<=", 
                    RowBox[{"Length", "[", "dotlines", "]"}]}], ",", 
                    RowBox[{"l", "++"}], ",", 
                    RowBox[{
                    RowBox[{"dotlinesnew", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"dotlinesnew", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], ";"}]}], "]"}],
                     ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "generate", " ", "list", " ", "of", " ", "dotted", " ", 
                    "lines"}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{"permres", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"permres", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"factor", "*", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "momenta", ",", "vertlist", ",", "alg1", ",", 
                    "dotlinesnew", ",", "alg2"}], "}"}]}], "}"}]}], "]"}]}], 
                    ";", "\[IndentingNewLine]", 
                    RowBox[{"dotlinesnew", "=", 
                    RowBox[{"{", "}"}]}], ";"}]}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
                    ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    "]"}], ";"}]}], "\[IndentingNewLine]", 
                 "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
               "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"pos", "=", 
              RowBox[{"{", "}"}]}], ";"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"If", " ", "permres"}], "=!=", 
             RowBox[{
              RowBox[{
               RowBox[{"{", "}"}], " ", "add", " ", "it", " ", "in", " ", 
               RowBox[{"\"\<res\>\"", ".", " ", "Later"}], " ", "re"}], "-", 
              RowBox[{"initialize", " ", "permres"}]}]}], "=", 
            RowBox[{
             RowBox[{"{", "}"}], "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"permres", "=!=", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{
             RowBox[{"res", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"res", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"diagramtot1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "permres"}], "}"}]}], 
               "]"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"permres", "=", 
           RowBox[{"{", "}"}]}], ";"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"If", " ", "res"}], "=", 
          RowBox[{"{", "}"}]}], ",", " ", 
         RowBox[{
         "return", " ", "a", " ", "result", " ", "which", " ", "will", " ", 
          "be", " ", "later", " ", "interpreted", " ", "as", " ", "a", " ", 
          "null", " ", "contribution"}], ",", " ", 
         RowBox[{"else", " ", "return", " ", "that", " ", 
          RowBox[{"result", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"res", "===", 
          RowBox[{"{", "}"}]}], ",", "\"\<Null contribution\>\"", ",", 
         "res"}], "]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8520989936518087`*^9, 3.8520991067739916`*^9}, {
   3.8520991572569375`*^9, 3.852099495183158*^9}, {3.8520995560649004`*^9, 
   3.852099611962526*^9}, {3.852099716308544*^9, 3.852099830023538*^9}, {
   3.8520998722696714`*^9, 3.8520999754699397`*^9}, {3.8521000103515873`*^9, 
   3.852100461474012*^9}, {3.8521007250961437`*^9, 3.852100753388899*^9}, {
   3.8521008182892942`*^9, 3.8521008334306965`*^9}, {3.8521008746905127`*^9, 
   3.852100958497859*^9}, {3.8521032708941326`*^9, 3.8521033392201204`*^9}, {
   3.8521039427091603`*^9, 3.8521040142982497`*^9}, {3.8521041077539763`*^9, 
   3.8521041242562127`*^9}, {3.852133088304043*^9, 3.852133222584129*^9}, {
   3.852133254296459*^9, 3.8521336689493656`*^9}, {3.852134016614768*^9, 
   3.8521340789961977`*^9}, {3.852134355643234*^9, 3.852134419128522*^9}, {
   3.8521344509239054`*^9, 3.8521356302711782`*^9}, {3.852135675244276*^9, 
   3.8521358024946184`*^9}, {3.852135833899433*^9, 3.8521358630463233`*^9}, {
   3.8521359440460663`*^9, 3.8521359998049974`*^9}, {3.8521362236982374`*^9, 
   3.8521362341182985`*^9}, {3.852136277947403*^9, 3.8521371665452404`*^9}, {
   3.852137341960249*^9, 3.852137630157084*^9}, {3.8521376824784737`*^9, 
   3.852137894297171*^9}, {3.8521383557581606`*^9, 3.8521383687626114`*^9}, {
   3.8521390276130314`*^9, 3.852139038398798*^9}, {3.8521391216760616`*^9, 
   3.8521393811383896`*^9}, 3.8521394123422933`*^9, {3.85213944804041*^9, 
   3.852139648857027*^9}, {3.8521396991020947`*^9, 3.852140040980307*^9}, 
   3.852140075434165*^9, 3.852178931301374*^9, {3.852183774551722*^9, 
   3.8521837776917105`*^9}, {3.8521838157197933`*^9, 
   3.8521838246462283`*^9}, {3.852183926474613*^9, 3.8521839272712727`*^9}, {
   3.8521842045928087`*^9, 3.852184248813139*^9}, {3.852184279320114*^9, 
   3.8521843056956077`*^9}, {3.8521847943100643`*^9, 3.852184882827767*^9}, 
   3.852184918371704*^9, {3.8521850081853657`*^9, 3.8521850348888683`*^9}, {
   3.852223057168109*^9, 3.8522232491373606`*^9}, 3.8522234884236712`*^9, {
   3.8522235223351784`*^9, 3.852223537403574*^9}, {3.852224673708458*^9, 
   3.8522247373642273`*^9}, {3.852224769014764*^9, 3.8522250735069675`*^9}, {
   3.8522251397274733`*^9, 3.8522253816579432`*^9}, {3.8522255475772357`*^9, 
   3.8522255817511325`*^9}, 3.852225917465328*^9, {3.852225951051013*^9, 
   3.8522260030582113`*^9}, {3.852226072661863*^9, 3.8522260931785736`*^9}, {
   3.852226232833539*^9, 3.852226645942989*^9}, {3.852226693919657*^9, 
   3.8522267162175293`*^9}, {3.852226751530875*^9, 3.8522267874578876`*^9}, {
   3.852226819261157*^9, 3.852226855182508*^9}, 3.852226935284234*^9, {
   3.85230761309718*^9, 3.852307614101304*^9}, {3.856596413866851*^9, 
   3.8565964382620864`*^9}, 3.856596700679693*^9, {3.8565969484892893`*^9, 
   3.856596990262803*^9}, {3.8565975778396907`*^9, 3.8565976122186995`*^9}, {
   3.8565976681532073`*^9, 3.8565977386202655`*^9}, {3.8565977740654607`*^9, 
   3.856597784512288*^9}, {3.8565978446602726`*^9, 3.8565978791227007`*^9}, 
   3.8565980131672153`*^9, {3.8565980577282934`*^9, 3.856598159815976*^9}, {
   3.8565983159724646`*^9, 3.8565983169284754`*^9}, {3.8728442303421297`*^9, 
   3.8728442386421556`*^9}, {3.883209268588268*^9, 3.883209333364154*^9}, {
   3.883209388419629*^9, 3.883209453382658*^9}, {3.8832094899192944`*^9, 
   3.8832095081570406`*^9}, {3.8832191716132097`*^9, 
   3.8832192495018997`*^9}, {3.8832192805789027`*^9, 
   3.8832192823502693`*^9}, {3.8832193134002924`*^9, 3.88321932084566*^9}, {
   3.8832194354950485`*^9, 3.8832194565866632`*^9}, {3.8832201289892874`*^9, 
   3.8832201995844336`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"4c6219aa-e7cf-4cdf-957e-ecbac9697d3c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["ExamineZeroes",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.803921568627451, 0.7764705882352941, 
   0.19607843137254902`]]], "Subsubsection",
 CellChangeTimes->{
  3.8220367837571187`*^9, {3.824141739885603*^9, 3.8241417411335173`*^9}, {
   3.8241445908036566`*^9, 3.824144596790002*^9}, {3.825842799978286*^9, 
   3.8258428189825616`*^9}, {3.8450050154251804`*^9, 3.8450050203394437`*^9}, 
   3.851058858696704*^9, {3.8513378664804983`*^9, 
   3.851337867785454*^9}},ExpressionUUID->"bb3eed38-7af1-4688-87ee-\
10d29041bfdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "function", " ", "examines", " ", "if", " ", "there", " ", 
    "are", " ", "some", " ", "sources", " ", "of", " ", "null", " ", 
    "contributions", " ", "almost", " ", "at", " ", "the", " ", "end", " ", 
    "of", " ", "DiagramTot1", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "so", " ", "the", " ", "its", " ", "input", " ", "has", " ", "the", " ",
        "structure", " ", "of", " ", "the", " ", "output", " ", "of", " ", 
       "DiagramTot1"}], ")"}], ".", " ", "If"}], " ", "it", " ", "founds", 
    " ", "one", " ", "then", " ", "it", " ", "removes", " ", "it", " ", "so", 
    " ", "that", " ", "the", " ", "code", " ", 
    RowBox[{"doesn", "'"}], "t", " ", "have", " ", "to", " ", "elaborate", 
    " ", "that", " ", 
    RowBox[{"contribution", ".", " ", "It"}], " ", "checks", " ", 
    "essentially", " ", "if", " ", "some", " ", "\"\<$v[1/2][i]\>\"", " ", 
    "in", " ", "the", " ", "lists", " ", "of", " ", "the", " ", 
    "integrations", " ", "have", " ", "become", " ", "zero", " ", "or", " ", 
    "if", " ", "two", " ", "of", " ", "the", " ", "\"\<$v[1/2][i]\>\"", " ", 
    "in", " ", "the", " ", "lists", " ", "of", " ", "the", " ", "integration",
     " ", "have", " ", "become", " ", "the", " ", 
    RowBox[{"same", ".", " ", "This"}], " ", "encompasses", " ", "many", " ", 
    "null", " ", 
    RowBox[{"contributions", ".", " ", "It"}], " ", "takes", " ", "into", " ",
     "account", " ", "multiplication", " ", "by", " ", "zero", " ", "since", 
    " ", "some", " ", "theta", " ", "of", " ", "triangular", " ", "vertices", 
    " ", "has", " ", "become", " ", 
    RowBox[{"zero", ".", " ", "It"}], " ", "takes", " ", "into", " ", 
    "account", " ", "Grassmann", " ", "integration", " ", "over", " ", "a", 
    " ", "variable", " ", "that", " ", "is", " ", "not", " ", "present", " ", 
    "any", " ", "longer", " ", "since", " ", "it", " ", "has", " ", "been", 
    " ", "casted", " ", "to", " ", 
    RowBox[{"zero", ".", " ", "It"}], " ", "counts", " ", "the", " ", "fact", 
    " ", "that", " ", "we", " ", "are", " ", "\"\<over-integrating\>\"", " ", 
    "over", " ", "a", " ", "certain", " ", 
    RowBox[{"variable", ".", " ", "It"}], " ", 
    RowBox[{"DOESN", "'"}], "T", " ", "take", " ", "into", " ", "account", 
    " ", "the", " ", "fact", " ", "that", " ", "a", " ", "given", " ", 
    "dotted", " ", "line", " ", "has", " ", "become", " ", "zero", " ", 
    "since", " ", "this", " ", "is", " ", "already", " ", "done", " ", "in", 
    " ", "another", " ", 
    RowBox[{"function", ".", " ", "All"}], " ", "of", " ", "this", " ", 
    "null", " ", "contributions", " ", "can", " ", "happen", " ", "since", 
    " ", "some", " ", "theta", " ", "might", " ", "become", " ", "zero", " ", 
    "or", " ", "equal", " ", "to", " ", "another", " ", "theta", " ", "after",
     " ", "all", " ", "the", " ", 
    RowBox[{"\"\<ContraintEvaluation\>\"", "."}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ExamineZeroes", "[", "diagram_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "dia", ",", " ", "diap", ",", " ", "diapt", ",", "vertices", ",", 
        "permresult", ",", "result", ",", "i", ",", "j"}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", "description"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dia", "=", "diagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"contains", " ", "the", " ", "complete", " ", "information"}],
         "*)"}], "\[IndentingNewLine]", "diap", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "contains", " ", "the", " ", "information", " ", "of", " ", "one", 
         " ", "permutation"}], "*)"}], "\[IndentingNewLine]", "diapt", ";", 
       " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "contains", " ", "the", " ", "information", " ", "of", " ", "one", 
          " ", "theta"}], "-", 
         RowBox[{"diagram", " ", "of", " ", "one", " ", "permutation"}]}], 
        "*)"}], "\[IndentingNewLine]", "vertices", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "contains", " ", "the", " ", "list", " ", "of", " ", "black", " ", 
         "and", " ", "white", " ", "vertices", " ", "of", " ", 
         "\"\<diapt\>\""}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", "initialization"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"permresult", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "result", " ", "of", " ", "a", " ", "given", " ", "permutation"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Start", " ", "of", " ", "the", " ", "main", " ", 
         RowBox[{"elaboration", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "dia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"diap", "=", 
           RowBox[{"dia", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", 
              RowBox[{"diap", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Terms", " ", "initialization"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"diapt", "=", 
              RowBox[{
               RowBox[{"diap", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"vertices", "=", 
              RowBox[{
               RowBox[{"diapt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "  ", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Position", "[", 
                   RowBox[{"vertices", ",", "0"}], "]"}], "]"}], "===", "0"}],
                 "&&", 
                RowBox[{"DuplicateFreeQ", "[", 
                 RowBox[{"vertices", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "&&", 
                RowBox[{"DuplicateFreeQ", "[", 
                 RowBox[{"vertices", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                "Append", " ", "result", " ", "of", " ", "permutation"}], 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{"permresult", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"permresult", ",", "diapt"}], "]"}]}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{
             "If", " ", "there", " ", "are", " ", "terms", " ", "in", " ", 
              "permresult", " ", "then", " ", "add", " ", "them", " ", "in", 
              " ", "result", " ", "and", " ", "re"}], "-", 
             RowBox[{"initialize", " ", "permresult"}]}], "=", 
            RowBox[{"{", "}"}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "permresult", "]"}], ">", "0"}], ",", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"permresult", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"dia", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "permresult"}], "}"}]}],
              ";", "\[IndentingNewLine]", 
             RowBox[{"result", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"result", ",", "permresult"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"permresult", "=", 
              RowBox[{"{", "}"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "result", "]"}], ">", "0"}], ",", "result", 
         ",", "\"\<Null contribution\>\""}], "]"}]}]}], "\[IndentingNewLine]",
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8264610336555476`*^9, 3.826461035117366*^9}, {
   3.826461132884902*^9, 3.826461197704606*^9}, {3.826530989971406*^9, 
   3.8265310400138597`*^9}, {3.8265311353313894`*^9, 3.8265311754177465`*^9}, 
   3.8338054848540664`*^9, 3.8452228009072514`*^9, {3.8510148895544057`*^9, 
   3.851014956538804*^9}, {3.8510151031752253`*^9, 3.8510151037424526`*^9}, {
   3.851015378277419*^9, 3.851015385154793*^9}, 3.851015556853404*^9, {
   3.8510569084534984`*^9, 3.851056966385378*^9}, 3.851057050066367*^9, {
   3.851057108634929*^9, 3.8510571090877275`*^9}, {3.851057664391678*^9, 
   3.851057687425315*^9}, {3.8510582410061054`*^9, 3.851058241584115*^9}, {
   3.8510583034532137`*^9, 3.851058303937479*^9}, {3.851332003639639*^9, 
   3.8513320063652835`*^9}, {3.8513322441885595`*^9, 3.851332245354195*^9}, {
   3.8513323563782825`*^9, 3.851333140771703*^9}, {3.851333222563474*^9, 
   3.8513332723346343`*^9}, {3.851333349320021*^9, 3.851333429240226*^9}, 
   3.8513334783609767`*^9, {3.8513335501724653`*^9, 3.8513335531041307`*^9}, {
   3.8513337142980127`*^9, 3.8513337248170958`*^9}, {3.851333903270028*^9, 
   3.851333935487893*^9}, {3.851336520820207*^9, 3.851336527070594*^9}, {
   3.851336967402791*^9, 3.8513372494618597`*^9}, {3.851337497902172*^9, 
   3.851337608078642*^9}, {3.8513376415798163`*^9, 3.851337744318709*^9}, {
   3.8521035139043717`*^9, 3.8521035141855097`*^9}, {3.8521035551943483`*^9, 
   3.852103794146519*^9}, {3.8521776864098287`*^9, 3.8521777275466957`*^9}, 
   3.8521777611276827`*^9, {3.852177900255988*^9, 3.8521779628885155`*^9}, {
   3.852178568299556*^9, 3.8521785854544954`*^9}, 3.8617171301682777`*^9, {
   3.8617244180418177`*^9, 3.8617244244971247`*^9}, 3.861984956355669*^9, {
   3.872844288116722*^9, 3.8728443016739297`*^9}, {3.8728445178367434`*^9, 
   3.872844520048333*^9}, {3.8728452933783913`*^9, 3.872845294159464*^9}, {
   3.8832100927824893`*^9, 3.8832101411175737`*^9}, 3.8832199598139052`*^9, {
   3.8832200169160624`*^9, 3.883220072287073*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"5c04afab-cf56-45e0-a5a3-007e46cc7342"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["ExamineFierzs",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.803921568627451, 0.7764705882352941, 
   0.19607843137254902`]]], "Subsubsection",
 CellChangeTimes->{
  3.8220367837571187`*^9, {3.824141739885603*^9, 3.8241417411335173`*^9}, {
   3.8241445908036566`*^9, 3.824144596790002*^9}, {3.825842799978286*^9, 
   3.8258428189825616`*^9}, {3.8450050154251804`*^9, 3.8450050203394437`*^9}, 
   3.851058858696704*^9, {3.8513378664804983`*^9, 3.851337867785454*^9}, {
   3.8617219781689034`*^9, 
   3.8617219809670677`*^9}},ExpressionUUID->"0efc9dc5-aaaf-4e09-8e74-\
bc3afc6081a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "takes", " ", "the", " ", "entire", " ", 
     "diagram", " ", "information", " ", "after", " ", "the", " ", 
     "evaluation", " ", "of", " ", "the", " ", "innest", " ", "constraints", 
     " ", 
     RowBox[{"(", 
      RowBox[{"in", " ", "DiagramTot1"}], ")"}], " ", "and", " ", 
     "elaborates", " ", "the", " ", "thetas", " ", "present", " ", "for", " ",
      "fermionical", " ", 
     RowBox[{"insertion", ".", " ", "It"}], " ", "applies"}], ",", " ", 
    RowBox[{"when", " ", "possible"}], ",", " ", 
    RowBox[{
    "Fierz", " ", "identities", " ", "and", " ", "some", " ", "indexes", " ", 
     "are", " ", "possibly", " ", 
     RowBox[{"saturated", ".", " ", "All"}], " ", "the", " ", "null", " ", 
     "terms"}], ",", " ", 
    RowBox[{
    "as", " ", "thetas", " ", "that", " ", "became", " ", "zero", " ", "due", 
     " ", "to", " ", "constrain", " ", "evaluation", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"even", " ", "the", " ", "one", " ", "in", " ", "dotted"}], 
       "-", "lines"}], ")"}], " ", "are", " ", 
     RowBox[{"removed", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ExamineFierzs", "[", "diagram_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "dia", ",", " ", "diap", ",", " ", "diapt", ",", " ", "factor", ",", 
        "p", ",", "vertices", ",", "alg", ",", "dotlines", ",", "alg2", ",", 
        "pos", ",", "t1", ",", "t2", ",", "permresult", ",", "result", ",", 
        "i", ",", "j", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", "description"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dia", "=", "diagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"contains", " ", "the", " ", "complete", " ", "information"}],
         "*)"}], "\[IndentingNewLine]", "diap", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "contains", " ", "the", " ", "information", " ", "of", " ", "one", 
         " ", "permutation"}], "*)"}], "\[IndentingNewLine]", "diapt", ";", 
       " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "contains", " ", "the", " ", "information", " ", "of", " ", "one", 
          " ", "\[Theta]"}], "-", 
         RowBox[{"diagram", " ", "of", " ", "one", " ", "permutation"}]}], 
        "*)"}], "\[IndentingNewLine]", "factor", ";", " ", 
       RowBox[{"(*", 
        RowBox[{"numerical", " ", "factor", " ", "of", " ", "\"\<diapt\>\""}],
         "*)"}], "\[IndentingNewLine]", "p", ";", " ", 
       RowBox[{"(*", 
        RowBox[{"momenta", " ", "of", " ", "\"\<diapt\>\""}], "*)"}], 
       "\[IndentingNewLine]", "vertices", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"vertices", " ", "of", " ", "\"\<diapt\>\""}], ",", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"...", "bdots"}], "..."}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"...", "wdots"}], "..."}], "}"}]}], "}"}], " ", "that", 
          " ", "will", " ", "become", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"...", "bdots"}], "..."}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"...", "wdots"}], "..."}], "}"}], ",", 
            RowBox[{
             RowBox[{
             "...", "list", " ", "of", " ", "the", " ", "aforementioned", " ",
               "dots", " ", "that", " ", "will", " ", "become", " ", 
              "triangular"}], "..."}]}], "}"}]}]}], "*)"}], 
       "\[IndentingNewLine]", "alg", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "algebraic", " ", "factors", " ", "of", " ", "\"\<diapt\>\""}], 
        "*)"}], "\[IndentingNewLine]", "dotlines", ";", " ", 
       RowBox[{"(*", 
        RowBox[{"dotlines", " ", "of", " ", "\"\<diapt\>\""}], "*)"}], 
       "\[IndentingNewLine]", "alg2", ";", " ", 
       RowBox[{"(*", 
        RowBox[{"other", " ", "algebraic", " ", "factors", " ", "that", " ", 
         RowBox[{"don", "'"}], "t", " ", "have", " ", "thetas"}], "*)"}], 
       "\[IndentingNewLine]", "pos", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "position", " ", "in", " ", "array", " ", "of", " ", "possibly", " ", 
         "equal", " ", "thetas"}], "*)"}], "\[IndentingNewLine]", "t1", ";", 
       "t2", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "temporary", " ", "variables", " ", "for", " ", "generic", " ", 
         "needs"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", "initialization"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"permresult", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "result", " ", "of", " ", "a", " ", "given", " ", "permutation"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "dia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"diap", "=", 
           RowBox[{"dia", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", 
              RowBox[{"diap", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Terms", " ", "initialization"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"diapt", "=", 
              RowBox[{
               RowBox[{"diap", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"factor", "=", 
              RowBox[{"diapt", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
             "\[IndentingNewLine]", 
             RowBox[{"p", "=", 
              RowBox[{
               RowBox[{"diapt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"vertices", "=", 
              RowBox[{
               RowBox[{"diapt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
             "\[IndentingNewLine]", 
             RowBox[{"alg", "=", 
              RowBox[{
               RowBox[{"diapt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], ";", " ", 
             "\[IndentingNewLine]", 
             RowBox[{"dotlines", "=", 
              RowBox[{
               RowBox[{"diapt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"alg2", "=", 
              RowBox[{
               RowBox[{"diapt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Please", " ", "notice", " ", "that", " ", "it", " ", "is", " ",
                "not", " ", "the", " ", "case", " ", "to", " ", "check", " ", 
               "the", " ", "last", " ", "variable", " ", "in", " ", "alg", 
               " ", "to", " ", "find", " ", "Fiertz", " ", "identities", " ", 
               "once", " ", "we", " ", "examined", " ", "all", " ", "the", 
               " ", "others", " ", "that", " ", "came", " ", 
               RowBox[{"before", "."}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"k", "=", "1"}], ",", 
               RowBox[{"k", "<", 
                RowBox[{"Length", "[", "alg", "]"}]}], ",", 
               RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"pos", "=", 
                 RowBox[{"Position", "[", 
                  RowBox[{"alg", ",", 
                   RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
                RowBox[{"(*", 
                 RowBox[{"position", " ", "of", " ", "a", " ", "variable"}], 
                 "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                  RowBox[{
                  "If", " ", "there", " ", "are", " ", "some", " ", "thetas", 
                   " ", "that", " ", "are", " ", "equal", " ", "to", " ", 
                   "zeroe", " ", "in", " ", "the", " ", "spinorial", " ", 
                   "lines", " ", "or", " ", "in", " ", "the", " ", "dotted", 
                   " ", "lines"}], ",", " ", 
                  RowBox[{
                  "then", " ", "consider", " ", "that", " ", "particular", 
                   " ", "permutation", " ", "as", " ", 
                   RowBox[{"null", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"dotlines", ",", "0"}], "]"}], "]"}], "=!=", 
                    "0"}], "||", 
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"alg", ",", "0"}], "]"}], "]"}], "=!=", "0"}]}], 
                  ",", " ", 
                  RowBox[{"Break", "[", "]"}]}], "]"}], ";", 
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                  RowBox[{"If", " ", "there", " ", "are", " ", "two", " ", 
                   RowBox[{
                   "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(k\)]\)\>\"", "'"}],
                    "s"}], ",", " ", 
                  RowBox[{
                  "apply", " ", "the", " ", "Fierz", " ", "identities"}]}], 
                 "*)"}], "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", "pos", "]"}], "=!=", "1"}], ",", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                   "Set", " ", "to", " ", "zero", " ", "that", " ", 
                    "variable"}], "*)"}], "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "dotlines"}], "}"}], "=", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "dotlines"}], "}"}], "/.", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", "0"}]}]}], ";",
                    "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{
                    "Return", " ", "zero", " ", "if", " ", "one", " ", "of", 
                    " ", "the", " ", "element", " ", "of", " ", "the", " ", 
                    "dotted", " ", "lines", " ", "becomes", " ", "zero", " ", 
                    "or", " ", "if", " ", "there", " ", "is", " ", "another", 
                    " ", "sperring", " ", "theta", " ", "of", " ", "that", 
                    " ", "tipe", " ", "that", " ", "becomes", " ", "zero"}], 
                    "*)"}], "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"dotlines", ",", "0"}], "]"}], "]"}], "=!=", 
                    "0"}], "||", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"alg", ",", "0"}], "]"}], "]"}], "=!=", "0"}]}], 
                    ",", 
                    RowBox[{"Break", "[", "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{
                    "Delete", " ", "the", " ", "vertex", " ", "associated", 
                    " ", "with", " ", "that", " ", "theta"}], "*)"}], 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"vertices", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "=", 
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"vertices", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"vertices", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "=", 
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"vertices", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
                   "\[IndentingNewLine]", "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], 
                    "******)"}], "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"OPTION", " ", "1"}], "-", 
                    RowBox[{"UNBARRED", " ", "THETA"}]}], "*)"}], 
                   "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{"**", "**", "**", "**", "**", "**", "**"}], 
                    "********)"}], "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"If", " ", 
                    RowBox[{"it", "'"}], "s", " ", "a", " ", "UN"}], "-", 
                    RowBox[{"barred", " ", "theta"}]}], ",", " ", 
                    RowBox[{
                    "apply", " ", "the", " ", "respective", " ", "Fierz", " ",
                     "identity", " ", "for", " ", "that", " ", "class", " ", 
                    "of", " ", "variables"}]}], "*)"}], "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"StringPosition", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<dot\>\""}], 
                    "]"}], "]"}], "===", "0"}], ",", "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"EvenQ", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
                    RowBox[{"-", "1"}], ",", "1"}], "]"}]}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "correct", " ", "properly", " ", "the", " ", "numerical", 
                    " ", "factor"}], "*)"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "Depending", " ", "on", " ", "how", " ", "many", " ", 
                    RowBox[{"epsilon", "'"}], "s", " ", "indexes", " ", "are",
                     " ", "saturated"}], ",", " ", 
                    RowBox[{
                    "multiply", " ", "the", " ", "correct", " ", "value", " ",
                     "to", " ", "\"\<factor\>\""}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{"t1", "=", 
                    RowBox[{"Position", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"t2", "=", 
                    RowBox[{"Position", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "t1", "]"}], "+", 
                    RowBox[{"Length", "[", "t2", "]"}]}], "===", "0"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "In", " ", "this", " ", "case", " ", "no", " ", "index", 
                    " ", "is", " ", "saturated"}], ",", " ", 
                    RowBox[{
                    RowBox[{
                    "so", " ", "we", " ", "simply", " ", "need", " ", "to", 
                    " ", "multiply", " ", "for", " ", "the", " ", "epsilon"}],
                     "-", 
                    RowBox[{"tensor", "."}]}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"factor", "*=", 
                    RowBox[{"$eps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "t1", "]"}], "+", 
                    RowBox[{"Length", "[", "t2", "]"}]}], "===", "1"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    "In", " ", "this", " ", "case", " ", "only", " ", "one", 
                    " ", "index", " ", "is", " ", "saturated", " ", "and", 
                    " ", "depending", " ", "of", " ", "which", " ", "index", 
                    " ", "of", " ", "the", " ", "epsilon", " ", "is", " ", 
                    "saturated", " ", "we", " ", "get", " ", "different", " ", 
                    RowBox[{"results", "."}]}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "t1", "]"}], "===", "1"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}]}], "]"}], "]"}]}], "*", 
                    RowBox[{"$seps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"alg2", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";"}], 
                    "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}]}], "]"}], "]"}]}]}], "*", 
                    RowBox[{"$seps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"alg2", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";"}]}],
                     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
                    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    "In", " ", "this", " ", "case", " ", "both", " ", 
                    "indexes", " ", "are", " ", 
                    RowBox[{"saturated", "."}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}]}], "*", 
                    RowBox[{"$eps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}]}], "]"}], "]"}]}], "-", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,A\>\""}], "]"}], "]"}]}], 
                    "*", 
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,B\>\""}], "]"}], "]"}]}], 
                    "*", 
                    RowBox[{
                    RowBox[{"$sbareps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}]}], "]"}], "]"}], "[", "\"\<A-B\>\"", 
                    "]"}]}]}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"alg2", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "}"}]}], "}"}]}], 
                    "]"}]}], ";"}]}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"alg", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "k", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "}"}]}], "]"}]}],
                     ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{"delete", " ", "the", " ", "two", " ", 
                    RowBox[{"theta", "'"}], "s", " ", "from", " ", "the", " ",
                     "game"}], "*)"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"k", "=", 
                    RowBox[{"k", "-", "1"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "shift", " ", "counter", " ", "of", " ", "\"\<alg\>\"", 
                    " ", "since", " ", "one", " ", "variable", " ", "has", 
                    " ", "been", " ", "eliminated"}], "*)"}], 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"**", "**", "**"}], "**", "**", "**"}], 
                    "**********)"}], "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"OPTION", " ", "2"}], " ", "-", " ", 
                    RowBox[{"BARRED", " ", "THETA"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"**", "**", "**", "**"}], "**", "**"}], 
                    "**********)"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"EvenQ", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
                    RowBox[{"-", "1"}], ",", "1"}], "]"}]}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "correct", " ", "properly", " ", "the", " ", "numerical", 
                    " ", "factor", " ", "due", " ", "to", " ", "theta", " ", 
                    "anti"}], "-", "commutations"}], "*)"}], 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "Depending", " ", "on", " ", "how", " ", "many", " ", 
                    RowBox[{"epsilon", "'"}], "s", " ", "indexes", " ", "are",
                     " ", "saturated"}], ",", " ", 
                    RowBox[{
                    "multiply", " ", "the", " ", "correct", " ", "value", " ",
                     "to", " ", "\"\<factor\>\""}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{"t1", "=", 
                    RowBox[{"Position", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"t2", "=", 
                    RowBox[{"Position", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "t1", "]"}], "+", 
                    RowBox[{"Length", "[", "t2", "]"}]}], "===", "0"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "In", " ", "this", " ", "case", " ", "no", " ", "index", 
                    " ", "is", " ", "saturated"}], ",", " ", 
                    RowBox[{
                    RowBox[{
                    "so", " ", "we", " ", "simply", " ", "need", " ", "to", 
                    " ", "multiply", " ", "for", " ", "the", " ", "epsilon"}],
                     "-", 
                    RowBox[{"tensor", "."}]}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"factor", "*=", 
                    RowBox[{"$eps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "t1", "]"}], "+", 
                    RowBox[{"Length", "[", "t2", "]"}]}], "===", "1"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    "In", " ", "this", " ", "case", " ", "only", " ", "one", 
                    " ", "index", " ", "is", " ", "saturated", " ", "and", 
                    " ", "depending", " ", "of", " ", "which", " ", "index", 
                    " ", "of", " ", "the", " ", "epsilon", " ", "is", " ", 
                    "saturated", " ", "we", " ", "get", " ", "different", " ", 
                    RowBox[{"results", "."}]}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "t1", "]"}], "===", "1"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "*", 
                    RowBox[{"$seps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"alg2", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";"}], 
                    "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}], "*", 
                    RowBox[{"$seps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"alg2", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";"}]}],
                     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
                    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    "In", " ", "this", " ", "case", " ", "both", " ", 
                    "indexes", " ", "are", " ", 
                    RowBox[{"saturated", "."}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}]}], "*", 
                    RowBox[{"$eps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}]}], "]"}], "]"}]}], "-", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,A\>\""}], "]"}], "]"}]}], 
                    "*", 
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,B\>\""}], "]"}], "]"}]}], 
                    "*", 
                    RowBox[{
                    RowBox[{"$seps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}]}], "]"}], "]"}], "[", "\"\<A-B\>\"", 
                    "]"}]}]}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"alg2", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "}"}]}], "}"}]}], 
                    "]"}]}], ";"}]}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"alg", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "k", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "}"}]}], "]"}]}],
                     ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{"delete", " ", "the", " ", "two", " ", 
                    RowBox[{"theta", "'"}], "s", " ", "from", " ", "the", " ",
                     "game"}], "*)"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"k", "=", 
                    RowBox[{"k", "-", "1"}]}], ";"}]}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "shift", " ", "counter", " ", "of", " ", "\"\<alg\>\"", 
                    " ", "since", " ", "one", " ", "variable", " ", "has", 
                    " ", "been", " ", "eliminated"}], "*)"}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}],
               "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Position", "[", 
                   RowBox[{"dotlines", ",", "0"}], "]"}], "]"}], "===", "0"}],
                 "&&", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Position", "[", 
                   RowBox[{"alg", ",", "0"}], "]"}], "]"}], "===", "0"}]}], 
               ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                "Append", " ", "result", " ", "of", " ", "permutation"}], 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{"permresult", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"permresult", ",", 
                  RowBox[{"{", 
                   RowBox[{"factor", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "p", ",", "vertices", ",", "alg", ",", "dotlines", ",", 
                    "alg2"}], "}"}]}], "}"}]}], "]"}]}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "permresult", "]"}], ">", "0"}], ",", 
            RowBox[{
             RowBox[{"permresult", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"dia", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "permresult"}], "}"}]}],
              ";", 
             RowBox[{"result", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"result", ",", "permresult"}], "]"}]}], ";", 
             RowBox[{"permresult", "=", 
              RowBox[{"{", "}"}]}], ";"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "result", "]"}], ">", "0"}], ",", "result", 
         ",", "\"\<Null contribution\>\""}], "]"}]}]}], "\[IndentingNewLine]",
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8264610336555476`*^9, 3.826461035117366*^9}, {
   3.826461132884902*^9, 3.826461197704606*^9}, {3.826530989971406*^9, 
   3.8265310400138597`*^9}, {3.8265311353313894`*^9, 3.8265311754177465`*^9}, 
   3.8338054848540664`*^9, 3.8452228009072514`*^9, {3.8510148895544057`*^9, 
   3.851014956538804*^9}, {3.8510151031752253`*^9, 3.8510151037424526`*^9}, {
   3.851015378277419*^9, 3.851015385154793*^9}, 3.851015556853404*^9, {
   3.8510569084534984`*^9, 3.851056966385378*^9}, 3.851057050066367*^9, {
   3.851057108634929*^9, 3.8510571090877275`*^9}, {3.851057664391678*^9, 
   3.851057687425315*^9}, {3.8510582410061054`*^9, 3.851058241584115*^9}, {
   3.8510583034532137`*^9, 3.851058303937479*^9}, {3.851332003639639*^9, 
   3.8513320063652835`*^9}, {3.8513322441885595`*^9, 3.851332245354195*^9}, {
   3.861718474828234*^9, 3.861718544928129*^9}, {3.8617186901066637`*^9, 
   3.8617187350952253`*^9}, {3.8617187710033455`*^9, 3.861718816704832*^9}, {
   3.861718886303012*^9, 3.861718980671807*^9}, {3.861719454331474*^9, 
   3.8617194558623734`*^9}, {3.8617195648269415`*^9, 3.861719620708955*^9}, {
   3.8617196579033995`*^9, 3.8617196623884797`*^9}, {3.8617204617205496`*^9, 
   3.8617205078279095`*^9}, {3.861720551633665*^9, 3.861720558508906*^9}, {
   3.861720603422762*^9, 3.8617206456036773`*^9}, {3.8617206842758036`*^9, 
   3.8617207069804597`*^9}, {3.8617207505024815`*^9, 
   3.8617207595649214`*^9}, {3.861720827118053*^9, 3.861720862545704*^9}, {
   3.8617208986601753`*^9, 3.861720928537961*^9}, {3.861720967977251*^9, 
   3.8617211325415983`*^9}, {3.861721221903075*^9, 3.861721234232936*^9}, {
   3.861721290404949*^9, 3.861721291408183*^9}, {3.861721332701643*^9, 
   3.8617213405814953`*^9}, {3.8617213728346276`*^9, 3.861721463451337*^9}, {
   3.86172204334657*^9, 3.861722046104188*^9}, {3.8619227650371695`*^9, 
   3.861922815755802*^9}, {3.861922866778649*^9, 3.861922867915263*^9}, 
   3.8619229778018985`*^9, 3.8619230161405106`*^9, 3.861923129667492*^9, {
   3.8619232028428664`*^9, 3.861923232546466*^9}, {3.8619232661665716`*^9, 
   3.8619233052314987`*^9}, {3.861924110489583*^9, 3.861924137954916*^9}, {
   3.8619246510223083`*^9, 3.8619246748034563`*^9}, {3.8619247066105676`*^9, 
   3.8619247302899055`*^9}, {3.8619249231671424`*^9, 3.861924954701214*^9}, {
   3.861925031155658*^9, 3.8619250525558057`*^9}, 3.861925153509903*^9, {
   3.861925211905078*^9, 3.8619252294644737`*^9}, {3.861925263357809*^9, 
   3.8619253168541923`*^9}, {3.861925361239338*^9, 3.861925403108114*^9}, {
   3.861926067476775*^9, 3.8619260729464455`*^9}, {3.8619261185198903`*^9, 
   3.861926128918294*^9}, {3.86192616170952*^9, 3.86192620403306*^9}, {
   3.861926996707432*^9, 3.8619270393010716`*^9}, {3.8728452041785*^9, 
   3.872845211544275*^9}, {3.883209753622183*^9, 3.883209778964103*^9}, {
   3.883209829814328*^9, 3.883209843070245*^9}, {3.883209914516292*^9, 
   3.8832099426953363`*^9}, 3.8832100298110886`*^9, {3.883219633454571*^9, 
   3.8832196839833794`*^9}, {3.8832197396637635`*^9, 
   3.8832197572713337`*^9}, {3.88321979144153*^9, 3.883219809630512*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"2ed3c676-66ce-4902-9b1c-9106bf396f22"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["DiagramTot",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.803921568627451, 0.7764705882352941, 
   0.19607843137254902`]]], "Subsubsection",
 CellChangeTimes->{
  3.8220367837571187`*^9, {3.8221295701585684`*^9, 3.822129570525337*^9}, 
   3.8259525009767327`*^9, 
   3.8264585522488213`*^9},ExpressionUUID->"91e196a1-7845-4001-b278-\
26dc40fa4cae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DiagramTot1", "[", "diagram_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "dia", ",", "ofactor", ",", "oconstr", ",", "olines", ",", "actperm", 
        ",", "t", ",", "i", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Variables", " ", 
        RowBox[{"description", "/", "initialization"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dia", "=", "diagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"external", " ", "input"}], "*)"}], "\[IndentingNewLine]", 
       "ofactor", ";", " ", 
       RowBox[{"(*", 
        RowBox[{"overall", " ", "numerical", " ", "factor"}], "*)"}], 
       "\[IndentingNewLine]", "oconstr", ";", " ", 
       RowBox[{"(*", 
        RowBox[{"overall", " ", "constraints"}], "*)"}], 
       "\[IndentingNewLine]", "olines", ";", " ", 
       RowBox[{"(*", 
        RowBox[{"overall", " ", "lines", " ", 
         RowBox[{"(", "momenta", ")"}]}], "*)"}], "\[IndentingNewLine]", 
       "actperm", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "list", " ", "that", " ", "will", " ", "contain", " ", "a", " ", 
         "part", " ", "that", " ", "actively", " ", "partecipates", " ", "to",
          " ", "elaboration", " ", "of", " ", "permutations"}], "*)"}], 
       "\[IndentingNewLine]", "t", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "temporary", " ", "variable", " ", "for", " ", "general", " ", 
         "needs"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Divide", " ", "in", " ", "constraints"}], ",", " ", "lines",
          ",", " ", 
         RowBox[{"part", " ", "with", " ", "permutation"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"dia", "=", 
        RowBox[{"DiagramFactorDivision", "[", "dia", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ofactor", "=", 
        RowBox[{"dia", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"oconstr", "=", 
        RowBox[{"dia", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"olines", "=", 
        RowBox[{"dia", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"actperm", "=", 
        RowBox[{"dia", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Are", " ", "there", " ", "any", " ", 
         RowBox[{"permutations", "?"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "actperm", "]"}], "===", "0"}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
            RowBox[{"If", " ", "no", " ", 
             RowBox[{"permutations", " ", "--"}]}], "\[Rule]", " ", 
            "actperm"}], "=", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"factor", ",", 
              RowBox[{"permutation", " ", "constr"}], ",", 
              RowBox[{
              "innest", " ", "constr", " ", "of", " ", "that", " ", 
               "permutation"}], ",", " ", 
              RowBox[{
              "momenta", " ", "of", " ", "that", " ", "permutation"}]}], 
             "}"}], " ", "with", " ", "proper", " ", 
            RowBox[{"factors", ".", " ", "Constraints"}], " ", "are", " ", 
            "chosen", " ", "in", " ", "such", " ", "a", " ", "way", " ", 
            "that", " ", "\"\<ConstraintEvaluation\>\"", " ", "simply", " ", 
            "ignores", " ", "such", " ", 
            RowBox[{"factors", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"actperm", "=", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"{", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "}"}], "}"}], ",", 
             "0"}], "}"}], "}"}]}], " ", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", ",", 
         RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Elaborate", " ", "all", " ", "permutations"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"actperm", "=", 
           RowBox[{"PermutationsElaboration", "[", "actperm", "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "For", " ", "all", " ", "permutations", " ", "give", " ", "then", 
            " ", "the", " ", "numerical", " ", 
            RowBox[{"factors", "/", "algebraical"}], " ", 
            RowBox[{
             RowBox[{"factors", "/", "constraint"}], "/", "lines"}]}], "*)"}],
           "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "\[LessEqual]", 
             RowBox[{"Length", "[", "actperm", "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", 
            RowBox[{
             RowBox[{"actperm", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "=", 
             RowBox[{"DerivedPropagatorsElaboration", "[", 
              RowBox[{"actperm", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Elaborate", " ", "algebraical", " ", "part", " ", "and", " ", 
            "insert", " ", "it", " ", "in", " ", "the", " ", "permutations", 
            " ", "terms"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "<=", 
             RowBox[{"Length", "[", "actperm", "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"actperm", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "=", 
              RowBox[{"SaturateToConstraints", "[", 
               RowBox[{
                RowBox[{"actperm", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"actperm", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"ofactor", "*", 
                 RowBox[{
                  RowBox[{"actperm", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"actperm", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"actperm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"actperm", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"actperm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}]}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Reconstruct", " ", "the", " ", "list", " ", "with", " ", "all", " ", 
         "the", " ", "informations"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dia", "=", 
        RowBox[{"{", 
         RowBox[{"oconstr", ",", "olines", ",", "actperm"}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Evaluate", " ", "the", " ", "outest", " ", "constraints", " ", "and",
          " ", "reorganize", " ", "info"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"dia", ",", 
          RowBox[{"olines", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "=", 
        RowBox[{"ConstraintEvaluation", "[", 
         RowBox[{"dia", ",", 
          RowBox[{"olines", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "oconstr"}], "]"}]}], ";", 
       " ", 
       RowBox[{"(*", 
        RowBox[{"evaluates", " ", "constraints"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"dia", "===", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"Return", "[", "\"\<Null contribution\>\"", "]"}]}], "]"}], 
       ";", " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "if", " ", "the", " ", "output", " ", "of", " ", 
          "ConstraintEvaluation", " ", "is", " ", "a", " ", "null", " ", 
          "contribution"}], ",", " ", 
         RowBox[{
         "returns", " ", "what", " ", "will", " ", "be", " ", "seen", " ", 
          "as", " ", "null", " ", "output"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "actperm", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"actperm", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "=", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"dia", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], ",", 
               RowBox[{"olines", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"dia", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"dia", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "4", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"dia", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "5", "]"}], "]"}]}], "}"}]}], "}"}]}], ";"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"dia", "=", "actperm"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Evaluate", " ", "constraints", " ", "for", " ", "every", " ", 
         "permutation", " ", "and", " ", "reorganize", " ", "info"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "dia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"dia", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "t"}], "}"}], "=", 
           RowBox[{"ConstraintEvaluation", "[", 
            RowBox[{
             RowBox[{"dia", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"dia", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"dia", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "=", "t"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", " ", "\[IndentingNewLine]", 
       RowBox[{"dia", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{"dia", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "remove", " ", "outputs", " ", "that", " ", "are", " ", "the", " ", 
         "null", " ", "results", " ", "after", " ", "ConstraintEvaluation"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "dia", "]"}], "===", "0"}], ",", 
         RowBox[{"Return", "[", "\"\<Null contribution\>\"", "]"}]}], "]"}], 
       ";", " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "if", " ", "no", " ", "more", " ", "elements", " ", "are", " ", 
          "left"}], ",", " ", 
         RowBox[{
         "return", " ", "a", " ", "output", " ", "that", " ", "is", " ", 
          "interpreted", " ", "as", " ", "null", " ", "by", " ", "the", " ", 
          "following", " ", "functions"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "dia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Insert", " ", 
           RowBox[{"lines", "/", "momenta"}], " ", "right", " ", "after", " ",
            "every", " ", "innest", " ", "constraint", " ", 
           RowBox[{"(", 
            RowBox[{"for", " ", "each", " ", "permutation"}], ")"}], " ", 
           "and", " ", "reorganize", " ", "information"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", 
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"dia", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"dia", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Reorganize", " ", "information", " ", "in", " ", "each", " ", 
            "permutation"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"dia", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "=", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"dia", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"dia", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";"}]}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Evaluate", " ", "the", " ", "innest", " ", "constraints", " ", "and",
          " ", "reorganize", " ", "info"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "dia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", 
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", "t"}], "}"}], "=", 
              RowBox[{"ConstraintEvaluation", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "=", "t"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "Remove", " ", "possible", " ", "null", " ", "contribution", 
                " ", "or", " ", "insert", " ", "non"}], "-", 
               RowBox[{"null", " ", "one"}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "=", 
                 RowBox[{"Delete", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "j"}], "]"}]}], ";", 
                RowBox[{"j", "--"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "=", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}]}], "]"}]}]}], 
           "\[IndentingNewLine]", "]"}], ";", " ", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"If", " ", "no", " ", "non"}], "-", 
             RowBox[{
             "null", " ", "cotributions", " ", "are", " ", "present", " ", 
              "in", " ", "the", " ", 
              RowBox[{"i", "^", "th"}], " ", "permutation"}]}], ",", " ", 
            RowBox[{"remove", " ", "that", " ", "permutation"}]}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "===", "0"}], ",", 
            RowBox[{
             RowBox[{"dia", "=", 
              RowBox[{"Delete", "[", 
               RowBox[{"dia", ",", "i"}], "]"}]}], ";", 
             RowBox[{"i", "--"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"If", " ", "no", " ", "non"}], "-", 
          RowBox[{"null", " ", "cotributions", " ", "are", " ", "present"}]}],
          ",", " ", 
         RowBox[{
         "return", " ", "a", " ", "output", " ", "that", " ", "is", " ", 
          "interpreted", " ", "as", " ", "null", " ", "by", " ", "the", " ", 
          "following", " ", "functions"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "dia", "]"}], "===", "0"}], ",", 
         RowBox[{"Return", "[", "\"\<Null contribution\>\"", "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Examine", " ", "the", " ", "possibility", " ", "that", " ", "some", 
         " ", "possible", " ", "dotted", " ", "line", " ", "might", " ", 
         "have", " ", "become", " ", "linear", " ", "combination", " ", "of", 
         " ", "dotted", " ", 
         RowBox[{"lines", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dia", "=", 
        RowBox[{"DotLinesElaboration", "[", "dia", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"dia", "===", "\"\<Null contribution\>\""}], ",", 
         RowBox[{"Return", "[", "\"\<Null contribution\>\"", "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Examine", " ", "possible", " ", "zero", " ", "and", " ", "return", 
         " ", "the", " ", 
         RowBox[{"result", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dia", "=", 
        RowBox[{"ExamineZeroes", "[", "dia", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"dia", "===", "\"\<Null contribution\>\""}], ",", 
         RowBox[{"Return", "[", "\"\<Null contribution\>\"", "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Examine", " ", "possible", " ", "Fierz", " ", 
         RowBox[{"identities", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dia", "=", 
        RowBox[{"ExamineFierzs", "[", "dia", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"dia", "===", "\"\<Null contribution\>\""}], ",", 
         RowBox[{"Return", "[", "\"\<Null contribution\>\"", "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "dia"}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], 
  "\[IndentingNewLine]", "\n", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DiagramTot2", "[", "diagram_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dia", ",", "i", ",", "j"}], "}"}], ",", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", "initialization"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dia", "=", "diagram"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "In", " ", "case", " ", "of", " ", "null", " ", "contribution"}], 
         ",", " ", 
         RowBox[{
         "stop", " ", "elaboration", " ", "here", " ", "and", " ", "output", 
          " ", 
          RowBox[{"\"\<Null contribution\>\"", "."}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"dia", "===", "\"\<Null contribution\>\""}], ",", 
         RowBox[{"Return", "[", "\"\<Null contribution\>\"", "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Transform", " ", "momenta"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], "*", 
              RowBox[{
               RowBox[{"$v", "[", "1", "]"}], "[", "k", "]"}], "*", 
              RowBox[{
               RowBox[{"$v", "[", "2", "]"}], "[", "l", "]"}]}], "+"}], 
            "..."}], "--"}], "\[Rule]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "k", "]"}], ",", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "l", "]"}]}], "}"}]}], 
              "}"}], ",", "..."}], "}"}], " ", "for", " ", "each", " ", 
           "permutation", " ", "and", " ", "diagram"}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "dia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "\[LessEqual]", 
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{"dia", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{"j", "++"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"dia", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "=", 
            RowBox[{"ToDiagram", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"dia", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Transform", " ", "the", " ", "above", " ", "in", " ", "the", " ", 
         "diagrams", " ", "with", " ", "all", " ", "the", " ", "dotted", " ", 
         "lines", " ", "and", " ", "triangular", " ", "vertices"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "dia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", 
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "=", 
              RowBox[{"DiagramPlot", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"dia", "=", 
              RowBox[{"Delete", "[", 
               RowBox[{"dia", ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "2", ",", "j", ",", "2", ",", "1"}], 
                 "}"}]}], "]"}]}], ";", " ", 
             RowBox[{"(*", 
              RowBox[{
              "remove", " ", "the", " ", "list", " ", "of", " ", "links", " ",
                "and", " ", "weights", " ", "since", " ", "all", " ", "is", 
               " ", "now", " ", "codified", " ", "in", " ", "the", " ", 
               "graphs"}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"dia", "=", 
              RowBox[{"Delete", "[", 
               RowBox[{"dia", ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "2", ",", "j", ",", "2", ",", "3"}], 
                 "}"}]}], "]"}]}], ";"}]}], " ", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "remove", " ", "the", " ", "list", " ", "of", " ", "dotted"}], 
             "-", 
             RowBox[{
             "lines", " ", "since", " ", "all", " ", "is", " ", "now", " ", 
              "codified", " ", "in", " ", "the", " ", "graphs"}]}], "*)"}], 
           "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "dia"}]}], "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"DiagramTot3", "[", "diagram_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"dia", ",", "i", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Parameter", " ", "initialization"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dia", "=", "diagram"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "In", " ", "case", " ", "of", " ", "null", " ", "contribution"}], ",",
         " ", 
        RowBox[{
        "stop", " ", "elaboration", " ", "here", " ", "and", " ", "output", 
         " ", 
         RowBox[{"\"\<Null contribution\>\"", "."}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"dia", "===", "\"\<Null contribution\>\""}], ",", 
        RowBox[{"Return", "[", "\"\<Null contribution\>\"", "]"}]}], "]"}], 
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "dia", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "\[LessEqual]", 
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{"dia", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"dia", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "=", 
             RowBox[{"GraphDecomposition", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}]}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "dia"}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]}], "Input",
 CellChangeTimes->{
  3.8316409102389307`*^9, {3.831640977003544*^9, 3.8316411101946173`*^9}, {
   3.8316411468491287`*^9, 3.8316411586834946`*^9}, {3.831641193170712*^9, 
   3.831641286684132*^9}, 3.8316413247658653`*^9, {3.831650053143634*^9, 
   3.831650086607209*^9}, 3.8316501367863426`*^9, {3.831650197285359*^9, 
   3.8316502238997707`*^9}, 3.844227549648102*^9, {3.845223219847432*^9, 
   3.845223222612609*^9}, 3.845284867044463*^9, 3.85105889655066*^9, 
   3.8518764583319626`*^9, {3.8521780676239295`*^9, 3.852178082707451*^9}, 
   3.8521781612894363`*^9, {3.852178400856778*^9, 3.8521784262041707`*^9}, {
   3.8521784713031435`*^9, 3.8521785436246414`*^9}, {3.8521787918324194`*^9, 
   3.8521787934255276`*^9}, {3.861985192025124*^9, 3.86198519294535*^9}, 
   3.872838587378236*^9, {3.872845333295123*^9, 3.872845348057131*^9}, 
   3.872848906952011*^9, {3.8832085844799356`*^9, 3.88320858695541*^9}, {
   3.883208708774642*^9, 3.883208715264509*^9}, {3.8832189451362195`*^9, 
   3.8832189453428125`*^9}, {3.8832189768046722`*^9, 3.883218991414565*^9}, {
   3.8832190690183516`*^9, 3.8832190710926385`*^9}, {3.883219124913907*^9, 
   3.88321913270527*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"3d845d2e-a4e0-42e3-b442-124b0a575ce9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["ShowDecompositionTot",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.803921568627451, 0.7764705882352941, 
   0.19607843137254902`]]], "Subsubsection",
 CellChangeTimes->{
  3.8220367837571187`*^9, {3.8221295701585684`*^9, 3.822129570525337*^9}, 
   3.8259525009767327`*^9, 3.8264585522488213`*^9, 
   3.826538886082163*^9},ExpressionUUID->"9dfaa11b-0753-43b5-8d30-\
1c80491d4891"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ShowDecompositionTot", "[", "diagram_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"dia", ",", "i", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Parameter", " ", 
       RowBox[{"initialization", "/", "description"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dia", "=", "diagram"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Iteration", " ", "where", " ", "the", " ", "diagram", " ", 
        "decomposition", " ", "gets", " ", 
        RowBox[{"highlighted", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "dia", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{"dia", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
          RowBox[{"j", "++"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "=", 
           RowBox[{"ShowDecomposition", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"dia", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"GraphDecomposition", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "dia"}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{
  3.822129603559121*^9, 3.826164064420105*^9, {3.826164179517911*^9, 
   3.826164191223127*^9}, 3.826458437359681*^9, {3.82645856600097*^9, 
   3.8264585931660967`*^9}, 3.8264694286312876`*^9, {3.826508161087062*^9, 
   3.8265082825492573`*^9}, {3.82650831656874*^9, 3.8265083183110867`*^9}, {
   3.8265083581113844`*^9, 3.826508391450251*^9}, {3.8265085474417477`*^9, 
   3.8265085887580957`*^9}, {3.8265086432542653`*^9, 3.826508794813725*^9}, {
   3.8265088310377855`*^9, 3.826509091625123*^9}, {3.8265091502776947`*^9, 
   3.8265091589126716`*^9}, {3.826509192870898*^9, 3.826509197286295*^9}, {
   3.826509437441345*^9, 3.826509502555304*^9}, {3.826510612430391*^9, 
   3.8265106477965584`*^9}, {3.826510696736516*^9, 3.826510710421223*^9}, {
   3.8265107592402625`*^9, 3.8265108656343317`*^9}, {3.8265112513911495`*^9, 
   3.826511345545586*^9}, {3.826511488821787*^9, 3.826511497089193*^9}, {
   3.8265115738814335`*^9, 3.8265115998046236`*^9}, {3.8265117423685865`*^9, 
   3.8265118641379747`*^9}, {3.826511904290717*^9, 3.8265119339125957`*^9}, {
   3.826512061399071*^9, 3.826512150603203*^9}, {3.8265121845572634`*^9, 
   3.826512199793604*^9}, {3.826512246474684*^9, 3.826512254870529*^9}, {
   3.82651229127495*^9, 3.8265122976122627`*^9}, {3.826512352497838*^9, 
   3.826512556540724*^9}, {3.826512920112729*^9, 3.826513033253744*^9}, {
   3.8265141479855556`*^9, 3.826514148132288*^9}, {3.826514209960193*^9, 
   3.826514210169986*^9}, {3.8265143045796137`*^9, 3.82651430665511*^9}, {
   3.8265143395582924`*^9, 3.8265143444168143`*^9}, {3.8265144131972013`*^9, 
   3.8265144223909965`*^9}, {3.8265144843049107`*^9, 3.826514486004961*^9}, {
   3.826514826993368*^9, 3.8265148574184637`*^9}, {3.8265161098521013`*^9, 
   3.826516142376397*^9}, {3.826516199807486*^9, 3.8265162185455527`*^9}, {
   3.8265297370836706`*^9, 3.826529741291935*^9}, 3.8265315288872175`*^9, 
   3.8265389170920053`*^9, {3.831384637115198*^9, 3.831384720406084*^9}, {
   3.831649979503936*^9, 3.831649980285113*^9}, {3.845105686443684*^9, 
   3.845105689866894*^9}, 3.883448370517637*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"b115f925-a01a-49fb-815e-b1a0dc91c807"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Gauginos",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.803921568627451, 0.7764705882352941, 
   0.19607843137254902`]]], "Subsubsection",
 CellChangeTimes->{
  3.8220367837571187`*^9, {3.8221295701585684`*^9, 3.822129570525337*^9}, 
   3.8259525009767327`*^9, 3.8264585522488213`*^9, 3.826538886082163*^9, {
   3.84528432384952*^9, 
   3.8452843256263533`*^9}},ExpressionUUID->"aa9167a9-1b79-4405-bc19-\
33b1545b410b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GTot1", "[", 
    RowBox[{"gluinoterms_", ",", "restofthediagram_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "i", ",", "j", ",", "gl", ",", "d", ",", "linc", ",", "par", ",", 
        "res", ",", "t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", "description"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"gl", "=", "gluinoterms"}], ";", "   ", 
       RowBox[{"(*", 
        RowBox[{
        "ORDERED", " ", "list", " ", "of", " ", "gluino", " ", "present", " ",
          "in", " ", "the", " ", "diagram", " ", 
         RowBox[{"(", 
          RowBox[{
          "the", " ", "order", " ", "of", " ", "the", " ", "spinors", " ", 
           "is", " ", "important", " ", "for", " ", "the", " ", "final", " ", 
           "result"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"d", "=", "restofthediagram"}], ";", "     ", 
       RowBox[{"(*", 
        RowBox[{
        "contains", " ", "list", " ", "of", " ", "everything", " ", "else", 
         " ", "that", " ", "will", " ", "be", " ", "present", " ", "in", " ", 
         "the", " ", "diagram"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"linc", "=", "1"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "linear", " ", "combination", " ", "of", " ", "the", " ", "terms", 
         " ", "of", " ", "the", " ", "gauginos"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"par", "=", "\"\<\>\""}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"partial", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "info", " ", 
         "related", " ", "to", " ", "the", " ", "final", " ", "result"}], 
        "*)"}], "\[IndentingNewLine]", "t1", ";", "t2", ";", "t3", ";", "t4", 
       ";", 
       RowBox[{"(*", 
        RowBox[{"generic", " ", "temporary", " ", "variables"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Create", " ", "the", " ", "product", " ", "of", " ", "the", " ", 
         "gauginos", " ", 
         RowBox[{"terms", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Notice", " ", "how"}], ",", " ", 
         RowBox[{"for", " ", "each", " ", "addend"}], ",", " ", 
         RowBox[{
         "the", " ", "auxiliary", " ", "terms", " ", "related", " ", "to", 
          " ", "every", " ", "gaugino", " ", "are", " ", "kept", " ", "in", 
          " ", "the", " ", "initial", " ", 
          RowBox[{"order", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "gl", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"StringTake", "[", 
              RowBox[{
               RowBox[{"ToString", "[", 
                RowBox[{"gl", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "2"}], "]"}], 
             "===", "\"\<EG\>\""}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"THEN", " ", "the", " ", "element", " ", "is", " ", 
              RowBox[{"gaugino", "."}]}], "*)"}], "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t1", "=", 
              RowBox[{"StringDelete", "[", 
               RowBox[{
                RowBox[{"ToString", "[", 
                 RowBox[{"gl", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<EG\>\""}], 
               "]"}]}], ";", "   ", 
             RowBox[{"(*", 
              RowBox[{
              "stores", " ", "the", " ", "info", " ", "about", " ", "the", 
               " ", "indexes", " ", "of", " ", "the", " ", "external", " ", 
               "line", " ", "and", " ", "momenta"}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
                RowBox[{"$g1", "[", 
                 RowBox[{"i", ",", "j"}], "]"}], "/", 
                RowBox[{
                 RowBox[{"$g2", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "--"}]}], "->", 
               RowBox[{
                RowBox[{
                 RowBox[{"EG1", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "/", 
                 RowBox[{"EG2", "[", 
                  RowBox[{"i", ",", "j"}], "]"}]}], " ", "in", " ", 
                RowBox[{"DiagramFactorDivision", ".", " ", "It"}], " ", "has",
                 " ", "been", " ", "used", " ", "the", " ", 
                "\"\<TensorProduct\>\"", " ", "instead", " ", "of", " ", 
                "\"\<.\>\"", " ", "because", " ", "the", " ", "\"\<.\>\"", 
                " ", "has", " ", "been", " ", "chosen", " ", "orderless", " ",
                 "for", " ", "the", " ", "code", " ", "purposes", " ", "of", 
                " ", "the", " ", "scalar", " ", 
                RowBox[{"product", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"linc", "=", 
              RowBox[{"TensorProduct", "[", 
               RowBox[{"linc", ",", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{
                  "\"\<$g1\>\"", ",", "t1", ",", "\"\<+$g2\>\"", ",", "t1"}], 
                  "]"}], "]"}]}], "]"}]}], ";"}], "  ", "\[IndentingNewLine]",
             "\[IndentingNewLine]", ",", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "ELSE", " ", "the", " ", "element", " ", "is", " ", "anti"}], 
              "-", 
              RowBox[{"gaugino", "."}]}], "*)"}], "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t1", "=", 
              RowBox[{"StringDelete", "[", 
               RowBox[{
                RowBox[{"ToString", "[", 
                 RowBox[{"gl", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<EAG\>\""}],
                "]"}]}], ";", "   ", 
             RowBox[{"(*", 
              RowBox[{
              "stores", " ", "the", " ", "info", " ", "about", " ", "the", 
               " ", "indexes", " ", "of", " ", "the", " ", "external", " ", 
               "line"}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
                RowBox[{"$ag1", "[", 
                 RowBox[{"i", ",", "j"}], "]"}], "/", 
                RowBox[{
                 RowBox[{"$ag2", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "--"}]}], "->", 
               RowBox[{
                RowBox[{
                 RowBox[{"EAG1", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "/", 
                 RowBox[{"EAG2", "[", 
                  RowBox[{"i", ",", "j"}], "]"}]}], " ", "in", " ", 
                RowBox[{"DiagramFactorDivision", ".", " ", "It"}], " ", "has",
                 " ", "been", " ", "used", " ", "the", " ", 
                "\"\<TensorProduct\>\"", " ", "instead", " ", "of", " ", 
                "\"\<.\>\"", " ", "because", " ", "the", " ", "\"\<.\>\"", 
                " ", "has", " ", "been", " ", "chosen", " ", "orderless", " ",
                 "for", " ", "the", " ", "code", " ", "purposes", " ", "of", 
                " ", "the", " ", "scalar", " ", 
                RowBox[{"product", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"linc", "=", 
              RowBox[{"TensorProduct", "[", 
               RowBox[{"linc", ",", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{
                  "\"\<$ag1\>\"", ",", "t1", ",", "\"\<+$ag2\>\"", ",", 
                   "t1"}], "]"}], "]"}]}], "]"}]}], ";"}]}], "   ", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"linc", "=", 
        RowBox[{"TensorExpand", "[", "linc", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Initialize", " ", "info", " ", "related", " ", "to", " ", "the", " ",
          "final", " ", 
         RowBox[{"result", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Notice", " ", "how"}], ",", " ", 
         RowBox[{"for", " ", "each", " ", "addend"}], ",", " ", 
         RowBox[{
         "the", " ", "auxiliary", " ", "terms", " ", "related", " ", "to", 
          " ", "every", " ", "gaugino", " ", "are", " ", "kept", " ", "in", 
          " ", "the", " ", "initial", " ", 
          RowBox[{"order", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"t1", "=", 
        RowBox[{"Length", "[", "linc", "]"}]}], ";", "  ", 
       RowBox[{"(*", 
        RowBox[{
        "number", " ", "of", " ", "addends", " ", "in", " ", "the", " ", 
         "linear", " ", "combination", " ", "of", " ", "\"\<linc\>\""}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"t2", "=", 
        RowBox[{"Length", "[", "gl", "]"}]}], ";", "      ", 
       RowBox[{"(*", 
        RowBox[{
        "number", " ", "of", " ", "term", " ", "in", " ", "each", " ", 
         "product", " ", "of", " ", "the", " ", "linear", " ", "combination", 
         " ", "of", " ", "\"\<linc\>\""}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "diagram", " ", "with", " ", "no", " ", "gauginos"}], ",",
          " ", 
         RowBox[{"give", " ", "immediate", " ", "output"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"t1", "===", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"DiagramTot1", "[", "d", "]"}], "}"}]}], "}"}], "]"}]}], 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Cycle", " ", "between", " ", "the", " ", "various", " ", "addends", 
         " ", "\"\<g*g*...\>\"", " ", "in", " ", "the", " ", "linear", " ", 
         "combination", " ", "of", " ", "terms", " ", "introduced", " ", "by",
          " ", "the", " ", "gauginos", " ", "and", " ", "construct", " ", 
         "the", " ", 
         RowBox[{"EG", "/", "EAG"}], " ", 
         RowBox[{"functions", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "0"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"t1", "-", "1"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"par", "=", "d"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Cycle", " ", "between", " ", "the", " ", "various", " ", 
            "\"\<g\>\"", " ", "in", " ", 
            RowBox[{"\"\<g*g*...\>\"", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "0"}], ",", 
            RowBox[{"j", "<=", 
             RowBox[{"t2", "-", "1"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t4", "=", 
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"linc", "[", 
                 RowBox[{"[", 
                  RowBox[{"t1", "-", "i"}], "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"t2", "-", "j"}], "]"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"t3", "=", 
              RowBox[{"StringTake", "[", 
               RowBox[{"t4", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"StringPosition", "[", 
                    RowBox[{"t4", ",", "\"\<[\>\""}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "-", "1"}]}], "]"}]}], ";", 
             " ", 
             RowBox[{"(*", 
              RowBox[{
              "will", " ", "contain", " ", "\"\<$g1/$g2/$ag1/$ag2\>\""}], 
              "*)"}], "\[IndentingNewLine]", 
             RowBox[{"t4", "=", 
              RowBox[{"StringDelete", "[", 
               RowBox[{"t4", ",", 
                RowBox[{"{", 
                 RowBox[{"t3", ",", "\"\< \>\""}], "}"}]}], "]"}]}], ";", " ", 
             RowBox[{"(*", 
              RowBox[{"it", " ", "will", " ", "contain", " ", 
               RowBox[{"\"\<[i,j,p]\>\"", "."}]}], "*)"}], 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Depending", " ", "on", " ", "what", " ", "is", " ", 
               "\"\<t3\>\"", " ", "we", " ", "prepone", " ", "the", " ", 
               "correct", " ", 
               RowBox[{"string", "."}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"t3", "===", "\"\<$g1\>\""}], ",", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"par", "=", 
                RowBox[{"Prepend", "[", 
                 RowBox[{"par", ",", 
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<EG1\>\"", ",", "t4"}], "]"}], "]"}]}], 
                 "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"t3", "===", "\"\<$g2\>\""}], ",", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"par", "=", 
                   RowBox[{"Prepend", "[", 
                    RowBox[{"par", ",", 
                    RowBox[{"ToExpression", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<EG2\>\"", ",", "t4"}], "]"}], "]"}]}], 
                    "]"}]}], ",", "\[IndentingNewLine]", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"t3", "===", "\"\<$ag1\>\""}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"par", "=", 
                    RowBox[{"Prepend", "[", 
                    RowBox[{"par", ",", 
                    RowBox[{"ToExpression", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<EAG1\>\"", ",", "t4"}], "]"}], "]"}]}], 
                    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    ",", 
                    RowBox[{"(*", "ELSE", "*)"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"par", "=", 
                    RowBox[{"Prepend", "[", 
                    RowBox[{"par", ",", 
                    RowBox[{"ToExpression", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<EAG2\>\"", ",", "t4"}], "]"}], "]"}]}], 
                    "]"}]}], ";"}]}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
               "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"res", "=", 
           RowBox[{"Prepend", "[", 
            RowBox[{"res", ",", 
             RowBox[{"DiagramTot1", "[", "par", "]"}]}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"linc", ",", "res"}], "}"}]}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GTot2", "[", "gluinodiagram_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", 
         RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", "gluinodiagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", 
         RowBox[{"initialization", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"DiagramTot2", "[", 
           RowBox[{
            RowBox[{"res", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "res"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GTot3", "[", "gluinodiagram_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", 
         RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", "gluinodiagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", 
         RowBox[{"initialization", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"DiagramTot3", "[", 
           RowBox[{
            RowBox[{"res", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "res"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GShowDecompositionTot", "[", "gluinodiagram_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", 
         RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", "gluinodiagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", 
         RowBox[{"initialization", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"ShowDecompositionTot", "[", 
           RowBox[{
            RowBox[{"res", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "res"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GThetaDiagramSingleSolve", "[", 
    RowBox[{
    "gluinodiagram_", ",", "permutationnumber_", ",", "thetadiagramnumber_", 
     ",", "decompositionnumber_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", 
         RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", "gluinodiagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", 
         RowBox[{"initialization", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"ThetaDiagramSingleSolve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"res", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "permutationnumber", ",", 
            "thetadiagramnumber", ",", "decompositionnumber"}], "]"}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "res"}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GThetaDiagramSolve", "[", 
    RowBox[{
    "gluinodiagram_", ",", "permutationnumber_", ",", "thetadiagramnumber_"}],
     "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", 
         RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", "gluinodiagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", 
         RowBox[{"initialization", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"ThetaDiagramSolve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"res", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "permutationnumber", ",", 
            "thetadiagramnumber"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "res"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GThetaDiagramPermutationSolve", "[", 
    RowBox[{"gluinodiagram_", ",", "permutationnumber_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", 
         RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", "gluinodiagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", 
         RowBox[{"initialization", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"ThetaDiagramPermutationSolve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"res", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "permutationnumber"}], 
           "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GThetaDiagramTotSolve", "[", "gluinodiagram_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", 
         RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", "gluinodiagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", 
         RowBox[{"initialization", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"ThetaDiagramTotSolve", "[", 
           RowBox[{
            RowBox[{"res", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "res"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*****)"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GThetaDiagramTotal", "[", "gluinodiagram_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "tot", ",", "res"}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Parameter", " ", 
       RowBox[{"initialization", "/", 
        RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tot", "=", 
       RowBox[{"GThetaDiagramTotSolve", "[", "gluinodiagram", "]"}]}], ";", 
      " ", 
      RowBox[{"(*", 
       RowBox[{
       "it", " ", "will", " ", "contain", " ", "the", " ", "complete", " ", 
        "gaugino", " ", "elaboration"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"res", "=", "0"}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
       "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
        "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Result", " ", 
        RowBox[{"initialization", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "<=", 
         RowBox[{"Length", "[", 
          RowBox[{"tot", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"res", "+=", 
         RowBox[{
          RowBox[{"tot", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "res"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
   "\[IndentingNewLine]", ")"}]}]}], "Input",
 CellChangeTimes->{{3.845227626606098*^9, 3.845227721470788*^9}, {
   3.8452277786680803`*^9, 3.8452278933652277`*^9}, {3.845227931454256*^9, 
   3.845227949423356*^9}, {3.8452279887067194`*^9, 3.8452279895685177`*^9}, {
   3.845228029602779*^9, 3.845228239355668*^9}, 3.84522827490621*^9, {
   3.8452283251468973`*^9, 3.845228420336382*^9}, {3.8452613960960093`*^9, 
   3.8452614397442694`*^9}, {3.845261470644764*^9, 3.8452616181867104`*^9}, {
   3.8452616593885107`*^9, 3.8452617898795366`*^9}, {3.8452618360310545`*^9, 
   3.84526187817703*^9}, {3.8452619224901185`*^9, 3.8452621232063847`*^9}, {
   3.8452621595865135`*^9, 3.84526218493744*^9}, 3.8452626344321246`*^9, {
   3.8452630767626767`*^9, 3.8452631238925095`*^9}, {3.8452632047174454`*^9, 
   3.8452632996952496`*^9}, {3.8452633543333483`*^9, 
   3.8452633880187097`*^9}, {3.845263503345543*^9, 3.845263566612117*^9}, {
   3.845263597878275*^9, 3.8452638274342823`*^9}, {3.845263858183103*^9, 
   3.845264153951562*^9}, {3.8452641994218383`*^9, 3.845264200546576*^9}, {
   3.845265143630845*^9, 3.8452651629397554`*^9}, {3.8452652251343126`*^9, 
   3.8452652486494846`*^9}, {3.8452653136545258`*^9, 
   3.8452653756113124`*^9}, {3.8452655293806944`*^9, 3.845265802894271*^9}, {
   3.8452658396499443`*^9, 3.8452660151283984`*^9}, {3.8452660545563946`*^9, 
   3.8452660698896656`*^9}, {3.8452666248601837`*^9, 3.845266824507125*^9}, {
   3.8452668578893757`*^9, 3.8452669336146603`*^9}, {3.8452670828279037`*^9, 
   3.845267217863042*^9}, {3.845267319757646*^9, 3.845267323723362*^9}, {
   3.8452673587147675`*^9, 3.845267412486376*^9}, {3.845267448285598*^9, 
   3.845267558518118*^9}, 3.8452675977211046`*^9, {3.8452677391148205`*^9, 
   3.8452678372549367`*^9}, {3.8452678931216035`*^9, 3.845267942642154*^9}, {
   3.8452679744123654`*^9, 3.845268077815607*^9}, {3.845268139166803*^9, 
   3.8452682369730515`*^9}, {3.8452683028855095`*^9, 3.845268367021014*^9}, {
   3.8452684043602257`*^9, 3.8452684647661543`*^9}, {3.8452685194882827`*^9, 
   3.8452686983421917`*^9}, {3.845268740863378*^9, 3.84526874517142*^9}, {
   3.8452687963705964`*^9, 3.8452688201241646`*^9}, {3.8452688836759596`*^9, 
   3.8452689808951807`*^9}, {3.8452690196062083`*^9, 
   3.8452692419891434`*^9}, {3.845269280202749*^9, 3.845269292876799*^9}, {
   3.8452693534255357`*^9, 3.8452693655679703`*^9}, {3.84526945279879*^9, 
   3.845269498334901*^9}, {3.8452705854089932`*^9, 3.8452706256193504`*^9}, {
   3.845270670328935*^9, 3.8452706779236774`*^9}, {3.845270711704714*^9, 
   3.8452708387207427`*^9}, {3.8452708772536945`*^9, 3.845270890467017*^9}, {
   3.8452709217809906`*^9, 3.8452709871552067`*^9}, {3.845271102090626*^9, 
   3.8452711352073936`*^9}, {3.845271185642969*^9, 3.845271317154484*^9}, {
   3.8452714150045786`*^9, 3.8452715911592746`*^9}, {3.845271656565352*^9, 
   3.8452716602704287`*^9}, {3.8452716934841537`*^9, 3.845271701155792*^9}, {
   3.845271735582629*^9, 3.8452718914066043`*^9}, {3.8452719218927*^9, 
   3.8452719355995283`*^9}, {3.845272249281948*^9, 3.845272316424003*^9}, {
   3.845272348224739*^9, 3.8452726227385244`*^9}, {3.8452727105950513`*^9, 
   3.8452727300587215`*^9}, {3.8452727724108925`*^9, 
   3.8452728490839586`*^9}, {3.845272901989538*^9, 3.8452729604324985`*^9}, {
   3.845273009891801*^9, 3.845273014531537*^9}, {3.8452731086685123`*^9, 
   3.845273113434828*^9}, {3.8452736734001923`*^9, 3.8452737276126547`*^9}, {
   3.8452737640671897`*^9, 3.845273792233768*^9}, {3.845274254002906*^9, 
   3.845274274503843*^9}, {3.8452743259618487`*^9, 3.845274328695607*^9}, {
   3.845274464300685*^9, 3.845274647546628*^9}, {3.84527470489727*^9, 
   3.845274707677682*^9}, {3.845275179863682*^9, 3.8452751823008103`*^9}, {
   3.845275215872202*^9, 3.845275218529872*^9}, {3.845277805078004*^9, 
   3.8452779987984943`*^9}, {3.845278075607766*^9, 3.845278129487994*^9}, {
   3.845280284000885*^9, 3.845280293344535*^9}, {3.845280556055771*^9, 
   3.845280563602581*^9}, {3.8452827069640055`*^9, 3.8452827074950943`*^9}, {
   3.845282755958889*^9, 3.845282756927416*^9}, {3.845282795576168*^9, 
   3.845282881857423*^9}, {3.845282933009622*^9, 3.8452834377134976`*^9}, {
   3.845283470450185*^9, 3.8452842830477448`*^9}, {3.845284355679737*^9, 
   3.845284504868619*^9}, {3.8470208589898863`*^9, 3.8470208694377556`*^9}, {
   3.847084327478009*^9, 3.84708432880585*^9}, {3.8476223756134295`*^9, 
   3.8476223766591816`*^9}, {3.850281702397642*^9, 3.8502817049439044`*^9}, {
   3.8502817404429927`*^9, 3.850281743496082*^9}, {3.850282485131078*^9, 
   3.850282488007601*^9}, {3.8502825272178717`*^9, 3.850282530099761*^9}, {
   3.8502825924741793`*^9, 3.8502825953347473`*^9}, {3.850282996099612*^9, 
   3.8502831636719637`*^9}, {3.850283430645198*^9, 3.8502834824410095`*^9}, {
   3.850292067768289*^9, 3.8502921408457785`*^9}, {3.850292302488161*^9, 
   3.8502923379315877`*^9}, {3.8502923906096926`*^9, 
   3.8502924260740824`*^9}, {3.8502940528335543`*^9, 
   3.8502940541137233`*^9}, {3.850294108344434*^9, 3.850294257558279*^9}, {
   3.8502942897895184`*^9, 3.8502943435442104`*^9}, {3.8502945205717897`*^9, 
   3.850294543448685*^9}, {3.8502946575865374`*^9, 3.8502946782213163`*^9}, {
   3.850294930204734*^9, 3.8502949358169966`*^9}, {3.850295019408386*^9, 
   3.8502950216719384`*^9}, 3.8505745876755133`*^9, {3.8505746303032966`*^9, 
   3.850574683181657*^9}, {3.8505748356424313`*^9, 3.8505748755203776`*^9}, {
   3.8505749203163958`*^9, 3.850574936534878*^9}, {3.8505750217599893`*^9, 
   3.8505750317501583`*^9}, {3.850580575254098*^9, 3.8505805858337083`*^9}, {
   3.8505807206571617`*^9, 3.8505808185812235`*^9}, 3.872737531736656*^9, 
   3.8728386425559382`*^9, {3.872845437068152*^9, 3.8728454391302853`*^9}, {
   3.8832108004461036`*^9, 3.8832108249826384`*^9}, {3.8832108741110463`*^9, 
   3.8832108802967415`*^9}, {3.8832109269621964`*^9, 3.883210933014998*^9}, {
   3.8832109881991053`*^9, 3.883210998115913*^9}, {3.8832204559615808`*^9, 
   3.883220481314109*^9}, {3.8832205193896933`*^9, 3.883220528641452*^9}, {
   3.8834484457802973`*^9, 3.883448448545349*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"36328beb-8dbe-4184-9b48-48b1195fde9b"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Theta-diagrams elaboration",
 FontSize->36,
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0.5, 0]]], "Subsection",
 CellChangeTimes->{
  3.822110819055952*^9, {3.88362350117444*^9, 
   3.88362350615055*^9}},ExpressionUUID->"a64a02e9-978b-4044-ae1d-\
7de87de38d20"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Epsilon",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.796078431372549, 0.7686274509803922, 
   0.20392156862745098`]]], "Subsubsection",
 CellChangeTimes->{{3.822110937245648*^9, 3.822110943171047*^9}, {
  3.851620900392599*^9, 
  3.85162090218145*^9}},ExpressionUUID->"48fe5ea7-36a6-4187-a37d-\
2f812de3fec4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "function", " ", "mimics", " ", "the", " ", 
     SuperscriptBox["\[Epsilon]", "\[Mu]\[Nu]\[Rho]\[Sigma]"], " ", 
     RowBox[{"saturation", ".", " ", "In"}], " ", "particular", " ", "it", 
     " ", "outputs", " ", "a", " ", "linear", " ", "combination", " ", "of", 
     " ", "terms", " ", "like", " ", 
     RowBox[{"$E", "[", 
      RowBox[{"$p1", ",", "$p2", ",", "$p3", ",", 
       RowBox[{"$s", "[", "*", "]"}]}], "]"}]}], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Epsilon]", 
       SubscriptBox["\[Nu]\[Rho]\[Sigma]\[Mu]", "*"]], 
      SubscriptBox["p", 
       RowBox[{"1", ",", "\[Nu]"}]], 
      SubscriptBox["p", 
       RowBox[{"2", ",", "\[Rho]"}]], 
      RowBox[{
       SubscriptBox["p", 
        RowBox[{"3", ",", "\[Sigma]"}]], ".", "\[IndentingNewLine]", "All"}], 
      " ", "terms", " ", "\"\<$E[p,p,q,k]\>\"", " ", "or", " ", "similar", 
      " ", "are", " ", "removed", " ", "since", " ", "they", " ", "would", 
      " ", "be", " ", 
      RowBox[{"zero", ".", " ", "The"}], " ", "elements", " ", "in", " ", 
      "the", " ", "\[Epsilon]"}], "-", 
     RowBox[{"contractions", " ", "will", " ", "be", " ", "ordered", " ", 
      RowBox[{"(", "conventionally", ")"}], " ", 
      RowBox[{"alphabetically", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Epsilon", "[", 
    RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "sigma_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"lin", ",", "list", ",", "t", ",", "i", ",", "res"}], "}"}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", "description"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"lin", "=", 
        RowBox[{"TensorExpand", "[", 
         RowBox[{"TensorProduct", "[", 
          RowBox[{"mu", ",", "nu", ",", "rho", ",", "sigma"}], "]"}], "]"}]}],
        ";", " ", 
       RowBox[{"(*", 
        RowBox[{"epsilon", " ", 
         RowBox[{"tensor", "'"}], "s", " ", "linear", " ", "combination", " ", 
         RowBox[{"(", 
          RowBox[{
          "the", " ", 
           "\"\<\!\(\*StyleBox[\"\[TensorProduct]\", \"OperatorCharacter\"]\)\
\>\"", " ", "is", " ", "for", " ", "expanding", " ", "linearly"}], ")"}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"list", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "it", " ", "will", " ", "be", " ", "the", " ", "list", " ", "that",
             " ", "will", " ", "contain", " ", 
            RowBox[{"#$E", "[", 
             RowBox[{"$p1", ",", "$p2", ",", "$p3", ",", 
              RowBox[{"$s", "[", "*", "]"}]}], "]"}]}], "+"}], "..."}], "=", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], 
             "}"}], ",", "..."}], "}"}], " ", "with", " ", "all", " ", "the", 
          " ", "terms", " ", "ordered", " ", "through", " ", 
          "\"\<Sort\>\""}]}], "*)"}], "\[IndentingNewLine]", "t", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "temporary", " ", "variable", " ", "for", " ", "general", " ", 
         "needs"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"res", "=", "0"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "and", " ", "only", " ", "if", " ", "one", " ", "of", " ",
           "the", " ", "entries", " ", "is", " ", "null"}], ",", " ", 
         RowBox[{"lin", "=", "0"}], ",", " ", 
         RowBox[{"return", " ", "zero"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"lin", "===", "0"}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Initialize", " ", 
         RowBox[{"\"\<list\>\"", ".", " ", "In"}], " ", "\"\<lin\>\"", " ", 
         "we", " ", "can", " ", "have", " ", "a", " ", "linear", " ", 
         "combination", " ", "of", " ", "elements", " ", 
         RowBox[{"(", 
          RowBox[{"case", " ", "[", "A", "]"}], ")"}], " ", "or", " ", "just",
          " ", "one", " ", "element", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"case", " ", "[", "B", "]"}], ")"}], ".", " ", "For"}], 
         " ", "each", " ", "case", " ", "we", " ", "can", " ", "have", " ", 
         "for", " ", "the", " ", "addends", " ", "a", " ", "numerical", " ", 
         "factor", " ", "\"\<#=!=1\>\"", " ", "for", " ", "the", " ", 
         "linear", " ", "combination", " ", "of", " ", 
         RowBox[{"#$E", "[", 
          RowBox[{"$p1", ",", "$p2", ",", "$p3", ",", 
           RowBox[{"$s", "[", "*", "]"}]}], "]"}], " ", "or", " ", 
         RowBox[{"not", ".", " ", "These"}], " ", "distinctions", " ", "are", 
         " ", "important", " ", "in", " ", "order", " ", "to", " ", "capture",
          " ", "the", " ", "elements", " ", "in", " ", 
         "\"\<lin[[i]][[j]]\>\"", " ", "that", " ", "correspond", " ", "to", 
         " ", "the", " ", "various", " ", "terms", " ", 
         RowBox[{"(", 
          RowBox[{
          "since", " ", "the", " ", "nesting", " ", "of", " ", "the", " ", 
           "array", " ", "\"\<lin\>\"", " ", "depends", " ", "on", " ", "all",
            " ", "these", " ", "cases"}], ")"}], " ", "and", " ", "convert", 
         " ", "them", " ", "into", " ", 
         RowBox[{"\"\<list\>\"", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", "**", "********)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"++", 
          RowBox[{"+", 
           RowBox[{
            RowBox[{"[", "A", "]"}], "++"}]}]}], "+"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "There", " ", "are", " ", "many", " ", "addends", " ", "in", " ", 
          RowBox[{"\"\<lin\>\"", ".", " ", "Then"}], " ", 
          RowBox[{"Length", "[", 
           RowBox[{"lin", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ">", 
         RowBox[{
         "0.", " ", "We", " ", "should", " ", "then", " ", "iterate", " ", 
          "over", " ", "each", " ", 
          RowBox[{"addend", ".", " ", "Each"}], " ", "addend", " ", "then", 
          " ", "can", " ", "have", " ", "a", " ", "overall", " ", "numerical",
           " ", "factor", " ", "or", " ", "not"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"+", 
          RowBox[{"[", 
           RowBox[{"A", ".1"}], "]"}]}], "+"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "A", " ", "particular", " ", "addend", " ", "has", " ", "a", " ", 
          "numerical", " ", "overall", " ", "factor"}], ",", " ", 
         RowBox[{
          RowBox[{"meaning", " ", "that", " ", 
           RowBox[{"Length", "[", 
            RowBox[{"lin", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "===", "2."}]}], "*)"}],
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"+", 
          RowBox[{"[", 
           RowBox[{"A", ".2"}], "]"}]}], "+"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "A", " ", "particular", " ", "addend", " ", "has", " ", "not", " ", 
         "an", " ", "overall", " ", 
         RowBox[{"factor", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", "**********)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"++", 
          RowBox[{"+", 
           RowBox[{
            RowBox[{"[", "B", "]"}], "++"}]}]}], "+"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "we", " ", "have", " ", "already", " ", "enstablished", 
          " ", "that", " ", "we", " ", "only", " ", "have", " ", "one", " ", 
          "addend"}], ",", " ", 
         RowBox[{
         "then", " ", "there", " ", "are", " ", "two", " ", "cases", " ", 
          RowBox[{"possible", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"+", 
          RowBox[{"[", 
           RowBox[{"B", ".1"}], "]"}]}], "+"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "This", " ", "single", " ", "addend", " ", "can", " ", "have", " ", 
          "a", " ", "overall", " ", "numerical", " ", 
          RowBox[{"factor", ".", " ", "This"}], " ", "means", " ", "that", 
          " ", 
          RowBox[{"Length", "[", "lin", "]"}]}], "===", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "please", " ", "notice", " ", "that", " ", "this", " ", "could", 
             " ", "be", " ", "the", " ", "case", " ", "of", " ", "a", " ", 
             "linear", " ", "combination", " ", "of", " ", "two", " ", 
             "addends"}], ",", " ", 
            RowBox[{
            "but", " ", "we", " ", "have", " ", "already", " ", "excluded", 
             " ", "that", " ", "possibiliy"}]}], ")"}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"+", 
          RowBox[{"[", 
           RowBox[{"B", ".2"}], "]"}]}], "+"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Now", " ", "that", " ", "everything", " ", "has", " ", "been", " ", 
          "excluded"}], ",", " ", 
         RowBox[{
         "the", " ", "only", " ", "possibility", " ", "is", " ", "a", " ", 
          "single", " ", "addend", " ", "without", " ", "a", " ", "numerical",
           " ", 
          RowBox[{"factor", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"lin", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "1"}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"++", 
            RowBox[{"+", 
             RowBox[{
              RowBox[{"[", "A", "]"}], "++"}]}]}], "+"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "1"}], ",", 
           RowBox[{"i", "<=", 
            RowBox[{"Length", "[", "lin", "]"}]}], ",", 
           RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"lin", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "===", "2"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"+", 
                 RowBox[{"[", 
                  RowBox[{"A", ".1"}], "]"}]}], "+"}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"t", "=", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{
                 "If", " ", "there", " ", "are", " ", "no", " ", 
                  "repretitions", " ", "in", " ", "these", " ", "terms"}], 
                 ",", " ", 
                 RowBox[{
                 "add", " ", "this", " ", "to", " ", "\"\<list\>\""}]}], 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"DuplicateFreeQ", "[", "t", "]"}], ",", 
                 RowBox[{"list", "=", 
                  RowBox[{"Append", "[", 
                   RowBox[{"list", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "*", 
                    RowBox[{"Signature", "[", "t", "]"}]}], ",", 
                    RowBox[{"Sort", "[", "t", "]"}]}], "}"}]}], "]"}]}]}], 
                "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"+", 
                 RowBox[{"[", 
                  RowBox[{"A", ".2"}], "]"}]}], "+"}], "*)"}], 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"t", "=", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{
                 "If", " ", "there", " ", "are", " ", "no", " ", 
                  "repretitions", " ", "in", " ", "these", " ", "terms"}], 
                 ",", " ", 
                 RowBox[{
                 "add", " ", "this", " ", "to", " ", "\"\<list\>\""}]}], 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"DuplicateFreeQ", "[", "t", "]"}], ",", 
                 RowBox[{"list", "=", 
                  RowBox[{"Append", "[", 
                   RowBox[{"list", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Signature", "[", "t", "]"}], ",", 
                    RowBox[{"Sort", "[", "t", "]"}]}], "}"}]}], "]"}]}]}], 
                "]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
             "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"++", 
            RowBox[{"+", 
             RowBox[{
              RowBox[{"[", "B", "]"}], "++"}]}]}], "+"}], "*)"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "lin", "]"}], "===", "2"}], ",", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"+", 
               RowBox[{"[", 
                RowBox[{"B", ".1"}], "]"}]}], "+"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"lin", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"lin", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"lin", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"lin", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "If", " ", "there", " ", "are", " ", "no", " ", "repretitions",
                 " ", "in", " ", "these", " ", "terms"}], ",", " ", 
               RowBox[{"add", " ", "this", " ", "to", " ", "\"\<list\>\""}]}],
               "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"DuplicateFreeQ", "[", "t", "]"}], ",", 
               RowBox[{"list", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"lin", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "*", 
                    RowBox[{"Signature", "[", "t", "]"}]}], ",", 
                    RowBox[{"Sort", "[", "t", "]"}]}], "}"}]}], "]"}]}]}], 
              "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"+", 
               RowBox[{"[", 
                RowBox[{"B", ".2"}], "]"}]}], "+"}], "*)"}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"lin", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"lin", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"lin", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], ",", 
                RowBox[{"lin", "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "If", " ", "there", " ", "are", " ", "no", " ", "repretitions",
                 " ", "in", " ", "these", " ", "terms"}], ",", " ", 
               RowBox[{"add", " ", "this", " ", "to", " ", "\"\<list\>\""}]}],
               "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"DuplicateFreeQ", "[", "t", "]"}], ",", 
               RowBox[{"list", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Signature", "[", "t", "]"}], ",", 
                    RowBox[{"Sort", "[", "t", "]"}]}], "}"}]}], "]"}]}]}], 
              "]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Sum", " ", "over", " ", "every", " ", 
          RowBox[{"contribution", ".", " ", "Please"}], " ", "note", " ", 
          "that"}], ",", " ", "consistently", ",", " ", 
         RowBox[{
         "the", " ", "code", " ", "returns", " ", "zero", " ", "if", " ", 
          "there", " ", "are", " ", "no", " ", "elements", " ", "in", " ", 
          RowBox[{"\"\<list\>\"", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "list", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"res", "+=", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{"$E", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "res"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdz00ogwEAh/G3ZUjRSzKKlXaQA1bKQWtMZmUrWTIkX1FW2kpzQGqY5TQT
1uRAWpHNYdOWlHy1SOMgRbLNuLDNTN5tbfP1/nd4+p2f0gGldIhBEASbDvpN
t289tqBgtGMjDDNnD38hWVNN9NKyDgJpkOHXM+EZd7wCyhwSLmxLeOrgjvzI
DJsjvXvwe5m6hwZPug+G1kUpC62md9juuvqAuSOcGNwMP5b30RbwhZXQoExW
wWdmPg/eq6JCWKuhjiBpJ27gqXv3DjZkax6gtojywj2f7wlORN1x2Jr3mnJQ
LKvpp72kktMwS7mihZVsuw6q10JLMGgzOiB3kHMOO9zyTzjlXP+DJyZbyp7I
ZuAHP1ZWDCpc8UdzKCho2mrxQn544QWS6usY7K4OJiFPYcmx0PoPqQIokqo4
8Fj3XgaHJh11ULbsbIT1XftCqCieb4bDcxkSSHrH9Ala8cXXIpzp2zZCTWfJ
KvwH8pAX0g==
  "],
 CellLabel->"In[46]:=",ExpressionUUID->"86410267-af82-4f95-8f35-9028331a49b0"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["MatrixProduct",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.796078431372549, 0.7686274509803922, 
   0.20392156862745098`]]], "Subsubsection",
 CellChangeTimes->{{3.822110937245648*^9, 3.822110943171047*^9}, {
  3.85191871892968*^9, 
  3.8519187200545883`*^9}},ExpressionUUID->"ef736d3b-6203-47ef-aed4-\
8210f84ff54a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "takes", " ", "a", " ", "list", " ", "of", 
     " ", "possible", " ", 
     RowBox[{"momenta", "/", "sigma"}], " ", "matrices", " ", "as", " ", 
     "\"\<{p1,q1,...pn,qn}\>\"", " ", "and", " ", "interprets", " ", "this", 
     " ", "as", " ", "the", " ", "product", " ", "of", " ", "the", " ", 
     SubscriptBox["p", "\[Mu]"], 
     SuperscriptBox["\[Sigma]", "\[Mu]"], " ", 
     RowBox[{"matrices", ".", " ", "This"}], " ", "is", " ", "a", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}], "\\", "otimes"}], 
     RowBox[{"(", 
      RowBox[{"2", ",", "0"}], ")"}], " ", "tensor", " ", "that", " ", "can", 
     " ", "be", " ", "rewritten", " ", "as", " ", "a", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}], "\\", "oplus"}], 
     RowBox[{"(", 
      RowBox[{"3", ",", "0"}], ")"}], " ", "with", " ", "the", " ", 
     "following", " ", 
     RowBox[{"decomposition", ":", "\[IndentingNewLine]", "A"}]}], "=", 
    RowBox[{
     RowBox[{"A_", 
      RowBox[{"0", "\\", "identity"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"A_", "\\", "mu"}], "\\n", 
      RowBox[{"u", " ", "\\", 
       RowBox[{"sigma", "^"}], "\\", "mu"}], "\\n", "u", " ", "with", " ", 
      RowBox[{"A_", "\\", "mu"}], "\\n", "u", " ", "a", " ", "skew"}], "-", 
     RowBox[{"symmetric", " ", "self"}], "-", 
     RowBox[{"dual", " ", 
      RowBox[{"tensor", ".", " ", "This"}], " ", "functions", " ", "returns", 
      " ", "A_", "0."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MatrixProduct1", "[", "list_", "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "descripiton"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"res", "=", "0"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"Final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "list", "]"}], "===", "2"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Return", "[", 
            RowBox[{"-", 
             RowBox[{
              RowBox[{"list", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ".", 
              RowBox[{"list", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ";"}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
          RowBox[{"(*", "ELSE", "*)"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"res", "+=", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}], ".", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}]}], "*", 
              RowBox[{"MatrixProduct1", "[", 
               RowBox[{"Delete", "[", 
                RowBox[{"list", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], "]"}]}], "-", 
             RowBox[{"2", "*", 
              RowBox[{"MatrixProduct2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]}]}], ";"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "takes", " ", "a", " ", "list", " ", "of", 
      " ", "possible", " ", 
      RowBox[{"momenta", "/", "sigma"}], " ", "matrices", " ", "as", " ", 
      "\"\<{p1,q1,...pn,qn}\>\"", " ", "and", " ", "interprets", " ", "this", 
      " ", "as", " ", "the", " ", "product", " ", "of", " ", "the", " ", 
      SubscriptBox["p", "\[Mu]"], 
      SuperscriptBox["\[Sigma]", "\[Mu]"], " ", 
      RowBox[{"matrices", ".", " ", "This"}], " ", "is", " ", "a", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", ",", "0"}], ")"}], "\\", "otimes"}], 
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}], " ", "tensor", " ", "that", " ", "can",
       " ", "be", " ", "rewritten", " ", "as", " ", "a", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}], "\\", "oplus"}], 
      RowBox[{"(", 
       RowBox[{"3", ",", "0"}], ")"}], " ", "with", " ", "the", " ", 
      "following", " ", 
      RowBox[{"decomposition", ":", "\[IndentingNewLine]", "A"}]}], "=", 
     RowBox[{
      RowBox[{"A_", 
       RowBox[{"0", "\\", "identity"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"A_", "\\", "mu"}], "\\n", 
       RowBox[{"u", " ", "\\", 
        RowBox[{"sigma", "^"}], "\\", "mu"}], "\\n", "u", " ", "with", " ", 
       RowBox[{"A_", "\\", "mu"}], "\\n", "u", " ", "a", " ", "skew"}], "-", 
      RowBox[{"symmetric", " ", "self"}], "-", 
      RowBox[{"dual", " ", 
       RowBox[{"tensor", ".", " ", "This"}], " ", "functions", " ", "returns",
        " ", 
       RowBox[{"A_", "\\", "mu"}], "\\n", 
       RowBox[{"u", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixProduct2", "[", 
     RowBox[{"list_", ",", "index1_", ",", "index2_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "descripiton"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"res", "=", "0"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"Final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "list", "]"}], "===", "2"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Return", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"index1", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "*", 
                RowBox[{"index2", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], "-", 
               RowBox[{
                RowBox[{"index2", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "*", 
                RowBox[{"index1", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], "+", 
               RowBox[{"Epsilon", "[", 
                RowBox[{"index1", ",", "index2", ",", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ")"}]}], "]"}], 
           ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
          RowBox[{"(*", "ELSE", "*)"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"res", "+=", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], ".", 
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "2"}], "]"}], "]"}]}]}], "*", 
             RowBox[{"MatrixProduct2", "[", 
              RowBox[{
               RowBox[{"Delete", "[", 
                RowBox[{"list", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
               "index1", ",", "index2"}], "]"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"res", "+=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], "*", 
             RowBox[{"MatrixProduct1", "[", 
              RowBox[{"Delete", "[", 
               RowBox[{"list", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"-", "1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"index1", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}]}], "*", 
                RowBox[{"index2", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}]}], "-", 
               RowBox[{
                RowBox[{"index2", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}]}], "*", 
                RowBox[{"index1", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}]}], "+", 
               RowBox[{"Epsilon", "[", 
                RowBox[{"index1", ",", "index2", ",", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}], ",", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}], ")"}]}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"res", "+=", 
            RowBox[{
             RowBox[{
              RowBox[{"MatrixProduct2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                "index1", ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], "*", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], ".", "index2"}]}], "+", 
             RowBox[{
              RowBox[{"MatrixProduct2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                "index2", ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], "*", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "2"}], "]"}], "]"}], ".", "index1"}]}], "-", 
             RowBox[{
              RowBox[{"MatrixProduct2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                "index1", ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], "*", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "2"}], "]"}], "]"}], ".", "index2"}]}], "-", 
             RowBox[{
              RowBox[{"MatrixProduct2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                "index2", ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], "*", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], ".", "index1"}]}]}]}], 
           ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "takes", " ", "a", " ", "list", " ", "of", 
      " ", "possible", " ", 
      RowBox[{"momenta", "/", "sigma"}], " ", "matrices", " ", "as", " ", 
      "\"\<{p1,q1,...pn,qn}\>\"", " ", "and", " ", "interprets", " ", "this", 
      " ", "as", " ", "the", " ", "product", " ", "of", " ", "the", " ", 
      SubscriptBox["p", "\[Mu]"], 
      SuperscriptBox["\[Sigma]", "\[Mu]"], " ", 
      RowBox[{"matrices", ".", " ", "This"}], " ", "is", " ", "a", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}], "\\", "otimes"}], 
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}], " ", "tensor", " ", "that", " ", "can",
       " ", "be", " ", "rewritten", " ", "as", " ", "a", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}], "\\", "oplus"}], 
      RowBox[{"(", 
       RowBox[{"0", ",", "3"}], ")"}], " ", "with", " ", "the", " ", 
      "following", " ", 
      RowBox[{"decomposition", ":", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\\", "bar"}], 
        RowBox[{"{", "A", "}"}]}]}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"\\", "bar"}], 
       RowBox[{"{", "A", "}"}], "_", 
       RowBox[{"0", "\\", "identity"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", "\\", "bar"}], 
       RowBox[{"{", "A", "}"}], 
       RowBox[{"_", "\\", "mu"}], "\\n", 
       RowBox[{"u", " ", "\\", "bar"}], 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\\", "sigma"}], "}"}], "^"}], "\\", "mu"}], "\\n", "u", 
       " ", 
       RowBox[{"with", " ", "\\", "bar"}], 
       RowBox[{"{", "A", "}"}], 
       RowBox[{"_", "\\", "mu"}], "\\n", "u", " ", "a", " ", "skew"}], "-", 
      RowBox[{"symmetric", " ", "self"}], "-", 
      RowBox[{"dual", " ", 
       RowBox[{"tensor", ".", " ", "This"}], " ", "functions", " ", 
       RowBox[{"returns", " ", "\\", "bar"}], 
       RowBox[{"{", "A", "}"}], "_", "0."}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixProductBar1", "[", "list_", "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "descripiton"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"res", "=", "0"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"Final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "list", "]"}], "===", "2"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Return", "[", 
            RowBox[{"-", 
             RowBox[{
              RowBox[{"list", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ".", 
              RowBox[{"list", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ";"}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
          RowBox[{"(*", "ELSE", "*)"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"res", "+=", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}], ".", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}]}], "*", 
              RowBox[{"MatrixProductBar1", "[", 
               RowBox[{"Delete", "[", 
                RowBox[{"list", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], "]"}]}], "-", 
             RowBox[{"2", "*", 
              RowBox[{"MatrixProductBar2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]}]}], ";"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "takes", " ", "a", " ", "list", " ", "of", 
      " ", "possible", " ", 
      RowBox[{"momenta", "/", "sigma"}], " ", "matrices", " ", "as", " ", 
      "\"\<{p1,q1,...pn,qn}\>\"", " ", "and", " ", "interprets", " ", "this", 
      " ", "as", " ", "the", " ", "product", " ", "of", " ", "the", " ", 
      SubscriptBox["p", "\[Mu]"], 
      SuperscriptBox["\[Sigma]", "\[Mu]"], " ", 
      RowBox[{"matrices", ".", " ", "This"}], " ", "is", " ", "a", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}], "\\", "otimes"}], 
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}], " ", "tensor", " ", "that", " ", "can",
       " ", "be", " ", "rewritten", " ", "as", " ", "a", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}], "\\", "oplus"}], 
      RowBox[{"(", 
       RowBox[{"0", ",", "3"}], ")"}], " ", "with", " ", "the", " ", 
      "following", " ", 
      RowBox[{"decomposition", ":", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\\", "bar"}], 
        RowBox[{"{", "A", "}"}]}]}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"\\", "bar"}], 
       RowBox[{"{", "A", "}"}], "_", 
       RowBox[{"0", "\\", "identity"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", "\\", "bar"}], 
       RowBox[{"{", "A", "}"}], 
       RowBox[{"_", "\\", "mu"}], "\\n", 
       RowBox[{"u", " ", "\\", "bar"}], 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\\", "sigma"}], "}"}], "^"}], "\\", "mu"}], "\\n", "u", 
       " ", 
       RowBox[{"with", " ", "\\", "bar"}], 
       RowBox[{"{", "A", "}"}], 
       RowBox[{"_", "\\", "mu"}], "\\n", "u", " ", "a", " ", "skew"}], "-", 
      RowBox[{"symmetric", " ", "self"}], "-", 
      RowBox[{"dual", " ", 
       RowBox[{"tensor", ".", " ", "This"}], " ", "functions", " ", 
       RowBox[{"returns", " ", "\\", "bar"}], 
       RowBox[{"{", "A", "}"}], 
       RowBox[{"_", "\\", "mu"}], "\\n", 
       RowBox[{"u", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixProductBar2", "[", 
     RowBox[{"list_", ",", "index1_", ",", "index2_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "descripiton"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"res", "=", "0"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"Final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "list", "]"}], "===", "2"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Return", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"index1", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "*", 
                RowBox[{"index2", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], "-", 
               RowBox[{
                RowBox[{"index2", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "*", 
                RowBox[{"index1", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], "-", 
               RowBox[{"Epsilon", "[", 
                RowBox[{"index1", ",", "index2", ",", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ")"}]}], "]"}], 
           ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
          RowBox[{"(*", "ELSE", "*)"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"res", "+=", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], ".", 
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "2"}], "]"}], "]"}]}]}], "*", 
             RowBox[{"MatrixProductBar2", "[", 
              RowBox[{
               RowBox[{"Delete", "[", 
                RowBox[{"list", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
               "index1", ",", "index2"}], "]"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"res", "+=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], "*", 
             RowBox[{"MatrixProductBar1", "[", 
              RowBox[{"Delete", "[", 
               RowBox[{"list", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"-", "1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"index1", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}]}], "*", 
                RowBox[{"index2", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}]}], "-", 
               RowBox[{
                RowBox[{"index2", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}]}], "*", 
                RowBox[{"index1", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}]}], "-", 
               RowBox[{"Epsilon", "[", 
                RowBox[{"index1", ",", "index2", ",", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}], ",", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}], ")"}]}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"res", "+=", 
            RowBox[{
             RowBox[{
              RowBox[{"MatrixProductBar2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                "index1", ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], "*", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], ".", "index2"}]}], "+", 
             RowBox[{
              RowBox[{"MatrixProductBar2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                "index2", ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], "*", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "2"}], "]"}], "]"}], ".", "index1"}]}], "-", 
             RowBox[{
              RowBox[{"MatrixProductBar2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                "index1", ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], "*", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "2"}], "]"}], "]"}], ".", "index2"}]}], "-", 
             RowBox[{
              RowBox[{"MatrixProductBar2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                "index2", ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], "*", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], ".", "index1"}]}]}]}], 
           ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.883394317522732*^9, 3.8833944053307285`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"21b1e517-87ad-45fc-8906-3fea37cceed5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["WeightListSubgraph",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.796078431372549, 0.7686274509803922, 
   0.20392156862745098`]]], "Subsubsection",
 CellChangeTimes->{{3.822110937245648*^9, 3.822110943171047*^9}, 
   3.8221112197673187`*^9},ExpressionUUID->"693583b1-b117-418a-a3eb-\
5e16719d1a3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "From", " ", "a", " ", "weighted", " ", "graph", " ", "and", " ", "one", 
     " ", "of", " ", "its", " ", "subgraph", " ", "WITHOUT", " ", "weights"}],
     ",", " ", 
    RowBox[{
    "gives", " ", "the", " ", "list", " ", "of", " ", "weights", " ", "of", 
     " ", "that", " ", 
     RowBox[{"subgraph", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "NOTE", " ", "THAT", " ", "for", " ", "cycles", " ", "the", " ", "weights",
     " ", "are", " ", "already", " ", "in", " ", "cyclical", " ", 
    RowBox[{"order", "!"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"WeightListSubgraph", "[", 
    RowBox[{"weightstotalgraph_", ",", "subgraphlist_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"res", ",", "w", ",", "sg", ",", "p", ",", "i"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"w", "=", "weightstotalgraph"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sg", "=", "subgraphlist"}], ";", "\[IndentingNewLine]", "p", 
       ";", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"position", " ", "of", " ", "a", " ", "given", " ", "edge"}],
          ",", " ", 
         RowBox[{
         "will", " ", "be", " ", "needed", " ", "to", " ", "add", " ", "the", 
          " ", "information", " ", "of", " ", "the", " ", "weights"}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"{", "}"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{"final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "sg", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"p", "=", 
           RowBox[{"Position", "[", 
            RowBox[{"w", ",", 
             RowBox[{"sg", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "p", "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{"p", "=", 
             RowBox[{"Position", "[", 
              RowBox[{"w", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"sg", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"sg", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}]}], "]"}],
           ";", "\[IndentingNewLine]", 
          RowBox[{"res", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"res", ",", 
             RowBox[{
              RowBox[{"w", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "res"}]}], "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8221100775306606`*^9, 3.8221101437863865`*^9}, {
   3.8221101864183702`*^9, 3.8221102219406586`*^9}, {3.8221102598273335`*^9, 
   3.822110302192671*^9}, 3.8338094901466236`*^9, {3.845223560210985*^9, 
   3.8452235747147765`*^9}, {3.88344863187306*^9, 3.883448633763344*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"a9aec5b4-f6ba-4e4b-a6f3-6db3d192bc5e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["No-Dot-StripLines and RemoveSolidLines",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.796078431372549, 0.7686274509803922, 
   0.20392156862745098`]]], "Subsubsection",
 CellChangeTimes->{{3.822110937245648*^9, 3.822110943171047*^9}, 
   3.822111313009472*^9, {3.822130455397581*^9, 3.8221304587593837`*^9}, 
   3.8226428390888405`*^9, {3.8333771270444937`*^9, 
   3.8333771296861315`*^9}},ExpressionUUID->"55e56ee3-3f12-4ced-93c3-\
376c814c6ffc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "function", " ", "simply", " ", "removes", " ", "in", " ", 
    "\"\<graph\>\"", " ", "and", " ", "in", " ", "the", " ", "list", " ", 
    "of", " ", "the", " ", "solid", " ", "lines", " ", "to", " ", "be", " ", 
    "examined", " ", "\"\<solidlines\>\"", " ", "the", " ", "line", " ", 
    "between", " ", "\"\<a\>\"", " ", "and", " ", 
    RowBox[{"\"\<b\>\"", ".", " ", "It"}], " ", "then", " ", "returns", " ", 
    "an", " ", "updated", " ", "form", " ", "of", " ", 
    RowBox[{"\"\<{graph,solidlines,externallines}\>\"", ".", " ", "One"}], 
    " ", "should", " ", "care", " ", "only", " ", "about", " ", 
    TemplateBox[{"\"a", "b", "1"},
     "DirectedEdge",
     DisplayFunction->(RowBox[{#, 
        OverscriptBox["\[DirectedEdge]", 
         StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
          ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], 
    "\"\< since only dotted lines can have ALSO \>\"", "2", 
    "\"\< as tags.\>"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NoLine", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"graph_", ",", "solidlines_", ",", "extlines_"}], "}"}], ",", 
      "a_", ",", "b_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g", "=", "graph"}], ";", "\[IndentingNewLine]", 
        RowBox[{"sl", "=", "solidlines"}], ";", "\[IndentingNewLine]", 
        RowBox[{"ext", "=", "extlines"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Delete", " ", "the", " ", "edge", " ", "\"\<a___b\>\"", " ", "and", 
          " ", "update", " ", "\"\<sl\>\""}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"g", "=", 
         RowBox[{"EdgeDelete", "[", 
          RowBox[{"g", " ", ",", 
           TemplateBox[{"a", "b", "1"},
            "DirectedEdge",
            DisplayFunction->(RowBox[{#, 
               OverscriptBox["\[DirectedEdge]", 
                
                StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                 ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"sl", "=", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{"sl", ",", 
           TemplateBox[{"a", "b", "1"},
            "DirectedEdge",
            DisplayFunction->(RowBox[{#, 
               OverscriptBox["\[DirectedEdge]", 
                
                StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                 ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}]}], 
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"g", ",", "sl", ",", "ext"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "simply", " ", "exchanges", " ", "in", 
      " ", "\"\<graph\>\"", " ", "the", " ", "solid", " ", "line", " ", 
      "between", " ", "\"\<a\>\"", " ", "and", " ", "\"\<b\>\"", " ", "with", 
      " ", "a", " ", "dotted", " ", "one"}], ",", " ", 
     RowBox[{
     "it", " ", "updates", " ", "the", " ", "list", " ", "of", " ", "the", 
      " ", "solid", " ", "lines", " ", "to", " ", "be", " ", "examined", " ", 
      "\"\<solidlines\>\"", " ", "and", " ", "returns", " ", 
      RowBox[{"\"\<{graph,solidlines,externallines}\>\"", ".", " ", "One"}], 
      " ", "should", " ", "care", " ", "only", " ", "about", " ", 
      TemplateBox[{"\"a", "b", "1"},
       "DirectedEdge",
       DisplayFunction->(RowBox[{#, 
          OverscriptBox["\[DirectedEdge]", 
           
           StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
            ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], 
      "\"\< since only dotted lines can have ALSO \>\"", "2", 
      "\"\< as tags.\>"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DotLine", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"graph_", ",", "solidlines_", ",", "extlines_"}], "}"}], ",", 
      "a_", ",", "b_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g", "=", "graph"}], ";", "\[IndentingNewLine]", 
        RowBox[{"sl", "=", "solidlines"}], ";", "\[IndentingNewLine]", 
        RowBox[{"ext", "=", "extlines"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Make", " ", "the", " ", "line", " ", "\"\<a___b\>\"", " ", "a", " ",
           "dotted", " ", 
          RowBox[{"one", ".", " ", "Here"}], " ", "we", " ", "write", " ", 
          "\"\<{Dotted}\>\"", " ", "instead", " ", "of", " ", 
          "\"\<Dotted\>\"", " ", "as", " ", "property", " ", "for", " ", 
          "the", " ", 
          RowBox[{"line", ".", " ", "This"}], " ", "is", " ", "because", " ", 
          "when", " ", "we", " ", "add", " ", "this", " ", "property", " ", 
          "in", " ", "DiagramPlot", " ", "the", " ", "name", " ", "of", " ", 
          "that", " ", "property", " ", "automatically", " ", "gains", " ", 
          RowBox[{"\"\<{}\>\"", ".", " ", "We"}], " ", "then", " ", "decide", 
          " ", "to", " ", "assign", " ", "\"\<{Dotted}\>\"", " ", "since", 
          " ", "we", " ", "need", " ", "consistency", " ", "of", " ", "these",
           " ", "names", " ", "for", " ", "later", " ", 
          RowBox[{"purposes", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"g", "=", 
         RowBox[{"SetProperty", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"g", ",", 
             TemplateBox[{"a", "b", "1"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}], 
           ",", 
           RowBox[{"EdgeStyle", "\[Rule]", 
            RowBox[{"{", "Dotted", "}"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Remove", " ", "the", " ", "dotted", " ", "line", " ", "from", " ", 
          "\"\<sl\>\""}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"sl", "=", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{"sl", ",", 
           TemplateBox[{"a", "b", "1"},
            "DirectedEdge",
            DisplayFunction->(RowBox[{#, 
               OverscriptBox["\[DirectedEdge]", 
                
                StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                 ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}]}], 
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"g", ",", "sl", ",", "ext"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "simply", " ", "strips", " ", "the", " ", 
      "line", " ", "between", " ", "\"\<a\>\"", " ", "and", " ", "\"\<b\>\"", 
      " ", "in", " ", "\"\<graph\>\""}], ",", " ", 
     RowBox[{
     "updates", " ", "the", " ", "list", " ", "of", " ", "the", " ", "solid", 
      " ", "lines", " ", "to", " ", "be", " ", "examined", " ", 
      "\"\<solidlines\>\""}], ",", " ", 
     RowBox[{"returns", " ", 
      RowBox[{"\"\<{graph,solidlines,externallines}\>\"", ".", " ", "One"}], 
      " ", "should", " ", "care", " ", "only", " ", "about", " ", 
      TemplateBox[{"\"a", "b", "1"},
       "DirectedEdge",
       DisplayFunction->(RowBox[{#, 
          OverscriptBox["\[DirectedEdge]", 
           
           StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
            ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], 
      "\"\< since only dotted lines can have ALSO \>\"", "2", 
      "\"\< as tags.\>"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StripLine", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"graph_", ",", "solidlines_", ",", "extlines_"}], "}"}], ",", 
      "a_", ",", "b_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "sl", ",", "ext", ",", "ew"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g", "=", "graph"}], ";", "\[IndentingNewLine]", 
        RowBox[{"sl", "=", "solidlines"}], ";", "\[IndentingNewLine]", 
        RowBox[{"ext", "=", "extlines"}], ";", "\[IndentingNewLine]", "ew", 
        ";", 
        RowBox[{"(*", 
         RowBox[{
         "edge", " ", "weight", " ", "of", " ", "the", " ", "line", " ", 
          "that", " ", "will", " ", "be", " ", "stripped"}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Store", " ", "the", " ", "information", " ", "of", " ", "the", " ", 
          "line", " ", "that", " ", "will", " ", "be", " ", "stripped"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ew", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#", ",", 
              RowBox[{"PropertyValue", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeWeight"}], "]"}]}],
              "}"}], "&"}], ",", 
           RowBox[{"EdgeList", "[", "g", "]"}]}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"find", " ", "all", " ", "edge", " ", "weights"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"ew", "=", 
         RowBox[{
          RowBox[{"ew", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"ew", ",", 
                TemplateBox[{"a", "b", "1"},
                 "DirectedEdge",
                 DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}],
               "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
         "store", " ", "the", " ", "information", " ", "of", " ", "the", " ", 
          "weight", " ", "of", " ", "a___b"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ext", "=", 
         RowBox[{"EdgeAdd", "[", 
          RowBox[{
           RowBox[{"VertexAdd", "[", 
            RowBox[{"ext", ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "b"}], "}"}]}], "]"}], ",", 
           TemplateBox[{"a", "b", "1"},
            "DirectedEdge",
            DisplayFunction->(RowBox[{#, 
               OverscriptBox["\[DirectedEdge]", 
                
                StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                 ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}]}], 
        ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "add", " ", "the", " ", "line", " ", "that", " ", "will", " ", "be", 
          " ", "stripped", " ", 
          RowBox[{"(", 
           RowBox[{"for", " ", "now", " ", "without", " ", "weight"}], 
           ")"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ext", "=", 
         RowBox[{"SetProperty", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"ext", ",", 
             TemplateBox[{"a", "b", "1"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}], 
           ",", 
           RowBox[{"EdgeWeight", "\[Rule]", "ew"}]}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"add", " ", "the", " ", "weigth"}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Delete", " ", "the", " ", "vertexes", " ", "\"\<a\>\"", " ", "and", 
          " ", "\"\<b\>\"", " ", "and", " ", "update", " ", "\"\<sl\>\""}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"g", "=", 
         RowBox[{"VertexDelete", "[", 
          RowBox[{"g", ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sl", "=", 
         RowBox[{"EdgeList", "[", 
          RowBox[{"g", ",", 
           RowBox[{"_", "?", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"PropertyValue", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}], "==",
                "Automatic"}], "&"}], " ", ")"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"g", ",", "sl", ",", "ext"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"From", " ", "a", " ", "given", " ", "vertex"}], ",", " ", 
     RowBox[{
     "this", " ", "function", " ", "removes", " ", "all", " ", "the", " ", 
      "solid", " ", "lines", " ", "attached", " ", "to", " ", "a", " ", 
      "vertex", " ", "\"\<a\>\"", " ", "and", " ", "outputs", " ", "a", " ", 
      "\"\<{g,sl,ext}\>\"", " ", 
      RowBox[{"updated", ".", " ", "We"}], " ", "search", " ", "only", " ", 
      "for", " ", "solid", " ", "lines", " ", "thus", " ", "the", " ", "tag", 
      " ", "on", " ", "the", " ", "edge", " ", "can", " ", "be", " ", "only", 
      " ", 
      RowBox[{"\"\<1\>\"", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RemoveSolidLines", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"graph_", ",", "solidlines_", ",", "extlines_"}], "}"}], ",", 
      "a_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "sl", ",", "el", ",", "i"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "description"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g", "=", "graph"}], ";", "\[IndentingNewLine]", 
        RowBox[{"sl", "=", "solidlines"}], ";", "\[IndentingNewLine]", "el", 
        ";", 
        RowBox[{"(*", "\"\<elimination list\>\"", "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Find", " ", "the", " ", "lines", " ", "to", " ", "be", " ", 
          "eliminated"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"el", "=", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"EdgeList", "[", 
            RowBox[{"g", ",", 
             TemplateBox[{"a", "_", "1"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}], 
           ",", 
           RowBox[{"EdgeList", "[", 
            RowBox[{"g", ",", 
             TemplateBox[{"_", "a", "1"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
            "]"}]}], "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "Find", " ", "all", " ", "lines", " ", "lines", " ", "linked", " ", 
           "to", " ", "\"\<a\>\""}], ",", " ", 
          RowBox[{
          "which", " ", "could", " ", "be", " ", "both", " ", "a", " ", 
           "start", " ", "or", " ", "an", " ", "ending", " ", "of", " ", "a", 
           " ", "solid", " ", 
           RowBox[{"line", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"el", "=", 
         RowBox[{"EdgeList", "[", 
          RowBox[{
           RowBox[{"Graph", "[", "el", "]"}], ",", 
           RowBox[{"_", "?", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"Position", "[", 
                 RowBox[{
                  RowBox[{"PropertyValue", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                   ",", "Automatic"}], "]"}], "]"}], "\[NotEqual]", "0"}], 
              "&"}], " ", ")"}]}]}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "sort", " ", "out", " ", "only", " ", "solid", " ", "lines", " ", 
          "attached", " ", "to", " ", "\"\<a\>\""}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Remove", " ", "them", " ", "from", " ", "\"\<g\>\"", " ", "and", 
          " ", "\"\<sl\>\""}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "el", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"g", "=", 
            RowBox[{"EdgeDelete", "[", 
             RowBox[{"g", ",", 
              RowBox[{"el", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
           RowBox[{"sl", "=", 
            RowBox[{"DeleteCases", "[", 
             RowBox[{"sl", ",", 
              RowBox[{"el", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";"}]}], "]"}], ";",
         "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"g", ",", "sl", ",", "extlines"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8226403556034966`*^9, 3.822640392776045*^9}, {
   3.822640443301526*^9, 3.822640562141325*^9}, {3.8226411424601717`*^9, 
   3.822641144031577*^9}, {3.8265322983523226`*^9, 3.8265322986089315`*^9}, 
   3.8338095251297474`*^9, {3.8452236269383106`*^9, 3.845223634447116*^9}, 
   3.8452236791026316`*^9, {3.845223725058462*^9, 3.8452238497680635`*^9}, 
   3.849452882801511*^9, 3.8509982909463625`*^9, {3.8521941849402294`*^9, 
   3.852194189519264*^9}, 3.852220984585125*^9, {3.8832379960277324`*^9, 
   3.883237997427699*^9}, {3.883394511214156*^9, 3.883394619617474*^9}, {
   3.88339466821523*^9, 3.8833946699804845`*^9}, {3.883394733652303*^9, 
   3.8833947423025227`*^9}, {3.883448663705614*^9, 3.883448665595782*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"32ce99f6-17f1-4aa2-a89d-978c168c85d1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["StripExtLines",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.796078431372549, 0.7686274509803922, 
   0.20392156862745098`]]], "Subsubsection",
 CellChangeTimes->{{3.822110937245648*^9, 3.822110943171047*^9}, 
   3.822111313009472*^9, {3.822130455397581*^9, 3.8221304587593837`*^9}, 
   3.8226428390888405`*^9, 3.8226429629598093`*^9, {3.8226453394505043`*^9, 
   3.8226453445742846`*^9}},ExpressionUUID->"fb70844c-9ddc-452c-962c-\
25fa1975f647"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "strips", " ", "all", " ", "the", " ", 
     "solid", " ", "external", " ", "lines"}], ",", " ", 
    RowBox[{
     RowBox[{
     "iterating", " ", "each", " ", "time", " ", "that", " ", "there", " ", 
      "is", " ", 
      RowBox[{"one", ".", " ", "When"}], " ", "encounters", " ", "a", " ", 
      "case", " ", "that", " ", "should", " ", "give", " ", "a", " ", "null", 
      " ", "contribution", " ", "for", " ", "a", " ", "\[Theta]"}], "-", 
     RowBox[{"diagram", " ", "it", " ", "simply", " ", "returns", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ".", " ", "If"}], " ", "the", " ", 
      "contribution", " ", "is", " ", "non"}], "-", "null"}], ",", " ", 
    RowBox[{
    "it", " ", "returns", " ", "\"\<g\>\"", " ", "with", " ", "stripped", " ",
      "lines"}], ",", " ", 
    RowBox[{
    "an", " ", "updated", " ", "list", " ", "of", " ", "solid", " ", "lines", 
     " ", "still", " ", "to", " ", "be", " ", "examined", " ", "\"\<sl\>\"", 
     " ", "and", " ", "the", " ", "list", " ", "of", " ", "external", " ", 
     "lines", " ", "\"\<ext\>\"", " ", "in", " ", "the", " ", "form", " ", 
     "of", " ", 
     RowBox[{"\"\<{g,sl,ext}\>\"", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"StripExtLines", "[", 
    RowBox[{"{", 
     RowBox[{"graph_", ",", "solidlines_", ",", "extlines_"}], "}"}], "]"}], ":=",
    "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "g", ",", "sl", ",", "vl", ",", "vd", ",", "vt", ",", "ext", ",", 
        "fpext", ",", "a", ",", "b", ",", "elo", ",", "ew", ",", "i", ",", 
        "t1", ",", "t2", ",", "t3", ",", "t4", ","}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", "initialization"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "=", "graph"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sl", "=", "solidlines"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ext", "=", "extlines"}], ";", "\[IndentingNewLine]", 
       RowBox[{"vl", "=", 
        RowBox[{"VertexList", "[", "g", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vd", "=", 
        RowBox[{"VertexDegree", "[", "g", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vt", "=", 
        RowBox[{"VertexList", "[", 
         RowBox[{"g", ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"PropertyValue", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"g", ",", "#"}], "}"}], ",", "VertexShapeFunction"}],
                "]"}], "==", "\"\<Triangle\>\""}], "&"}], ")"}]}]}], "]"}]}], 
       ";", " ", 
       RowBox[{"(*", 
        RowBox[{"list", " ", "of", " ", "triangular", " ", "vertices"}], 
        "*)"}], "\[IndentingNewLine]", "ew", ";", 
       RowBox[{"(*", 
        RowBox[{
        "edge", " ", "weight", " ", "of", " ", "the", " ", "studied", " ", 
         "edge"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"fpext", "=", 
        RowBox[{"FirstPosition", "[", 
         RowBox[{
          RowBox[{"VertexDegree", "[", "g", "]"}], ",", "1"}], "]"}]}], ";", 
       " ", 
       RowBox[{"(*", 
        RowBox[{
        "first", " ", "position", " ", "of", " ", "external", " ", "line"}], 
        "*)"}], "\[IndentingNewLine]", "a", ";", "b", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "extremes", " ", "of", " ", "the", " ", "outest", " ", "edge"}], 
        "*)"}], "\[IndentingNewLine]", "elo", ";", 
       RowBox[{"(*", 
        RowBox[{
        "external", " ", "lines", " ", "of", " ", "outest", " ", "vertex"}], 
        "*)"}], "\[IndentingNewLine]", "t1", ";", "t2", ";", "t3", ";", "t4", 
       ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "temporary", " ", "variables", " ", "for", " ", "various", " ", 
         "needs"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "there", " ", "is", " ", "a", " ", "vertex", " ", "with", 
          " ", "no", " ", "edges", " ", "attached"}], ",", " ", 
         RowBox[{
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", "}"}]}], "}"}], "]"}], "."}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Position", "[", 
            RowBox[{"vd", ",", "0"}], "]"}], "]"}], "\[NotEqual]", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", "}"}]}], "}"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "there", " ", "is", " ", "a", " ", "external", " ", 
          "dotted", " ", "line"}], ",", " ", 
         RowBox[{"then", " ", 
          RowBox[{
           RowBox[{"Return", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], "]"}], "."}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "vt", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"VertexDegree", "[", 
             RowBox[{"g", ",", 
              RowBox[{"vt", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "===", "1"}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "no", " ", "external", " ", "line", " ", "is", " ", 
          "found"}], ",", " ", 
         RowBox[{
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "]"}], "."}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", "fpext", "]"}], "===", 
          "\"\<Missing[NotFound]\>\""}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Strip", " ", "external", " ", "lines"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", "fpext", "]"}], "=!=", 
          "\"\<Missing[NotFound]\>\""}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Parameter", " ", "initialization"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"EdgeList", "[", 
               RowBox[{"g", ",", 
                TemplateBox[{
                  RowBox[{"vl", "[", 
                    RowBox[{"[", 
                    RowBox[{"fpext", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "_", "1"},
                 "DirectedEdge",
                 DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}],
               "]"}], "=!=", "0"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "If", " ", "the", " ", "above", " ", "condition", " ", "is", 
               " ", "met"}], ",", " ", 
              RowBox[{
              "the", " ", "outest", " ", "vertex", " ", "is", " ", "one", " ",
                "from", " ", "which", " ", "the", " ", "edge", " ", 
               "starts"}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"a", "=", 
              RowBox[{"vl", "[", 
               RowBox[{"[", 
                RowBox[{"fpext", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ";", 
             RowBox[{"(*", 
              RowBox[{"first", " ", "\"\<outest vertex\>\""}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"elo", "=", 
              RowBox[{"EdgeList", "[", 
               RowBox[{"g", ",", 
                TemplateBox[{"a", "_", "1"},
                 "DirectedEdge",
                 DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
               "]"}]}], ";", " ", 
             RowBox[{"(*", 
              RowBox[{"find", " ", "external", " ", "edge"}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"b", "=", 
              RowBox[{
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"VertexList", "[", 
                  RowBox[{"Graph", "[", 
                   RowBox[{"{", 
                    RowBox[{"elo", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}], "]"}], "]"}], ",", 
                 "a"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";"}], " ", 
            RowBox[{"(*", 
             RowBox[{
             "find", " ", "the", " ", "vertex", " ", "linked", " ", "to", " ",
               "the", " ", "outest", " ", "one", " ", "found"}], "*)"}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
            RowBox[{"(*", 
             RowBox[{
             "Else", " ", "the", " ", "outest", " ", "vertex", " ", "is", " ",
               "one", " ", "from", " ", "which", " ", "the", " ", "edge", " ",
               "ends"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"b", "=", 
              RowBox[{"vl", "[", 
               RowBox[{"[", 
                RowBox[{"fpext", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ";", 
             RowBox[{"(*", 
              RowBox[{"first", " ", "\"\<outest vertex\>\""}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"elo", "=", 
              RowBox[{"EdgeList", "[", 
               RowBox[{"g", ",", 
                TemplateBox[{"_", "b", "1"},
                 "DirectedEdge",
                 DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
               "]"}]}], ";", " ", 
             RowBox[{"(*", 
              RowBox[{"find", " ", "external", " ", "edge"}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"a", "=", 
              RowBox[{
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"VertexList", "[", 
                  RowBox[{"Graph", "[", 
                   RowBox[{"{", 
                    RowBox[{"elo", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}], "]"}], "]"}], ",", 
                 "b"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], " ", 
           RowBox[{"(*", 
            RowBox[{
            "find", " ", "the", " ", "vertex", " ", "linked", " ", "to", " ", 
             "the", " ", "outest", " ", "one", " ", "found"}], "*)"}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "If", " ", "there", " ", "are", " ", "dotted", " ", "lines", " ", 
             "attached", " ", "to", " ", "the", " ", "outest", " ", "vertex", 
             " ", "between", " ", "\"\<a\>\"", " ", "and", " ", "\"\<b\>\"", 
             " ", 
             RowBox[{"(", 
              RowBox[{
              "counting", " ", "also", " ", "the", " ", "line", " ", 
               "between", " ", "\"\<a\>\"", " ", "and", " ", "\"\<b\>\""}], 
              ")"}]}], ",", " ", 
            RowBox[{
            "the", " ", "program", " ", "stops", " ", "and", " ", "returns", 
             " ", 
             RowBox[{"\"\<{{},{},{}}\>\"", ".", " ", "The"}], " ", "dotted", 
             " ", "lines", " ", 
             RowBox[{"could", "'"}], "ve", " ", "as", " ", "tags", " ", 
             "\"\<1\>\""}], ",", " ", 
            RowBox[{
             RowBox[{"if", " ", "there", " ", 
              RowBox[{"isn", "'"}], "t", " ", "a", " ", "parallel", " ", 
              "solid"}], "-", "line"}], ",", " ", 
            RowBox[{"or", " ", "\"\<2\>\"", " ", 
             RowBox[{"otherwise", ".", "\[IndentingNewLine]", "It"}], " ", 
             "is", " ", "searched", " ", "for", " ", 
             "\"\<{Dashing[{0,Small}]}\>\"", " ", "instead", " ", "of", " ", 
             "\"\<Dashing[{0,Small}]\>\"", " ", "to", " ", "find", " ", 
             "dotted", " ", "lines", " ", "for", " ", "consistency", " ", 
             "respect", " ", "to", " ", "the", " ", "automatically", " ", 
             "assigned", " ", "name", " ", "of", " ", "that", " ", "property",
              " ", "in", " ", 
             RowBox[{"DiagramPlot", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "dotted", " ", "lines", " ", "in", " ", "\"\<a\>\"", " ", "with", 
            " ", "tag", " ", "\"\<1\>\""}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"t1", "=", 
           RowBox[{"EdgeList", "[", 
            RowBox[{
             RowBox[{"Graph", "[", 
              RowBox[{"EdgeList", "[", 
               RowBox[{"g", ",", 
                RowBox[{"_", "?", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"PropertyValue", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                     "===", 
                    RowBox[{"{", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], "}"}]}], "&"}],
                   ")"}]}]}], "]"}], "]"}], ",", 
             TemplateBox[{"a", "_", "1"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
            "]"}]}], ";", " ", 
          RowBox[{"(*", 
           RowBox[{
           "dotted", " ", "lines", " ", "in", " ", "\"\<a\>\"", " ", "with", 
            " ", "tag", " ", "\"\<2\>\""}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"t2", "=", 
           RowBox[{"EdgeList", "[", 
            RowBox[{
             RowBox[{"Graph", "[", 
              RowBox[{"EdgeList", "[", 
               RowBox[{"g", ",", 
                RowBox[{"_", "?", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"PropertyValue", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                     "===", 
                    RowBox[{"{", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], "}"}]}], "&"}],
                   ")"}]}]}], "]"}], "]"}], ",", 
             TemplateBox[{"a", "_", "2"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
            "]"}]}], ";", " ", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "dotted", " ", "lines", " ", "in", " ", "\"\<b\>\"", " ", "with", 
            " ", "tag", " ", "\"\<1\>\""}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"t3", "=", 
           RowBox[{"EdgeList", "[", 
            RowBox[{
             RowBox[{"Graph", "[", 
              RowBox[{"EdgeList", "[", 
               RowBox[{"g", ",", 
                RowBox[{"_", "?", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"PropertyValue", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                     "===", 
                    RowBox[{"{", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], "}"}]}], "&"}],
                   ")"}]}]}], "]"}], "]"}], ",", 
             TemplateBox[{"_", "b", "1"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
            "]"}]}], ";", " ", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "dotted", " ", "lines", " ", "in", " ", "\"\<b\>\"", " ", "with", 
            " ", "tag", " ", "\"\<2\>\""}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"t4", "=", 
           RowBox[{"EdgeList", "[", 
            RowBox[{
             RowBox[{"Graph", "[", 
              RowBox[{"EdgeList", "[", 
               RowBox[{"g", ",", 
                RowBox[{"_", "?", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"PropertyValue", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                     "===", 
                    RowBox[{"{", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], "}"}]}], "&"}],
                   ")"}]}]}], "]"}], "]"}], ",", 
             TemplateBox[{"_", "b", "2"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"Join", "[", 
               RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "]"}], "]"}], 
             "\[NotEqual]", "0"}], ",", " ", 
            RowBox[{"Return", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Store", " ", "the", " ", "information", " ", "of", " ", "the", 
            " ", "external", " ", "line", " ", "that", " ", "will", " ", "be",
             " ", "stripped"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"ew", "=", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", 
                RowBox[{"PropertyValue", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeWeight"}], 
                 "]"}]}], "}"}], "&"}], ",", 
             RowBox[{"EdgeList", "[", "g", "]"}]}], "]"}]}], ";", " ", 
          RowBox[{"(*", 
           RowBox[{"find", " ", "all", " ", "edge", " ", "weight"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"ew", "=", 
           RowBox[{
            RowBox[{"ew", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{"ew", ",", 
                  TemplateBox[{"a", "b", "1"},
                   "DirectedEdge",
                   DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}],
                 "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ";", 
          RowBox[{"(*", 
           RowBox[{
           "store", " ", "the", " ", "information", " ", "of", " ", "the", 
            " ", "weight", " ", "of", " ", "a___b"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"ext", "=", 
           RowBox[{"EdgeAdd", "[", 
            RowBox[{
             RowBox[{"VertexAdd", "[", 
              RowBox[{"ext", ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "b"}], "}"}]}], "]"}], ",", 
             TemplateBox[{"a", "b", "1"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
            "]"}]}], ";", " ", 
          RowBox[{"(*", 
           RowBox[{
           "add", " ", "the", " ", "line", " ", "that", " ", "will", " ", 
            "be", " ", "stripped", " ", 
            RowBox[{"(", 
             RowBox[{"for", " ", "now", " ", "without", " ", "weight"}], 
             ")"}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"ext", "=", 
           RowBox[{"SetProperty", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"ext", ",", 
               TemplateBox[{"a", "b", "1"},
                "DirectedEdge",
                DisplayFunction->(RowBox[{#, 
                   OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}],
              ",", 
             RowBox[{"EdgeWeight", "\[Rule]", "ew"}]}], "]"}]}], ";", " ", 
          RowBox[{"(*", 
           RowBox[{"add", " ", "the", " ", "weigth"}], "*)"}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "Remove", " ", "vertexes", " ", "\"\<a\>\"", " ", "and", " ", 
             "\"\<b\>\""}], ",", " ", 
            RowBox[{
            "then", " ", "update", " ", "\"\<vd\>\"", " ", "and", " ", 
             "\"\<sl\>\""}], ",", " ", 
            RowBox[{
            "if", " ", "now", " ", "there", " ", "are", " ", "vertexes", " ", 
             "with", " ", "no", " ", "edges", " ", "attached", " ", "or", " ",
              "there", " ", "is", " ", "one", " ", "external", " ", "dotted", 
             " ", "line"}], ",", " ", 
            RowBox[{
             RowBox[{"Return", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}]}], "}"}], "]"}], "."}]}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"g", "=", 
           RowBox[{"VertexDelete", "[", 
            RowBox[{"g", ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"vd", "=", 
           RowBox[{"VertexDegree", "[", "g", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"vd", ",", "0"}], "]"}], "]"}], "\[NotEqual]", "0"}], 
            ",", " ", 
            RowBox[{"Return", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"vt", "=", 
           RowBox[{"VertexList", "[", 
            RowBox[{"g", ",", 
             RowBox[{"_", "?", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"PropertyValue", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", 
                   "VertexShapeFunction"}], "]"}], "==", "\"\<Triangle\>\""}],
                 "&"}], ")"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "<=", 
             RowBox[{"Length", "[", "vt", "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"VertexDegree", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"vt", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "===", "1"}], ",", 
              RowBox[{"Return", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}], "]"}]}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"vl", "=", 
           RowBox[{"VertexList", "[", "g", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"sl", "=", 
           RowBox[{"EdgeList", "[", 
            RowBox[{"g", ",", 
             RowBox[{"_", "?", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"PropertyValue", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                  "==", "Automatic"}], "&"}], " ", ")"}]}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"fpext", "=", 
           RowBox[{"FirstPosition", "[", 
            RowBox[{"vd", ",", "1"}], "]"}]}], ";"}]}], "\[IndentingNewLine]",
         "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"g", ",", "sl", ",", "ext"}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.822640079874712*^9, 3.822640146587408*^9}, {
   3.8226401777622843`*^9, 3.8226401901269083`*^9}, {3.8226402213008833`*^9, 
   3.8226402629975357`*^9}, {3.8226403728652124`*^9, 
   3.8226403730205564`*^9}, {3.822640409930938*^9, 3.822640411575653*^9}, {
   3.822641152058115*^9, 3.8226411539057794`*^9}, {3.822660720700181*^9, 
   3.8226607300447717`*^9}, {3.822667432639753*^9, 3.822667433494438*^9}, {
   3.8227225504117217`*^9, 3.822722589303605*^9}, {3.822887677423684*^9, 
   3.822887774803687*^9}, {3.8265324117226887`*^9, 3.826532429619809*^9}, {
   3.8266814459471383`*^9, 3.8266814596854506`*^9}, 3.833809557353761*^9, {
   3.845223937961048*^9, 3.845224006075139*^9}, 3.849452922717416*^9, 
   3.8519634153651915`*^9, {3.8519634675100737`*^9, 3.851963487068905*^9}, {
   3.851964566189796*^9, 3.8519645808971624`*^9}, {3.852194290656372*^9, 
   3.8521942926402807`*^9}, {3.852221065664112*^9, 3.8522210799520626`*^9}, 
   3.8620443083453197`*^9, {3.8832389605889516`*^9, 3.883238961555711*^9}, {
   3.883239012369274*^9, 3.8832390220280857`*^9}, {3.8832390688914447`*^9, 
   3.8832390694326367`*^9}, {3.8833897737422705`*^9, 3.883389801886317*^9}, {
   3.8833899343342915`*^9, 3.883389977074164*^9}, {3.88339000716086*^9, 
   3.8833900118003416`*^9}, 3.883390043121072*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"84ac359a-2fb9-4059-99f6-2ae705c8a066"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["ExamineLine",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.796078431372549, 0.7686274509803922, 
   0.20392156862745098`]]], "Subsubsection",
 CellChangeTimes->{{3.822110937245648*^9, 3.822110943171047*^9}, 
   3.822111313009472*^9, {3.822130455397581*^9, 3.8221304587593837`*^9}, 
   3.8226428390888405`*^9, 
   3.8226429629598093`*^9},ExpressionUUID->"860dc890-4f20-441a-b54c-\
01ad8af0d863"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "With", " ", "this", " ", "function", " ", "all", " ", "solid", " ", 
     "lines", " ", "\"\<a___b\>\"", " ", "will", " ", "be", " ", 
     "substituted", " ", "with", " ", "their", " ", 
     RowBox[{"\"\<exponential decomposition\>\"", ".", " ", "All"}], " ", 
     "possible", " ", "non", " ", "null", " ", "end"}], "-", 
    RowBox[{
    "results", " ", "are", " ", "divided", " ", "into", " ", "3", " ", 
     "macro"}], "-", 
    RowBox[{
     RowBox[{"categories", ".", " ", "Many"}], " ", "other", " ", "null", " ",
      "contributions", " ", "are", " ", "simply", " ", "not", " ", "taken", 
     " ", "into", " ", "account", " ", "while", " ", "some", " ", "others", 
     " ", "are", " ", "recognised", " ", "only", " ", 
     RowBox[{"later", ".", " ", "To"}], " ", "these", " ", "latters", " ", 
     "the", " ", "routine", " ", "assignes", " ", "to", " ", "them", " ", 
     "\"\<{{},{},{}}\>\"", " ", "and", " ", "removes", " ", "these", " ", 
     "terms", " ", 
     RowBox[{"later", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "ACHTUNG", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "When", " ", "searching", " ", "for", " ", "lines", " ", "with", " ", 
     "the", " ", "property", " ", "of", " ", "being", " ", "dotted"}], ",", 
    " ", 
    RowBox[{
    "it", " ", "is", " ", "searched", " ", "for", " ", "the", " ", "property",
      " ", "\"\<{Dashing[{0,Small}]}\>\"", " ", "for", " ", "consistency", 
     " ", "respect", " ", "to", " ", "the", " ", "automatically", " ", 
     "assigned", " ", "name", " ", "in", " ", 
     RowBox[{"DiagramPlot", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ExamineLine", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"graph_", ",", "solidlines_", ",", "extlines_"}], "}"}], ",", 
     "a_", ",", "b_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "g", ",", "sl", ",", "ext", ",", "e11", ",", "e12", ",", "e21", ",", 
        "e22", ",", "res", ",", "t", ",", "i"}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Initialization", " ", "of", " ", "the", " ", "parameters"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "=", "graph"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sl", "=", "solidlines"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ext", "=", "extlines"}], ";", "\[IndentingNewLine]", "t", ";", 
       RowBox[{"(*", 
        RowBox[{
        "temporary", " ", "variable", " ", "for", " ", "general", " ", 
         "needs"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Initializing", " ", "e11"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"\"\<solidlines of a\>\"", " ", "&"}], " ", "e12"}], "=", 
          RowBox[{"\"\<dottedlines of a\>\"", "."}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"t", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"EdgeList", "[", 
           RowBox[{"g", ",", 
            TemplateBox[{"a", "_", "1"},
             "DirectedEdge",
             DisplayFunction->(RowBox[{#, 
                OverscriptBox["\[DirectedEdge]", 
                 
                 StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                  ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}], 
          ",", 
          RowBox[{"EdgeList", "[", 
           RowBox[{"g", ",", 
            TemplateBox[{"a", "_", "2"},
             "DirectedEdge",
             DisplayFunction->(RowBox[{#, 
                OverscriptBox["\[DirectedEdge]", 
                 
                 StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                  ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}], 
          ",", 
          RowBox[{"EdgeList", "[", 
           RowBox[{"g", ",", 
            TemplateBox[{"a", "_", "3"},
             "DirectedEdge",
             DisplayFunction->(RowBox[{#, 
                OverscriptBox["\[DirectedEdge]", 
                 
                 StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                  ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}]}],
          "]"}]}], ";", " ", "\[IndentingNewLine]", 
       RowBox[{"e11", "=", 
        RowBox[{"EdgeList", "[", 
         RowBox[{
          RowBox[{"Graph", "[", "t", "]"}], ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{"PropertyValue", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                  ",", "Automatic"}], "]"}], "]"}], "\[NotEqual]", "0"}], 
             "&"}], " ", ")"}]}]}], "]"}]}], ";", 
       "                                                                      \
                                                      ", 
       RowBox[{"e12", "=", 
        RowBox[{"EdgeList", "[", 
         RowBox[{
          RowBox[{"Graph", "[", "t", "]"}], ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{"PropertyValue", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                  ",", 
                 RowBox[{"{", 
                  RowBox[{"Dashing", "[", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], "}"}]}], "]"}],
                "]"}], "\[NotEqual]", "0"}], "&"}], " ", ")"}]}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Initializing", " ", "e21"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"\"\<solidlines of b\>\"", " ", "&"}], " ", "e22"}], "=", 
          RowBox[{"\"\<dottedlines of b\>\"", "."}]}]}], "*)"}], "  ", 
       "\[IndentingNewLine]", 
       RowBox[{"t", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"EdgeList", "[", 
           RowBox[{"g", ",", 
            TemplateBox[{"_", "b", "1"},
             "DirectedEdge",
             DisplayFunction->(RowBox[{#, 
                OverscriptBox["\[DirectedEdge]", 
                 
                 StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                  ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}], 
          ",", 
          RowBox[{"EdgeList", "[", 
           RowBox[{"g", ",", 
            TemplateBox[{"_", "b", "2"},
             "DirectedEdge",
             DisplayFunction->(RowBox[{#, 
                OverscriptBox["\[DirectedEdge]", 
                 
                 StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                  ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}], 
          ",", 
          RowBox[{"EdgeList", "[", 
           RowBox[{"g", ",", 
            TemplateBox[{"_", "b", "3"},
             "DirectedEdge",
             DisplayFunction->(RowBox[{#, 
                OverscriptBox["\[DirectedEdge]", 
                 
                 StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                  ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}]}],
          "]"}]}], ";", " ", "\[IndentingNewLine]", 
       RowBox[{"e21", "=", 
        RowBox[{"EdgeList", "[", 
         RowBox[{
          RowBox[{"Graph", "[", "t", "]"}], ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{"PropertyValue", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                  ",", "Automatic"}], "]"}], "]"}], "\[NotEqual]", "0"}], 
             "&"}], " ", ")"}]}]}], "]"}]}], ";", "   ", 
       "\[IndentingNewLine]", 
       RowBox[{"e22", "=", 
        RowBox[{"EdgeList", "[", 
         RowBox[{
          RowBox[{"Graph", "[", "t", "]"}], ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{"PropertyValue", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                  ",", 
                 RowBox[{"{", 
                  RowBox[{"Dashing", "[", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], "}"}]}], "]"}],
                "]"}], "\[NotEqual]", "0"}], "&"}], " ", ")"}]}]}], "]"}]}], 
       ";", "        ", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Final", " ", "result", " ", "will", " ", "be", " ", "stored", " ", 
         RowBox[{"here", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"{", "}"}]}], ";", " ", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"1", "st", " ", "MACROCATEGORY", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "at", " ", "least", " ", "one", " ", "vertex", " ", "has", " ", 
            "between", " ", "the", " ", "edges", " ", "2", " ", "dotted", " ",
             "lines"}], " ", "+", " ", 
           RowBox[{"there", " ", 
            RowBox[{"shouldn", "'"}], "t", " ", "be", " ", "a", " ", "vertex",
             " ", "with", " ", "only", " ", "one", " ", "dotted", " ", "line",
             " ", "and", " ", "no", " ", "solid", " ", "lines", " ", 
            RowBox[{"(", 
             RowBox[{"apart", " ", "the", " ", "\"\<a___b\>\""}], ")"}]}]}], 
          ")"}]}], "*)"}], "\[IndentingNewLine]", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "e12", "]"}], "\[Equal]", "2"}], " ", "&&", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", "e21", "]"}], "\[Equal]", "1"}], "&&", 
               RowBox[{
                RowBox[{"Length", "[", "e22", "]"}], "\[Equal]", "1"}]}], 
              ")"}], "\[Equal]", "False"}]}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "e22", "]"}], "\[Equal]", "2"}], "&&", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", "e11", "]"}], "\[Equal]", "1"}], "&&", 
               RowBox[{
                RowBox[{"Length", "[", "e12", "]"}], "\[Equal]", "1"}]}], 
              ")"}], "\[Equal]", "False"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
           RowBox[{"NoLine", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a", ",", 
             "b"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "e12", "]"}], "\[Equal]", "2"}], "&&", 
             RowBox[{
              RowBox[{"Length", "[", "e11", "]"}], ">", "1"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
              RowBox[{"RemoveSolidLines", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a"}], 
               "]"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "e22", "]"}], "\[Equal]", "2"}], "&&", 
             RowBox[{
              RowBox[{"Length", "[", "e21", "]"}], ">", "1"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
              RowBox[{"RemoveSolidLines", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "b"}], 
               "]"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"res", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"res", ",", 
             RowBox[{"StripExtLines", "[", 
              RowBox[{"{", 
               RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "]"}]}], 
            "]"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"2", "nd", " ", "MACROCATEGORY", " ", 
            RowBox[{"(", 
             RowBox[{
             "at", " ", "least", " ", "one", " ", "vertex", " ", "has", " ", 
              "between", " ", "the", " ", "edges", " ", "1", " ", "dotted", 
              " ", "line"}], ")"}]}], ":", "\[IndentingNewLine]", "   ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "a"}], ")"}], "at", " ", "most", " ", "there", " ", 
            "is", " ", "only", " ", "one", " ", "vertex", " ", "that", " ", 
            "has", " ", "at", " ", "least", " ", "one", " ", "solid", " ", 
            "line", " ", 
            RowBox[{"(", 
             RowBox[{"apart", " ", "the", " ", "\"\<a___b\>\""}], ")"}], 
            "\[IndentingNewLine]", "  ", 
            RowBox[{"(", 
             RowBox[{"2", "b"}], ")"}], "both", " ", "vertexes", " ", "must", 
            " ", "have", " ", "at", " ", "least", " ", "one", " ", "solid", 
            " ", "line", " ", 
            RowBox[{"(", 
             RowBox[{"apart", " ", "the", " ", "\"\<a___b\>\""}], ")"}]}]}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "e12", "]"}], "\[Equal]", "1"}], "||", 
             RowBox[{
              RowBox[{"Length", "[", "e22", "]"}], "\[Equal]", "1"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"(", 
              RowBox[{"2", "a"}], ")"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "e11", "]"}], ">", "1"}], "&&", 
                 RowBox[{
                  RowBox[{"Length", "[", "e21", "]"}], ">", "1"}]}], ")"}], 
               "\[Equal]", "False"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
                RowBox[{"DotLine", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a", ",",
                   "b"}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", "e12", "]"}], "\[Equal]", "1"}], "&&", 
                  RowBox[{
                   RowBox[{"Length", "[", "e22", "]"}], "\[Equal]", "1"}]}], 
                 ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "e11", "]"}], "\[GreaterEqual]", 
                    "2"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
                    RowBox[{"RemoveSolidLines", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a"}], 
                    "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
                    RowBox[{"StripExtLines", "[", 
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "]"}]}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "e21", "]"}], "\[GreaterEqual]", 
                    "2"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
                    RowBox[{"RemoveSolidLines", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "b"}], 
                    "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
                    RowBox[{"StripExtLines", "[", 
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "]"}]}], 
                    ";"}]}], "]"}], ";"}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"res", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"res", ",", 
                  RowBox[{"{", 
                   RowBox[{"g", ",", "sl", ",", "ext"}], "}"}]}], "]"}]}]}], 
              "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{"(", 
                RowBox[{"2", "b"}], ")"}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", "e11", "]"}], ">", "1"}], "&&", 
                  RowBox[{
                   RowBox[{"Length", "[", "e21", "]"}], ">", "1"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"res", "=", 
                   RowBox[{"Append", "[", 
                    RowBox[{"res", ",", 
                    RowBox[{"StripExtLines", "[", 
                    RowBox[{"NoLine", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a", 
                    ",", "b"}], "]"}], "]"}]}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"res", "=", 
                   RowBox[{"Append", "[", 
                    RowBox[{"res", ",", 
                    RowBox[{"DotLine", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a", 
                    ",", "b"}], "]"}]}], "]"}]}], ";"}]}], 
                "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
             "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"3", "rd", " ", "MACROCATEGORY", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"no", " ", "dotted", " ", "lines", " ", "but"}], ",", 
                " ", 
                RowBox[{"apart", " ", "the", " ", "\"\<a___b\>\""}], ",", " ", 
                RowBox[{
                "there", " ", "must", " ", "be", " ", "at", " ", "least", " ",
                  "one", " ", "solid", " ", "line", " ", "per", " ", 
                 "vertex"}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", "e11", "]"}], ">", "1"}], "&&", 
                RowBox[{
                 RowBox[{"Length", "[", "e21", "]"}], ">", "1"}], "&&", 
                RowBox[{
                 RowBox[{"Length", "[", "e12", "]"}], "\[Equal]", "0"}], "&&", 
                RowBox[{
                 RowBox[{"Length", "[", "e22", "]"}], "\[Equal]", "0"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"res", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"res", ",", 
                   RowBox[{"StripExtLines", "[", 
                    RowBox[{"NoLine", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a", 
                    ",", "b"}], "]"}], "]"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"res", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"res", ",", 
                   RowBox[{"DotLine", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a", 
                    ",", "b"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"res", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"res", ",", 
                   RowBox[{"StripExtLines", "[", 
                    RowBox[{"StripLine", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a", 
                    ",", "b"}], "]"}], "]"}]}], "]"}]}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "res"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
    ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.8221113044996276`*^9, 3.8221261070325623`*^9, {3.8221277339095135`*^9, 
   3.822127734728317*^9}, {3.8221304739349327`*^9, 3.8221304819176784`*^9}, {
   3.8226427957302027`*^9, 3.822642805752325*^9}, 3.822642951030476*^9, {
   3.8226524748903327`*^9, 3.8226524759918327`*^9}, 3.8265320325197196`*^9, {
   3.831361715714637*^9, 3.831361727250122*^9}, {3.8313874306841764`*^9, 
   3.831387433620783*^9}, {3.8316427526475205`*^9, 3.831642753364811*^9}, {
   3.8316427884668226`*^9, 3.8316427979972596`*^9}, {3.831642917783534*^9, 
   3.8316429407089252`*^9}, {3.831651230413271*^9, 3.831651295348411*^9}, {
   3.8316513530480995`*^9, 3.8316513569848228`*^9}, {3.83165142346442*^9, 
   3.8316514239330583`*^9}, {3.833377162300668*^9, 3.8333771651568356`*^9}, {
   3.845048755934664*^9, 3.8450487571002274`*^9}, {3.845094453472881*^9, 
   3.8450947487952166`*^9}, {3.8450949851417265`*^9, 3.84509498767423*^9}, {
   3.845110350140972*^9, 3.845110381863884*^9}, {3.849452731603298*^9, 
   3.8494527577777476`*^9}, {3.8522199568538675`*^9, 
   3.8522200971348486`*^9}, {3.852220301706887*^9, 3.852220329115198*^9}, {
   3.852220443769083*^9, 3.852220450762637*^9}, 3.862044327766264*^9, {
   3.8832298163876486`*^9, 3.883229865871091*^9}, {3.8832299375801134`*^9, 
   3.8832299408762255`*^9}, {3.883229979038277*^9, 3.883229983958989*^9}, 
   3.883236314389202*^9, {3.883236350791073*^9, 3.8832363513411565`*^9}, {
   3.883236394231798*^9, 3.8832364372788024`*^9}, {3.883389346134117*^9, 
   3.8833894470422125`*^9}, {3.8833894879574594`*^9, 
   3.8833894881762514`*^9}, {3.8833895489051657`*^9, 3.8833895505610933`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"3738dfab-6db8-45c1-beff-188756550cb9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["GraphDecomposition and ShowDecomposition",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.796078431372549, 0.7686274509803922, 
   0.20392156862745098`]]], "Subsubsection",
 CellChangeTimes->{{3.822110937245648*^9, 3.822110943171047*^9}, 
   3.822111313009472*^9, {3.822130455397581*^9, 3.8221304587593837`*^9}, 
   3.8226428390888405`*^9, 3.8226428885061088`*^9, {3.8264661035248976`*^9, 
   3.8264661080146265`*^9}},ExpressionUUID->"c94d2c03-21cf-4270-b1e2-\
d0e02a26a6e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"++", 
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", "++"}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"++", 
     RowBox[{"+", 
      RowBox[{"GraphDecomposition", "++"}]}]}], "+"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"++", 
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", "++"}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Takes", " ", "a", " ", "weighted", " ", "graph", " ", "and", " ", "it", 
    " ", "gives", " ", "the", " ", "decomposition", " ", "in", " ", "the", 
    " ", "form", " ", "of", " ", "a", " ", "list", " ", "as", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cycles", "+", 
         RowBox[{"paths", " ", "graph"}]}], ",", 
        RowBox[{"extlines", " ", "graph"}]}], "}"}], ",", "..."}], "}"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GraphDecomposition", "[", "graphtot_", "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "g", ",", "sl", ",", "ext", ",", "res", ",", "gtbe", ",", "part", ",",
          "a", ",", "b", ",", "triangle1", ",", "triangle2", ",", "t1", ",", 
         "t2", ",", "t3", ",", "t4", ",", "i", ",", "j"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "description"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g", "=", "graphtot"}], ";", "\[IndentingNewLine]", 
        RowBox[{"sl", "=", 
         RowBox[{"EdgeList", "[", 
          RowBox[{"g", ",", 
           RowBox[{"_", "?", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"PropertyValue", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}], "==",
                "Automatic"}], "&"}], ")"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ext", "=", 
         RowBox[{"EdgeTaggedGraph", "[", 
          RowBox[{"{", "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"{", "}"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{"end", "-", "result"}], "*)"}], "\[IndentingNewLine]", 
        "gtbe", ";", 
        RowBox[{"(*", 
         RowBox[{"graphs", " ", "to", " ", "be", " ", "examined"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"part", "=", 
         RowBox[{"{", "}"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "will", " ", "contain", " ", "the", " ", "information", " ", "of", 
          " ", "the", " ", "diagrams", " ", "during", " ", "their", " ", 
          "decomposition"}], "*)"}], "\[IndentingNewLine]", "a", ";", "b", 
        ";", 
        RowBox[{"(*", 
         RowBox[{
         "extremes", " ", "of", " ", "an", " ", "examined", " ", "edge"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"triangle1", "=", 
         RowBox[{"VertexList", "[", 
          RowBox[{"g", ",", 
           RowBox[{"_", "?", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"PropertyValue", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", "#"}], "}"}], ",", 
                 "VertexShapeFunction"}], "]"}], "\[Equal]", 
               "\"\<Triangle\>\""}], "&"}], ")"}]}]}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"list", " ", "of", " ", "triangular", " ", "vertexes"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"triangle2", "=", 
         RowBox[{"{", "}"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
         "will", " ", "be", " ", "the", " ", "list", " ", "of", " ", "new", 
          " ", "vertexes", " ", "added", " ", "to", " ", "treat", " ", 
          "paths"}], "*)"}], "\[IndentingNewLine]", "t1", ";", "t2", ";", 
        "t3", ";", "t4", ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "temporary", " ", "variable", " ", "for", " ", "general", " ", 
          "needs"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    "NULL"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}], " ", 
           RowBox[{
            RowBox[{
             RowBox[{"OUTPUTS", "++"}], "++"}], "++"}]}], "+", 
          RowBox[{"++", 
           RowBox[{"+", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"+", 
                   RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "++"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "Immediately", " ", "return", " ", "a", " ", "null", " ", "result", 
           " ", 
           RowBox[{"if", ":", "\[IndentingNewLine]", "  ", 
            RowBox[{
             RowBox[{"(", "a", ")"}], "there", " ", 
             RowBox[{"isn", "'"}], "t", " ", "the", " ", "correct", " ", 
             "difference", " ", "of", " ", "black", " ", "dots", " ", "or", 
             " ", "white", " ", "dots"}]}]}], ",", " ", 
          RowBox[{
          "depending", " ", "on", " ", "the", " ", "triangular", " ", "dots", 
           " ", "present", " ", "in", " ", "the", " ", "graph", 
           "\[IndentingNewLine]", "   ", 
           RowBox[{"(", "b", ")"}], "there", " ", "is", " ", "at", " ", 
           "least", " ", "one", " ", "vertex", " ", "with", " ", "at", " ", 
           "least", " ", "3", " ", "dotted", " ", "lines", " ", "attached", 
           " ", "to", " ", "it"}]}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"**", 
          RowBox[{"*", 
           RowBox[{"(", "a", ")"}]}]}], "****)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"Length", "[", "triangle1", "]"}], "]"}], "===", 
           "False"}], ",", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "\"\<Null\>\"", "}"}], ",", 
              RowBox[{"{", "\"\<Null\>\"", "}"}]}], "}"}], "}"}], "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"t1", "=", 
            RowBox[{"VertexList", "[", 
             RowBox[{"g", ",", 
              RowBox[{"_", "?", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"PropertyValue", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "VertexStyle"}], 
                   "]"}], "\[Equal]", "Black"}], "&"}], ")"}]}]}], "]"}]}], 
           ";", " ", 
           RowBox[{"(*", 
            RowBox[{"list", " ", "of", " ", "black", " ", "dots"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"t2", "=", 
            RowBox[{"VertexList", "[", 
             RowBox[{"g", ",", 
              RowBox[{"_", "?", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"PropertyValue", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "VertexStyle"}], 
                   "]"}], "\[Equal]", "White"}], "&"}], ")"}]}]}], "]"}]}], 
           ";", " ", 
           RowBox[{"(*", 
            RowBox[{"list", " ", "of", " ", "white", " ", "dots"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"t3", "=", 
            RowBox[{"Intersection", "[", 
             RowBox[{"triangle1", ",", "t1"}], "]"}]}], ";", " ", 
           RowBox[{"(*", 
            RowBox[{
            "list", " ", "of", " ", "black", " ", "triangular", " ", "dots"}],
             "*)"}], "\[IndentingNewLine]", 
           RowBox[{"t4", "=", 
            RowBox[{"Intersection", "[", 
             RowBox[{"triangle1", ",", "t2"}], "]"}]}], ";", " ", 
           RowBox[{"(*", 
            RowBox[{
            "list", " ", "of", " ", "white", " ", "triangular", " ", "dots"}],
             "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "t1", "]"}], "-", 
               RowBox[{"Length", "[", "t2", "]"}]}], "=!=", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Length", "[", "t3", "]"}], "-", 
                 RowBox[{"Length", "[", "t4", "]"}]}], ")"}], "/", "2"}]}], 
             ",", 
             RowBox[{"Return", "[", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "\"\<Null\>\"", "}"}], ",", 
                 RowBox[{"{", "\"\<Null\>\"", "}"}]}], "}"}], "}"}], "]"}]}], 
            "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"**", 
          RowBox[{"*", 
           RowBox[{"(", "b", ")"}]}]}], "****)"}], "\[IndentingNewLine]", 
        RowBox[{"t1", "=", "g"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "sl", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"t1", "=", 
           RowBox[{"EdgeDelete", "[", 
            RowBox[{"t1", ",", 
             RowBox[{"sl", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "t1", " ", "will", " ", "be", " ", "the", " ", "graph", " ", "with", 
          " ", "only", " ", "dotted", " ", "lines"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"t2", "=", 
         RowBox[{"VertexDegree", "[", "t1", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Position", "[", 
              RowBox[{"t2", ",", "0"}], "]"}], "]"}], "+", 
            RowBox[{"Length", "[", 
             RowBox[{"Position", "[", 
              RowBox[{"t2", ",", "1"}], "]"}], "]"}], "+", 
            RowBox[{"Length", "[", 
             RowBox[{"Position", "[", 
              RowBox[{"t2", ",", "2"}], "]"}], "]"}]}], "\[NotEqual]", 
           RowBox[{"Length", "[", "t2", "]"}]}], ",", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "\"\<Null\>\"", "}"}], ",", 
              RowBox[{"{", "\"\<Null\>\"", "}"}]}], "}"}], "}"}], "]"}]}], 
         "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    "++"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
         "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "As", " ", "described", " ", "in", " ", "the", " ", "paper"}], ",", 
          " ", 
          RowBox[{
          "we", " ", "will", " ", "momentarily", " ", "add", " ", "to", " ", 
           "triangular", " ", "vertices", " ", "dotted", " ", "lined", " ", 
           "\"\<strategically\>\"", " ", "so", " ", 
           RowBox[{"that", ":", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", "a", ")"}], " ", "the", " ", "algorithm", " ", 
             "attaches", " ", "to", " ", "them", " ", "only", " ", "one", " ",
              "dotted", " ", "line"}]}]}], ",", " ", 
          RowBox[{"as", " ", "it", " ", 
           RowBox[{"should", ".", "\[IndentingNewLine]", 
            RowBox[{"(", "b", ")"}]}], " ", "these", " ", "additional", " ", 
           "terms", " ", 
           RowBox[{"aren", "'"}], "t", " ", "interpreted", " ", "as", " ", 
           "null", " ", "contributions", " ", "in", " ", "the", " ", 
           "iterations", " ", "of", " ", "this", " ", 
           RowBox[{"algorithm", ".", "\[IndentingNewLine]", 
            RowBox[{"(", "c", ")"}]}], " ", "these", " ", "additional", " ", 
           "terms", " ", "can", " ", "be", " ", "easily", " ", "removed", " ",
            "since", " ", "are", " ", "only", " ", 
           RowBox[{"auxiliary", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "triangle1", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"triangle2", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"triangle2", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"$v", "[", "3", "]"}], "[", "i", "]"}], ",", 
                RowBox[{
                 RowBox[{"$v", "[", "4", "]"}], "[", "i", "]"}]}], "}"}]}], 
             "]"}]}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"triangle2", "=", 
         RowBox[{"Flatten", "[", "triangle2", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"g", "=", 
         RowBox[{"VertexAdd", "[", 
          RowBox[{"g", ",", "triangle2"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "triangle1", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"triangle", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", "is", " ", "then", " ", "a",
             " ", "black", " ", 
            RowBox[{"vertex", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"StringTake", "[", 
               RowBox[{
                RowBox[{"ToString", "[", 
                 RowBox[{"triangle1", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "5"}], "]"}], 
              "===", "\"\<$v[1]\>\""}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
                RowBox[{"The", " ", "dotted"}], "-", 
                RowBox[{
                "line", " ", "that", " ", "we", " ", "are", " ", "about", " ",
                  "to", " ", "add", " ", "on", " ", "the", " ", "triangular", 
                 " ", "vertex"}]}], ",", " ", 
               RowBox[{
               "as", " ", "described", " ", "in", " ", "the", " ", "paper"}], 
               ",", " ", 
               RowBox[{
               "is", " ", "NEVER", " ", "parallel", " ", "to", " ", "other", 
                " ", "solid", " ", "lines"}], ",", " ", 
               RowBox[{
               "thus", " ", "one", " ", "needs", " ", "only", " ", "the", " ",
                 "tag", " ", "\"\<1\>\"", " ", "on", " ", 
                RowBox[{"it", ".", " ", "The"}], " ", "other", " ", "two", 
                " ", "are", " ", "parallel", " ", "ONLY", " ", "with", " ", 
                "each", " ", "other"}], ",", " ", 
               RowBox[{
               "thus", " ", "we", " ", "use", " ", "\"\<1\>\"", " ", "and", 
                " ", "\"\<2\>\"", " ", "as", " ", 
                RowBox[{"tags", ".", "\[IndentingNewLine]", "Here"}], " ", 
                "we", " ", "write", " ", "\"\<{Dotted}\>\"", " ", "instead", 
                " ", "of", " ", "\"\<Dotted\>\"", " ", "because"}], ",", " ", 
               RowBox[{"for", " ", "later", " ", "purposes"}], ",", " ", 
               RowBox[{
               "we", " ", "need", " ", "this", " ", "specific", " ", "name", 
                " ", "as", " ", "a", " ", "property", " ", "of", " ", "these",
                 " ", 
                RowBox[{"lines", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"g", "=", 
               RowBox[{"EdgeAdd", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   TemplateBox[{
                    RowBox[{"triangle1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], "1"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "*", "i"}], "]"}], "]"}], "1"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "*", "i"}], "]"}], "]"}], "2"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
                  "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"g", "=", 
               RowBox[{"SetProperty", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", 
                   TemplateBox[{
                    RowBox[{"triangle1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], "1"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}],
                  ",", 
                 RowBox[{"EdgeStyle", "\[Rule]", 
                  RowBox[{"{", "Dotted", "}"}]}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"g", "=", 
               RowBox[{"SetProperty", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "*", "i"}], "]"}], "]"}], "1"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}],
                  ",", 
                 RowBox[{"EdgeStyle", "\[Rule]", 
                  RowBox[{"{", "Dotted", "}"}]}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"g", "=", 
               RowBox[{"SetProperty", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "*", "i"}], "]"}], "]"}], "2"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}],
                  ",", 
                 RowBox[{"EdgeStyle", "\[Rule]", 
                  RowBox[{"{", "Dotted", "}"}]}]}], "]"}]}], ";"}], 
             "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"triangle", "[", 
                RowBox[{"[", "i", "]"}], "]"}], " ", "is", " ", "then", " ", 
               "a", " ", "white", " ", 
               RowBox[{"vertex", ".", "\[IndentingNewLine]", "  ", "The"}], 
               " ", "aame", " ", "remarks", " ", "above", " ", "still", " ", 
               RowBox[{"hold", "."}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"g", "=", 
               RowBox[{"EdgeAdd", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], 
                    RowBox[{"triangle1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "1"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "*", "i"}], "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], "1"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "*", "i"}], "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], "2"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
                  "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"g", "=", 
               RowBox[{"SetProperty", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], 
                    RowBox[{"triangle1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "1"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}],
                  ",", 
                 RowBox[{"EdgeStyle", "\[Rule]", 
                  RowBox[{"{", "Dotted", "}"}]}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"g", "=", 
               RowBox[{"SetProperty", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "*", "i"}], "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], "1"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}],
                  ",", 
                 RowBox[{"EdgeStyle", "\[Rule]", 
                  RowBox[{"{", "Dotted", "}"}]}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"g", "=", 
               RowBox[{"SetProperty", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "*", "i"}], "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], "2"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}],
                  ",", 
                 RowBox[{"EdgeStyle", "\[Rule]", 
                  RowBox[{"{", "Dotted", "}"}]}]}], "]"}]}], ";"}]}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "Strip", " ", "for", " ", "the", " ", "first", " ", "time", " ", 
           "external", " ", "lines"}], ",", " ", 
          RowBox[{
           RowBox[{"return", " ", "the", " ", "result", " ", "if", " ", 
            RowBox[{"Length", "[", "sl", "]"}]}], "=", "0"}], ",", " ", 
          RowBox[{"return", " ", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "\"\<Null\>\"", "}"}], ",", 
              RowBox[{"{", "\"\<Null\>\"", "}"}]}], "}"}], "}"}], " ", "if", 
           " ", "null", " ", "contribution", " ", "after", " ", "stripping", 
           " ", "lines"}], ",", " ", 
          RowBox[{"if", " ", "not", " ", "initialize", " ", 
           RowBox[{"\"\<gtbe=graph to be elaborated\>\"", "."}]}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
         RowBox[{"StripExtLines", "[", 
          RowBox[{"{", 
           RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "===", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", "}"}]}], "}"}]}], ",", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "\"\<Null\>\"", "}"}], ",", 
              RowBox[{"{", "\"\<Null\>\"", "}"}]}], "}"}], "}"}], "]"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "sl", "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"g", ",", "ext"}], "}"}], "}"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"gtbe", "=", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "}"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Iteration", " ", "of", " ", "complete", " ", "elaboration"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "gtbe", "]"}], ">", "0"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Examin", " ", "first", " ", "line", " ", "of", " ", "each", " ", 
            "graph", " ", "of", " ", "gtbe"}], "*)"}], "\[IndentingNewLine]", 
          " ", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{"Length", "[", "gtbe", "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Initialize", " ", "the", " ", "\"\<{gi,sli,exti}\>\"", " ", 
               "and", " ", "the", " ", "extremes", " ", "of", " ", "the", " ",
                "solid", " ", "line", " ", "to", " ", "be", " ", "examined"}],
               "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"g", "=", 
               RowBox[{
                RowBox[{"gtbe", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"sl", "=", 
               RowBox[{
                RowBox[{"gtbe", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"ext", "=", 
               RowBox[{
                RowBox[{"gtbe", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"t1", "=", 
               RowBox[{"VertexList", "[", 
                RowBox[{"Graph", "[", "sl", "]"}], "]"}]}], ";", "     ", 
              RowBox[{"a", "=", 
               RowBox[{"t1", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                   "notice", " ", "that", " ", "this", " ", "will", " ", 
                    "always", " ", "be", " ", "such", " ", "that", " ", "a"}],
                    "->", 
                   RowBox[{"black", " ", "dot"}]}], " ", "&"}], " ", "b"}], "->", 
                RowBox[{"white", " ", "dot"}]}], "*)"}], 
              "\[IndentingNewLine]", 
              "                                                               \
    ", 
              RowBox[{"b", "=", 
               RowBox[{"t1", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "Examine", " ", "solid", " ", "line", " ", "and", " ", "put", 
                " ", "information", " ", "in", " ", "\"\<part\>\""}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{"t1", "=", 
               RowBox[{"ExamineLine", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a", ",", 
                 "b"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"j", "=", "1"}], ",", 
                RowBox[{"j", "\[LessEqual]", 
                 RowBox[{"Length", "[", "t1", "]"}]}], ",", 
                RowBox[{"j", "++"}], ",", 
                RowBox[{
                 RowBox[{"part", "=", 
                  RowBox[{"Append", "[", 
                   RowBox[{"part", ",", 
                    RowBox[{"t1", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";"}]}], 
               "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
            "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Divide", " ", "the", " ", "information", " ", "into", " ", 
             "already", " ", "elaborated", " ", "diagrams", " ", 
             RowBox[{"(", "\"\<res\>\"", ")"}], " ", "and", " ", "the", " ", 
             "new", " ", "future", " ", 
             "\"\<gtbe=graph to be elaborated\>\""}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"gtbe", "=", 
            RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{"Length", "[", "part", "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"part", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "===", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}]}], "}"}]}], ",", "Null", ",", 
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "===", "0"}], ",", 
                   "\[IndentingNewLine]", "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"The", " ", 
                    SuperscriptBox["i", "th"], " ", "diagram", " ", "has", 
                    " ", "been", " ", "elaborated"}], ",", " ", 
                    RowBox[{
                    "so", " ", "we", " ", "will", " ", "put", " ", "it", " ", 
                    "in", " ", 
                    RowBox[{"\"\<res\>\"", "."}]}]}], "*)"}], 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                    RowBox[{"SetProperty", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{"EdgeList", "[", 
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"EdgeLabels", "\[Rule]", "\"\<EdgeWeight\>\""}]}],
                     "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                    RowBox[{"SetProperty", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{"VertexList", "[", 
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}]}], 
                    "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"res", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"res", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"VertexDelete", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "triangle2"}], "]"}],
                     ",", 
                    RowBox[{"SetProperty", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{"EdgeList", "[", 
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"EdgeLabels", "\[Rule]", "\"\<EdgeWeight\>\""}]}],
                     "]"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
                   "\[IndentingNewLine]", ",", 
                   RowBox[{"(*", 
                    RowBox[{"ELSE", ",", " ", 
                    RowBox[{"the", " ", 
                    SuperscriptBox["i", "th"], " ", "diagram", " ", "still", 
                    " ", "needs", " ", "to", " ", "be", " ", "elaborated"}], 
                    ",", " ", 
                    RowBox[{
                    "so", " ", "we", " ", "will", " ", "put", " ", "it", " ", 
                    "in", " ", 
                    RowBox[{"\"\<gtbe=graph to be elaborated\>\"", "."}]}]}], 
                    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"gtbe", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"gtbe", ",", 
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", ";"}]}], 
                  "]"}], "\[IndentingNewLine]", ";"}]}], "]"}], 
              "\[IndentingNewLine]", ";"}]}], "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"part", "=", 
            RowBox[{"{", "}"}]}], ";"}]}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"res", "===", 
           RowBox[{"{", "}"}]}], " ", ",", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], "}"}], "]"}], ",", "res"}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
     ")"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", "+"}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"++", 
      RowBox[{"+", 
       RowBox[{"ShowDecomposition", "++"}]}]}], "+"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", "+"}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Taking", " ", "a", " ", "graph", " ", "and", " ", 
      RowBox[{"it", "'"}], "s", " ", "decomposition", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"to", " ", "be", " ", "precise"}], ",", " ", 
        RowBox[{
        "the", " ", "output", " ", "of", " ", 
         "\"\<GraphDecomposition\>\""}]}], ")"}]}], ",", " ", 
     RowBox[{
     "it", " ", "highlights", " ", "each", " ", "decomposition", " ", 
      "element", " ", "in", " ", "the", " ", "total", " ", "graph"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ShowDecomposition", "[", 
     RowBox[{"graph_", ",", "graphdecomposition_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g", "=", "graphdecomposition"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "g", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "=", 
           RowBox[{"HighlightGraph", "[", 
            RowBox[{"graph", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"g", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", "Dotted", ",", "Red"}],
                 "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"g", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", "Green"}], "]"}]}], 
              "}"}]}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "g"}]}], "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", ")"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.8221113044996276`*^9, 3.8221261070325623`*^9, {3.8221277339095135`*^9, 
   3.822127734728317*^9}, {3.8221304739349327`*^9, 3.8221304819176784`*^9}, {
   3.8226427957302027`*^9, 3.822642805752325*^9}, 3.822642874794677*^9, {
   3.822648650168932*^9, 3.822648651292375*^9}, {3.822649644197125*^9, 
   3.8226496534850464`*^9}, {3.8226497090289946`*^9, 3.822649785846795*^9}, {
   3.8226498351271944`*^9, 3.8226498629267645`*^9}, {3.8226499491846347`*^9, 
   3.8226499516273136`*^9}, {3.8226499947062273`*^9, 
   3.8226500566865377`*^9}, {3.822650496793542*^9, 3.822650525975408*^9}, {
   3.8226505675677605`*^9, 3.8226506454171996`*^9}, 3.8226515144790983`*^9, {
   3.8226523691922693`*^9, 3.8226523702950263`*^9}, {3.8226529474264855`*^9, 
   3.8226529727354293`*^9}, 3.822663753398836*^9, 3.8226654390804806`*^9, {
   3.822665478910141*^9, 3.822665577409292*^9}, {3.82266563412527*^9, 
   3.8226656499362235`*^9}, {3.8226657061544952`*^9, 3.822665720382599*^9}, {
   3.822665786910766*^9, 3.822665787463053*^9}, {3.8226658339757347`*^9, 
   3.822665850868843*^9}, {3.822666643739238*^9, 3.82266664651381*^9}, {
   3.82267144780254*^9, 3.822671449414379*^9}, 3.8226735852868404`*^9, {
   3.8241303112789593`*^9, 3.824130315974764*^9}, {3.8259902078152976`*^9, 
   3.8259902603053856`*^9}, {3.8259910231093874`*^9, 
   3.8259910422852507`*^9}, {3.8259912266908064`*^9, 3.825991257609582*^9}, {
   3.8259912975146017`*^9, 3.8259913300289335`*^9}, {3.8259913855914774`*^9, 
   3.825991438095438*^9}, {3.8259923743364153`*^9, 3.8259924261854672`*^9}, {
   3.825992587911755*^9, 3.8259926344863076`*^9}, {3.8259934162736216`*^9, 
   3.8259934435133905`*^9}, {3.8259935175945587`*^9, 
   3.8259935962603073`*^9}, {3.825993633903736*^9, 3.8259937299666524`*^9}, {
   3.8259938203913794`*^9, 3.8259939467701325`*^9}, {3.8259941098631134`*^9, 
   3.8259943129897733`*^9}, {3.825995389432502*^9, 3.8259954514126005`*^9}, {
   3.8259954881211205`*^9, 3.825995550476344*^9}, {3.8259956003336515`*^9, 
   3.8259957111778603`*^9}, {3.825995741573948*^9, 3.825995770155004*^9}, {
   3.825995866392583*^9, 3.825995910547558*^9}, {3.8259959408157387`*^9, 
   3.8259960832857003`*^9}, {3.825996181929209*^9, 3.825996287974164*^9}, {
   3.8259963221500397`*^9, 3.8259963265504513`*^9}, {3.8259963600189557`*^9, 
   3.825996528989292*^9}, 3.8259977247169285`*^9, {3.825998230472497*^9, 
   3.8259982712137804`*^9}, {3.825998876734816*^9, 3.825998966771058*^9}, {
   3.825999007148585*^9, 3.825999019267991*^9}, {3.8259990929055824`*^9, 
   3.825999187280597*^9}, {3.8259992517787724`*^9, 3.8259993357774315`*^9}, {
   3.8259993676267967`*^9, 3.8259993679858923`*^9}, {3.825999398225913*^9, 
   3.825999591299402*^9}, {3.8259996314048147`*^9, 3.8259996820961466`*^9}, {
   3.825999741684372*^9, 3.8259997876272907`*^9}, {3.826000353631855*^9, 
   3.8260003538038397`*^9}, {3.8261222935257397`*^9, 
   3.8261222962628603`*^9}, {3.8264619533979845`*^9, 3.8264619794116545`*^9}, 
   3.826466630757942*^9, {3.82653209367101*^9, 3.8265321058262243`*^9}, {
   3.826680125796311*^9, 3.8266801340648203`*^9}, {3.826680424645172*^9, 
   3.8266804333818007`*^9}, 3.8285261535011806`*^9, {3.8313617281874003`*^9, 
   3.831361729265272*^9}, {3.8316429560558834`*^9, 3.8316429623940535`*^9}, {
   3.831643042408224*^9, 3.8316432146866703`*^9}, {3.831643313993973*^9, 
   3.831643402861724*^9}, {3.831643441363244*^9, 3.831643446480365*^9}, {
   3.831651620554161*^9, 3.8316516218194876`*^9}, {3.831651658305396*^9, 
   3.8316516584302163`*^9}, {3.8450475454824047`*^9, 
   3.8450475535923324`*^9}, {3.845095121359471*^9, 3.8450951258610387`*^9}, {
   3.8450968429625745`*^9, 3.8450968687565985`*^9}, {3.845108656016802*^9, 
   3.8451086887730446`*^9}, {3.8451087377712145`*^9, 3.845108757758953*^9}, 
   3.8451088009417896`*^9, {3.8451088975948315`*^9, 3.845108905300541*^9}, {
   3.8451089697470894`*^9, 3.8451089971098213`*^9}, {3.84510904192452*^9, 
   3.8451090936186523`*^9}, {3.8451092387698994`*^9, 
   3.8451092493341208`*^9}, {3.845109372444811*^9, 3.8451094128319817`*^9}, {
   3.8451094826897144`*^9, 3.845109527988139*^9}, {3.8451095816792326`*^9, 
   3.8451096908173428`*^9}, {3.845109884792816*^9, 3.8451098956549892`*^9}, {
   3.845109963791626*^9, 3.84510997123123*^9}, {3.8451100214924145`*^9, 
   3.8451100585306664`*^9}, {3.8451101526881094`*^9, 3.845110191508442*^9}, {
   3.845110222953655*^9, 3.845110227907756*^9}, {3.845110433350709*^9, 
   3.845110576491415*^9}, {3.8451106784937887`*^9, 3.8451106881589985`*^9}, {
   3.845110867878772*^9, 3.845111001632213*^9}, {3.84511106975793*^9, 
   3.845111072679281*^9}, {3.84511112306554*^9, 3.8451112262053423`*^9}, {
   3.845111261969288*^9, 3.8451112647671204`*^9}, {3.8451113057919216`*^9, 
   3.845111309884715*^9}, {3.84511908429198*^9, 3.8451191196892776`*^9}, {
   3.8451191527393713`*^9, 3.8451192785088444`*^9}, {3.845119381331952*^9, 
   3.845119411117485*^9}, {3.8451194902050376`*^9, 3.8451194960972147`*^9}, {
   3.8451196291750727`*^9, 3.8451196720592823`*^9}, {3.8451197048712053`*^9, 
   3.845119712013038*^9}, {3.845119766253765*^9, 3.845119777085136*^9}, {
   3.8451198222531385`*^9, 3.8451198233149786`*^9}, 3.8451200058188457`*^9, {
   3.845120160442362*^9, 3.845120161445213*^9}, {3.8451209932906437`*^9, 
   3.845121019827733*^9}, {3.845121053019953*^9, 3.8451211009446373`*^9}, {
   3.845121185775009*^9, 3.8451211924014935`*^9}, {3.8451212512960434`*^9, 
   3.845121256012738*^9}, {3.8451213472608557`*^9, 3.845121354820984*^9}, {
   3.8451242985814514`*^9, 3.8451243290426493`*^9}, {3.8452059672147055`*^9, 
   3.8452059672461815`*^9}, {3.8452071389849243`*^9, 3.84520732857457*^9}, {
   3.8452083984379597`*^9, 3.845208426959445*^9}, {3.84522469731633*^9, 
   3.8452247224484067`*^9}, {3.8494527605891438`*^9, 3.849452787312416*^9}, {
   3.852194365410286*^9, 3.852194366738097*^9}, {3.8521944306541147`*^9, 
   3.8521944507196217`*^9}, {3.852194508220029*^9, 3.8521945095648646`*^9}, {
   3.852220498599476*^9, 3.8522205009192886`*^9}, {3.852220550668093*^9, 
   3.852220575684434*^9}, 3.8620443652497215`*^9, {3.883236522541357*^9, 
   3.88323660401442*^9}, {3.8832366936935635`*^9, 3.883236705916147*^9}, {
   3.8832367940635643`*^9, 3.8832368849925604`*^9}, {3.8832369192381134`*^9, 
   3.883237098177774*^9}, {3.8832371661881075`*^9, 3.88323720844479*^9}, {
   3.8832373360652246`*^9, 3.883237387416479*^9}, {3.8832374196695375`*^9, 
   3.883237513017498*^9}, {3.883388839098051*^9, 3.8833888850598583`*^9}, {
   3.883388932548621*^9, 3.883388936250887*^9}, {3.883388994329886*^9, 
   3.883389079435811*^9}, {3.883389118740505*^9, 3.8833891199589205`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"b849fd34-c09b-4899-a7fa-8189691590f0"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Path-elaborating functions",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.796078431372549, 0.7686274509803922, 
   0.20392156862745098`]]], "Subsubsection",
 CellChangeTimes->{{3.822110937245648*^9, 3.822110943171047*^9}, 
   3.822111313009472*^9, {3.822130455397581*^9, 3.8221304587593837`*^9}, 
   3.8226428390888405`*^9, 3.8226429629598093`*^9, {3.826083693168123*^9, 
   3.826083701546236*^9}, 
   3.850998470504299*^9},ExpressionUUID->"8d03fdbd-b7ad-43e6-ae9f-\
159b5d2efb6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", "                      ", 
   RowBox[{"Input", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Weighted", " ", "EdgeTaggedGraph"}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", 
           RowBox[{"1", "/", "2"}], "]"}], "[", "i", "]"}], " ", "as", " ", 
         "the", " ", "\"\<starting\>\"", " ", 
         RowBox[{"path", "'"}], "s", " ", "edge"}]}], "}"}], 
      "\[IndentingNewLine]", "            ", "Output"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Graph", " ", "without", " ", "said", " ", "paths"}], ",", 
         " ", "list"}], "}"}], " ", "with", " ", "\[IndentingNewLine]", 
       "                                                               ", 
       "list"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"starting", " ", 
         RowBox[{"path", "'"}], "s", " ", "edge"}], ",", " ", 
        RowBox[{"ending", " ", 
         RowBox[{"path", "'"}], "s", " ", "edge"}], ",", " ", 
        RowBox[{
        "ordered", " ", "list", " ", "of", " ", "weights", " ", "of", " ", 
         "the", " ", "path"}]}], "}"}]}]}]}], "          ", 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MyFindPathAndDelete", "[", "input_", "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "g", ",", "edge1", ",", "edge2", ",", "gw", ",", "orderedlinks", ",", 
         "orderedweights", ",", "i", ",", "pos", ",", "res"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "description"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g", "=", 
         RowBox[{"input", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "this", " ", "is", " ", "the", " ", "EdgeTaggedGraph", " ", "of", 
          " ", "the", " ", "graph", " ", "with", " ", "cycles", " ", "and", 
          " ", "paths"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"edge1", "=", 
         RowBox[{"input", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "starting", " ", "edge", " ", "of", " ", "one", " ", "of", " ", 
          "the", " ", "possible", " ", "paths"}], "*)"}], 
        "\[IndentingNewLine]", "edge2", ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "it", " ", "will", " ", "be", " ", "the", " ", "various", " ", 
          "successive", " ", "vertices", " ", "in", " ", "the", " ", "paths", 
          " ", "and", " ", "will", " ", "be", " ", "in", " ", "the", " ", 
          "end", " ", "the", " ", 
          RowBox[{"path", "'"}], "s", " ", "endpoint"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"gw", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#", ",", 
              RowBox[{"PropertyValue", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeWeight"}], "]"}]}],
              "}"}], "&"}], ",", 
           RowBox[{"EdgeList", "[", "g", "]"}]}], "]"}]}], ";", 
        RowBox[{
        "(*", "\"\<{{a->b,\!\(\*SubscriptBox[\(weight\), \(a -> \
b\)]\)},{c->d,\!\(\*SubscriptBox[\(weight\), \(c -> d\)]\)},...}\>\"", "*)"}],
         "\[IndentingNewLine]", 
        RowBox[{"orderedlinks", "=", 
         RowBox[{"{", "}"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "respect", " ", "to", " ", "the", " ", "\"\<gw\>\"", " ", 
          "described", " ", "above", " ", "it", " ", "will", " ", "be", " ", 
          "the", " ", "following", " ", 
          RowBox[{"list", ":", " ", 
           RowBox[{"{", 
            RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "..."}], 
            "}"}]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"orderedweights", "=", 
         RowBox[{"{", "}"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "respect", " ", "to", " ", "the", " ", "\"\<gw\>\"", " ", 
          "described", " ", "above", " ", "it", " ", "will", " ", "be", " ", 
          "the", " ", "following", " ", 
          RowBox[{"list", ":", " ", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["weight", 
              RowBox[{"a", "->", "b"}]], ",", 
             SubscriptBox["weight", 
              RowBox[{"c", "->", "d"}]], ",", "..."}], "}"}]}]}], "*)"}], 
        "\[IndentingNewLine]", "pos", ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "will", " ", "be", " ", "a", " ", "temporary", " ", "variable", " ", 
          "for", " ", "positions", " ", "of", " ", "elements", " ", "within", 
          " ", "lists"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"{", "}"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"it", " ", "will", " ", "contain", " ", "the", " ", "end"}],
           "-", "result"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Initialize", " ", "orderedlinks", " ", "and", " ", 
          "orderedweights"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<=", 
           RowBox[{"Length", "[", "gw", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"orderedlinks", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"orderedlinks", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"gw", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
           RowBox[{"orderedlinks", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"orderedlinks", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"gw", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<=", 
           RowBox[{"Length", "[", "gw", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"orderedweights", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"orderedweights", ",", 
             RowBox[{
              RowBox[{"gw", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Initialize", " ", "the", " ", "position", " ", "of", " ", "the", 
          " ", "first", " ", "vertex", " ", "and", " ", "delete", " ", "the", 
          " ", "latter", " ", "from", " ", "\"\<g\>\"", " ", "and", " ", 
          "from", " ", 
          RowBox[{"\"\<orderedlinks\>\"", "."}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"pos", "=", 
         RowBox[{"Position", "[", 
          RowBox[{"orderedlinks", ",", "edge1"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"g", "=", 
         RowBox[{"VertexDelete", "[", 
          RowBox[{"g", ",", "edge1"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Start", " ", "by", " ", "updating", " ", "\"\<res\>\"", " ", "to", 
          " ", "the", " ", "list", " ", "of", " ", "the", " ", "ordered", " ",
           "weights", " ", "in", " ", "the", " ", 
          RowBox[{"paths", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"pos", "=!=", 
           RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Add", " ", "and", " ", "then", " ", "remove", " ", 
            RowBox[{"link", "'"}], "s", " ", "momenta", " ", "to", " ", 
            RowBox[{"res", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Find", " ", "adjacent", " ", "vertex", " ", "in", " ", "the", " ", 
            RowBox[{"path", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Remove", " ", "starting", " ", "and", " ", "adjacent", " ", 
            "vertex", " ", "from", " ", "\"\<orderedlinks\>\"", " ", "and", 
            " ", "in", " ", 
            RowBox[{"\"\<g\>\"", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"EvenQ", "[", 
               RowBox[{
                RowBox[{"pos", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "True"}], ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"If", " ", "true"}], "..."}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"res", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"res", ",", 
                 RowBox[{"orderedweights", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}], "]"}], 
                  "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"orderedweights", "=", 
               RowBox[{"Delete", "[", 
                RowBox[{"orderedweights", ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], "]"}]}], ";",
               "\[IndentingNewLine]", 
              RowBox[{"edge2", "=", 
               RowBox[{"orderedlinks", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], "]"}], "]"}]}],
               ";", "\[IndentingNewLine]", 
              RowBox[{"orderedlinks", "=", 
               RowBox[{"Delete", "[", 
                RowBox[{"orderedlinks", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "}"}]}], "]"}]}],
               ";", " ", "\[IndentingNewLine]", 
              RowBox[{"g", "=", 
               RowBox[{"VertexDelete", "[", 
                RowBox[{"g", ",", "edge2"}], "]"}]}]}], ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"If", " ", "false"}], "..."}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"res", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"res", ",", 
                 RowBox[{"orderedweights", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    "2"}], "]"}], "]"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"orderedweights", "=", 
               RowBox[{"Delete", "[", 
                RowBox[{"orderedweights", ",", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                  "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"edge2", "=", 
               RowBox[{"orderedlinks", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "]"}], "]"}]}],
               ";", "\[IndentingNewLine]", 
              RowBox[{"orderedlinks", "=", 
               RowBox[{"Delete", "[", 
                RowBox[{"orderedlinks", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "}"}]}], 
                  "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"g", "=", 
               RowBox[{"VertexDelete", "[", 
                RowBox[{"g", ",", "edge2"}], "]"}]}], ";"}]}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Find", " ", "position", " ", "of", " ", "\"\<edge2\>\"", " ", 
             "in", " ", "\"\<orderedlinks\>\"", " ", "for", " ", "the", " ", 
             "following", " ", "link", " ", "in", " ", "the", " ", 
             RowBox[{"path", "."}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"pos", "=", 
            RowBox[{"Position", "[", 
             RowBox[{"orderedlinks", ",", "edge2"}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"ACHTUNG", ":", " ", 
          RowBox[{
          "please", " ", "notice", " ", "that", " ", "after", " ", "last", 
           " ", "iteration", " ", "edge2", " ", "is", " ", "the", " ", 
           "final", " ", "edge", " ", "of", " ", "the", " ", 
           RowBox[{"path", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", "OUTPUT", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"g", ",", 
          RowBox[{"{", 
           RowBox[{"edge1", ",", "edge2", ",", "res"}], "}"}]}], "}"}]}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Input", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "graph", " ", "of", " ", "paths", " ", "and", " ", "cycles", " ", 
           RowBox[{"(", 
            RowBox[{"from", "  ", "GraphDecomposition"}], ")"}]}], ",", " ", 
          RowBox[{
           RowBox[{"theta", "'"}], "s", " ", "of", " ", "triangular", " ", 
           "vertices", " ", 
           RowBox[{"(", 
            RowBox[{
            "from", " ", "\"\<$algebraic\>\"", " ", "of", " ", 
             "DiagramFactorDivision"}], ")"}]}]}], "}"}], ".", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "Output"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"graph", " ", "without", " ", "paths"}], ",", " ", 
            "factor", ",", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["index", "1.1"], ",", 
                SubscriptBox["index", "1.2"], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["p", "1.1"], ",", "...", ",", 
                  SubscriptBox["p", 
                   RowBox[{"1.", "N"}]]}], "}"}]}], "}"}], ",", "...", ",", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["index", 
                 RowBox[{"M", ".1"}]], ",", 
                SubscriptBox["index", 
                 RowBox[{"M", ".2"}]], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["p", 
                   RowBox[{"M", ".1"}]], ",", "...", ",", 
                  SubscriptBox["p", 
                   RowBox[{"M", ".", "N"}]]}], "}"}]}], "}"}]}], "}"}]}], 
           "}"}], ".", "\[IndentingNewLine]", "The"}], " ", "ouput", " ", 
         "will", " ", "contain", " ", "the", " ", "input", " ", "graph", " ", 
         "without", " ", "paths", " ", "and", " ", "a", " ", "list", " ", 
         "with", " ", "all", " ", "the", " ", "products", " ", "of", " ", 
         RowBox[{
          SubscriptBox["p", 
           RowBox[{"\[Alpha]", 
            OverscriptBox["\[Beta]", "."]}]], "/", 
          RowBox[{
           SuperscriptBox[
            OverscriptBox["p", "_"], 
            RowBox[{
             OverscriptBox["\[Alpha]", "."], "\[Beta]"}]], ".", " ", 
           "\"\<factor\>\""}]}], " ", "will", " ", "take", " ", "into", " ", 
         "account", " ", "the", " ", "fermionic", " ", "signs", " ", 
         "arising", " ", "in", " ", "the", " ", "paths", " ", "plus", " ", 
         "a", " ", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], "2"], " ", 
         RowBox[{
         "factors", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "**"}],
          "*", 
         RowBox[{"ACHTUNG", "**"}], "*", "\[IndentingNewLine]", "The", " ", 
         "\[Theta]"}], "-", "terms"}]}]}], ",", " ", 
     RowBox[{
     "that", " ", "will", " ", "give", " ", "the", " ", "endpoints", " ", 
      "of", " ", "the", " ", "paths"}], ",", " ", 
     RowBox[{
     "will", " ", "be", " ", "sorted", " ", "through", " ", "the", " ", 
      "Mathematica", " ", "function", " ", 
      RowBox[{"\"\<Sort\>\"", ".", " ", 
       RowBox[{"Let", "'"}]}], "s", " ", "call", " ", "BWpath", " ", "a", " ",
       "path", " ", "that", " ", "begins", " ", "with", " ", "a", " ", 
      "black", " ", "triangular", " ", "vertices", " ", "and", " ", "ends", 
      " ", "with", " ", "a", " ", "white", " ", "one", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "and", " ", "analogously", " ", "BBpaths", " ", "and", " ", 
         "WWpaths"}], ")"}], ".", " ", "After"}], " ", "this", " ", "sort", 
      " ", "we", " ", "will", " ", "have", " ", "only", " ", 
      RowBox[{
       RowBox[{"BB", "/", "BW"}], "/", "WW"}], " ", "paths", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"thus", " ", "NO", " ", "WBpaths"}], ")"}], ".", " ", 
       "These"}], " ", "are", " ", "the", " ", "reference", " ", "paths", " ",
       "that", " ", "we", " ", "use", " ", "to", " ", "extract", " ", "the", 
      " ", 
      RowBox[{"contributions", ".", " ", "Naturally"}], " ", "this", " ", 
      "sorting", " ", "will", " ", "introduce", " ", "FERMIONIC", " ", 
      "signs", " ", "that", " ", "we", " ", "will", " ", 
      RowBox[{"consider", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PathsElaborations", "[", "input_", "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "g", ",", "factor", ",", "thetas", ",", "thetascopy", ",", 
         "thetaspaths", ",", "momentalist", ",", "t", ",", "i", ",", "res"}], 
        "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "description"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g", "=", 
         RowBox[{"input", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "this", " ", "is", " ", "the", " ", "EdgeTaggedGraph", " ", "of", 
          " ", "the", " ", "graph", " ", "with", " ", "cycles", " ", "and", 
          " ", "paths"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"factor", "=", 
         RowBox[{"Signature", "[", 
          RowBox[{"input", "[", 
           RowBox[{"[", "2", "]"}], "]"}], " ", "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "fermionic", " ", "factor", " ", "needed", " ", "since", " ", "we", 
           " ", "will", " ", "use", " ", "Sort"}], ",", " ", 
          RowBox[{
          "see", " ", "\"\<ACHTUNG\>\"", " ", "to", " ", "understand", " ", 
           "this", " ", "initialization"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"thetas", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{"input", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"sorted", " ", "thetas"}], "<->", 
           RowBox[{"triangular", " ", "vertices", " ", "info"}]}], ",", " ", 
          RowBox[{
          "see", " ", "\"\<ACHTUNG\>\"", " ", "to", " ", "understand", " ", 
           "this", " ", "initialization"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"thetascopy", "=", "thetas"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "simply", " ", "contains", " ", "a", " ", "needed", " ", "copy", " ",
           "of", " ", "the", " ", "informations", " ", "of", " ", "theta"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"thetaspaths", "=", 
         RowBox[{"{", "}"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "it", " ", "will", " ", "contain", " ", "the", " ", "list", " ", 
          "of", " ", "thetas", " ", "in", " ", "the", " ", "order", " ", "of",
           " ", "the", " ", "paths", " ", "found"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"momentalist", "=", 
         RowBox[{"{", "}"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "it", " ", "will", " ", "contain", " ", "a", " ", "list", " ", "of", 
          " ", "the", " ", "momenta", " ", "matrices", " ", "products", " ", 
          "needed", " ", "for", " ", "the", " ", "output"}], "*)"}], 
        "\[IndentingNewLine]", "t", ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "temporary", " ", "variable", " ", "for", " ", "general", " ", 
          "needs"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"{", "}"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "it", " ", "will", " ", "contain", " ", "the", " ", "end", " ", 
          "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"If", " ", "there", " ", "are", " ", "no", " ", "path"}], 
          ",", " ", 
          RowBox[{
          "return", " ", "a", " ", "empty", " ", "list", " ", "for", " ", 
           "the", " ", 
           RowBox[{"paths", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "thetas", "]"}], "===", "0"}], ",", 
          RowBox[{
           RowBox[{"Return", "[", 
            RowBox[{"{", 
             RowBox[{"g", ",", "1", ",", 
              RowBox[{"{", "}"}]}], "}"}], "]"}], ";"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "Remove", " ", "the", " ", "paths", " ", "in", " ", "the", " ", 
           "graph"}], ",", " ", 
          RowBox[{
          "then", " ", "initialize", " ", "a", " ", "list", " ", "with", " ", 
           RowBox[{"{", 
            RowBox[{"...", ",", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"$v", "[", 
                RowBox[{"1", "/", "2"}], "]"}], "[", 
               RowBox[{"i", ".1"}], "]"}], "=", 
              RowBox[{
               SubscriptBox["\[Theta]", 
                RowBox[{"i", ".1"}]], "/", 
               SubscriptBox[
                OverscriptBox["\[Theta]", "_"], 
                RowBox[{"i", ".1"}]]}]}], ",", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"$v", "[", 
                RowBox[{"2", "/", "1"}], "]"}], "[", 
               RowBox[{"i", ".2"}], "]"}], "=", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["\[Theta]", "_"], 
                RowBox[{"i", ".2"}]], "/", 
               SubscriptBox["\[Theta]", 
                RowBox[{"i", ".1"}]]}]}], ",", " ", "..."}], "}"}], " ", 
           "and", " ", "the", " ", "respective", " ", "list", " ", "of", " ", 
           "lists", " ", "of", " ", "momenta", " ", "for", " ", "the", " ", 
           "paths", " ", "starting", " ", "and", " ", "ending", " ", "on", 
           " ", "these", " ", 
           RowBox[{
            SubscriptBox["\[Theta]", 
             RowBox[{"i", ".1"}]], "/", 
            SubscriptBox[
             OverscriptBox["\[Theta]", "_"], 
             RowBox[{"i", ".1"}]]}], " ", "and", " ", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["\[Theta]", "_"], 
             RowBox[{"i", ".2"}]], "/", 
            SubscriptBox["\[Theta]", 
             RowBox[{"i", ".1"}]]}], " ", 
           RowBox[{
           "\"\<{..., {\!\(\*SubscriptBox[\(p\), \(i .1\)]\), ..., \
\!\(\*SubscriptBox[\(p\), \(i . \*SubscriptBox[\(N\), \(i\)]\)]\)}, ...}\>\"",
             "."}]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "thetas", "]"}], ">", "0"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "Find", " ", "path", " ", "starting", " ", "from", " ", "first", 
             " ", "element", " ", "in", " ", "\"\<thetas\>\""}], ",", " ", 
            RowBox[{
            "then", " ", "remove", " ", "it", " ", "from", " ", "graph", " ", 
             "and", " ", "from", " ", "the", " ", "list", " ", 
             RowBox[{"\"\<thetas\>\"", "."}]}]}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"t", "=", 
            RowBox[{"MyFindPathAndDelete", "[", 
             RowBox[{"{", 
              RowBox[{"g", ",", 
               RowBox[{
                RowBox[{"thetas", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"g", "=", 
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"thetas", "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"thetas", ",", "1"}], "]"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Remove", " ", "the", " ", "vertex"}], "-", 
             RowBox[{
             "endpoint", " ", "of", " ", "the", " ", "path", " ", "so", " ", 
              "that", " ", "it", " ", "is", " ", "not", " ", "searched", " ", 
              "in", " ", "the", " ", "following", " ", "iteration", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                "since", " ", "this", " ", "path", " ", "is", " ", "already", 
                 " ", "found"}], ")"}], "."}]}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"thetas", "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"thetas", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{"thetas", ",", 
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Initialize", " ", "list", " ", "of", " ", "thetas"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"thetaspaths", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"thetaspaths", ",", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"thetaspaths", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"thetaspaths", ",", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"res", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"res", ",", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"Signature", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"$v", "[", 
                  RowBox[{"1", "/", "2"}], "]"}], "[", "i", "]"}], ",", 
                "\"\<\!\(\*SubscriptBox[\(index\), \(j\)]\)\>\""}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"$v", "[", 
                  RowBox[{"2", "/", "1"}], "]"}], "[", "k", "]"}], ",", 
                "\"\<\!\(\*SubscriptBox[\(index\), \(l\)]\)\>\""}], "}"}], 
              ",", "..."}], "}"}], "]"}], " ", "is", " ", "equal", " ", "to", 
           " ", 
           RowBox[{
            RowBox[{"Signature", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", 
                 RowBox[{"1", "/", "2"}], "]"}], "[", "i", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", 
                 RowBox[{"2", "/", "1"}], "]"}], "[", "k", "]"}], ",", 
               "..."}], "}"}], "]"}], ".", " ", "We"}], " ", "can", " ", 
           "use", " ", "this", " ", "to", " ", "take", " ", "into", " ", 
           "account", " ", "the", " ", "fermionic", " ", "signs", " ", "of", 
           " ", "the", " ", "paths", " ", "contributions", " ", "in", " ", 
           "\[Theta]"}], "-", 
          RowBox[{"diagrams", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"factor", "*=", 
         RowBox[{"Signature", "[", "thetaspaths", "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Convert", " ", "theta2"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"...", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", 
                 RowBox[{"1", "/", "2"}], "]"}], "[", 
                RowBox[{"i", ".1"}], "]"}], "=", 
               RowBox[{
                SubscriptBox["\[Theta]", 
                 RowBox[{"i", ".1"}]], "/", 
                SubscriptBox[
                 OverscriptBox["\[Theta]", "_"], 
                 RowBox[{"i", ".1"}]]}]}], ",", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", 
                 RowBox[{"2", "/", "1"}], "]"}], "[", 
                RowBox[{"i", ".2"}], "]"}], "=", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["\[Theta]", "_"], 
                 RowBox[{"i", ".2"}]], "/", 
                SubscriptBox["\[Theta]", 
                 RowBox[{"i", ".1"}]]}]}], ",", ",", "..."}], "}"}], " ", 
            "into", " ", "theta2"}], "=", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"...", ",", 
              SubscriptBox["index", 
               RowBox[{"i", ".1"}]], ",", " ", 
              SubscriptBox["index", 
               RowBox[{"i", ".2"}]], ",", "..."}], "}"}], "."}]}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"t", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<=", 
           RowBox[{"Length", "[", "thetaspaths", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"t", "=", 
            RowBox[{"Position", "[", 
             RowBox[{"thetascopy", ",", 
              RowBox[{"thetaspaths", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
           RowBox[{"(*", 
            RowBox[{"=", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{"pos", ",", "1"}], "}"}], "}"}], "=", 
              RowBox[{"position", " ", "of", " ", 
               RowBox[{
                RowBox[{"$v", "[", 
                 RowBox[{"1", "/", "2"}], "]"}], "[", "i", "]"}], "  ", 
               RowBox[{"(", 
                RowBox[{"in", " ", 
                 RowBox[{"{", 
                  RowBox[{"{", 
                   RowBox[{"pos", ",", "2"}], "}"}], "}"}], " ", "there", " ",
                  "is", " ", "the", " ", "index"}], ")"}]}]}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"thetaspaths", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"thetascopy", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";"}]}], "\[IndentingNewLine]",
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Add", " ", "in", " ", "\"\<res\>\"", " ", "the", " ", "index", " ", 
          "content", " ", "of", " ", "each", " ", 
          RowBox[{"path", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<=", 
           RowBox[{"Length", "[", "res", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "=", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"thetaspaths", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"thetaspaths", "[", 
              RowBox[{"[", 
               RowBox[{"2", "*", "i"}], "]"}], "]"}], ",", 
             RowBox[{"res", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Update", " ", "finally", " ", "the", " ", "factor", " ", "for", " ",
           "the", " ", 
          "\"\<\!\(\*FractionBox[SuperscriptBox[\((\(-1\))\), \(n\)], \
\(2\)]\) terms\>\"", " ", "needed", " ", "in", " ", "the", " ", "different", 
          " ", 
          RowBox[{"paths", ".", " ", "In"}], " ", "particular", " ", "there", 
          " ", "is", " ", "a", " ", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], "2"], " ", "for", " ", "all", 
          " ", "the", " ", "paths", " ", "with", " ", "generic", " ", 
          "length", " ", 
          RowBox[{"ni", ".", " ", "Then"}], " ", "there", " ", "is", " ", "a",
           " ", "further", " ", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], " ", "for", " ", "all", " ", "the", " ", 
          RowBox[{"BWpaths", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<=", 
           RowBox[{"Length", "[", "res", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Multiply", " ", "for", " ", 
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], "2"], " ", "."}]}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"factor", "*=", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"EvenQ", "[", 
                 RowBox[{"Length", "[", 
                  RowBox[{
                   RowBox[{"res", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}], "===", 
                "True"}], ",", "1", ",", 
               RowBox[{"-", "1"}]}], "]"}], "/", "2"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "If", " ", "there", " ", "is", " ", "one", " ", "\"\<dot\>\"", 
              " ", "in", " ", "the", " ", "indexes", " ", "name"}], ",", " ", 
             RowBox[{
              RowBox[{
              "then", " ", "it", " ", "is", " ", "a", " ", "BWpath", " ", 
               "and", " ", "one", " ", "has", " ", "to", " ", "multiply", " ",
                "further", " ", "for"}], " ", "-", "1."}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"StringPosition", "[", 
                RowBox[{
                 RowBox[{"StringJoin", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"res", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"res", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
                 "\"\<dot\>\""}], "]"}], "]"}], "==", "1"}], ",", 
             RowBox[{
              RowBox[{"factor", "*=", 
               RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"g", ",", "factor", ",", "res"}], "}"}]}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "  ", "\[IndentingNewLine]", "     ", 
    RowBox[{"Input", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"factor", ",", " ", "res", ",", " ", 
         RowBox[{"momenta", " ", "matrices"}]}], "}"}], " ", 
       RowBox[{"with", "\[IndentingNewLine]", " ", "[", "]"}], "factor", " ", 
       "and", " ", "res", " ", "the", " ", "two", " ", "last", " ", 
       "elements", " ", "in", " ", "the", " ", "output", " ", "of", " ", 
       RowBox[{"PathsElaborations", ".", "\[IndentingNewLine]", " ", 
        RowBox[{"[", "]"}]}], "momenta", " ", "matrices"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["index", "1"], ",", 
              SubscriptBox["index", "2"]}], "}"}]}], "}"}], ",", "..."}], 
         "}"}], " ", "of", " ", "the", " ", 
        RowBox[{
         SubscriptBox["p", 
          RowBox[{"\[Alpha]", 
           OverscriptBox["\[Beta]", "."]}]], "/", 
         SuperscriptBox[
          OverscriptBox["p", "_"], 
          RowBox[{
           OverscriptBox["\[Alpha]", "."], "\[Beta]"}]]}], " ", "of", " ", 
        "$algebraic2", " ", "in", " ", 
        RowBox[{
        "DiagramFactorDivision", ".", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "Output"}]}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"updated", " ", "factor"}], ",", " ", 
           RowBox[{"updated", " ", "res"}]}], "}"}], ".", " ", "Same"}], " ", 
        "structure", " ", "but", " ", "improved", " ", "by", " ", "attaching",
         " ", "said", " ", "matrices", " ", "to", " ", "the", " ", "same", 
        " ", "one", " ", "coming", " ", "from", " ", "the", " ", 
        RowBox[{
        "paths", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "ACHTUNG"}], "\[IndentingNewLine]", 
        RowBox[{"(", "A", ")"}], "\[IndentingNewLine]", "One", " ", "can", 
        " ", "recognise", " ", "between", " ", 
        RowBox[{
         SubscriptBox["p", 
          RowBox[{"\[Alpha]", 
           OverscriptBox["\[Beta]", "."]}]], "/", 
         SuperscriptBox[
          OverscriptBox["p", "_"], 
          RowBox[{
           OverscriptBox["\[Alpha]", "."], "\[Beta]"}]]}], " ", "by", " ", 
        "simply", " ", "whatching", " ", "the", " ", "order", " ", "of", " ", 
        "the", " ", "dotted", " ", "and", " ", "undotted", " ", 
        RowBox[{"indices", ".", " ", "Furthermore"}], " ", "notice", " ", 
        "that", " ", "in", " ", "our", " ", "theory", " ", "it", " ", "is", 
        " ", "always", " ", "the", " ", "second", " ", "index", " ", "of", 
        " ", "the", " ", "momenta", " ", "the", " ", "one", " ", "that", " ", 
        "needs", " ", "to", " ", "be", " ", 
        RowBox[{"saturated", ".", "\[IndentingNewLine]", 
         RowBox[{"(", "B", ")"}]}], "\[IndentingNewLine]", 
        RowBox[{"Let", "'"}], "s", " ", "call", " ", "BWpath", " ", "a", " ", 
        "path", " ", "that", " ", "begins", " ", "with", " ", "a", " ", 
        "black", " ", "triangular", " ", "vertices", " ", "and", " ", "ends", 
        " ", "with", " ", "a", " ", "white", " ", "one", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "and", " ", "analogously", " ", "BBpaths", " ", "and", " ", 
           "WWpaths"}], ")"}], ".", " ", "After"}], " ", "PathsElaborations", 
        " ", "we", " ", "will", " ", "have", " ", "only", " ", 
        RowBox[{
         RowBox[{"BB", "/", "BW"}], "/", "WWpaths"}], " ", "and", " ", "the", 
        " ", "attaching", " ", "procedure", " ", "of", " ", "the", " ", "new",
         " ", "matrix", " ", "can", " ", "be", " ", "divided", " ", "in", " ",
         "six", " ", "categories", " ", "which", " ", "can", " ", "be", " ", 
        "computed", " ", 
        RowBox[{"singularly", "."}]}]}]}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AttachMomentaMatrices", "[", "input_", "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "factor", ",", "paths", ",", "momenta", ",", "pn", ",", "in", ",", 
         "dotnumber", ",", "t", ",", "i"}], "}"}], ",", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "description"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"factor", "=", 
         RowBox[{"input", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"paths", "=", 
         RowBox[{"input", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"momenta", "=", 
         RowBox[{"input", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", "pn", 
        ";", " ", 
        RowBox[{"(*", 
         RowBox[{"a", " ", "particular", " ", 
          SuperscriptBox["pn", "th"], " ", "path", " ", "in", " ", "the", " ",
           "list", " ", "\"\<paths\>\""}], "*)"}], "\[IndentingNewLine]", 
        "in", ";", " ", 
        RowBox[{"(*", 
         RowBox[{
          SuperscriptBox["in", "th"], "=", 
          RowBox[{
           RowBox[{
            SuperscriptBox["1", "st"], "/", 
            SuperscriptBox["2", "nd"]}], " ", "index", " ", "in", " ", "a", 
           " ", "particular", " ", 
           SuperscriptBox["pn", "th"], " ", "path", " ", "in", " ", "the", 
           " ", "list", " ", "\"\<paths\>\""}]}], "*)"}], 
        "\[IndentingNewLine]", "dotnumber", ";", " ", 
        RowBox[{"(*", 
         RowBox[{"number", " ", "of", " ", "dotindexes", " ", 
          RowBox[{"(", 
           RowBox[{
           "to", " ", "understand", " ", "if", " ", "one", " ", "is", " ", 
            "working", " ", "with", " ", "a", " ", 
            RowBox[{
             RowBox[{"BB", "/", "BW"}], "/", "WWpath"}]}], ")"}]}], "*)"}], 
        "\[IndentingNewLine]", "t", ";", 
        RowBox[{"(*", 
         RowBox[{
         "temporary", " ", "variable", " ", "for", " ", "generic", " ", 
          "needs"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "momenta", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"pn", ",", "in"}], "}"}], "}"}], "=", 
            RowBox[{"Position", "[", 
             RowBox[{"paths", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"momenta", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"dotnumber", "=", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"StringPosition", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"paths", "[", 
                  RowBox[{"[", "pn", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "\"\<dot\>\""}], "]"}], 
              "]"}], "+", 
             RowBox[{"Length", "[", 
              RowBox[{"StringPosition", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"paths", "[", 
                  RowBox[{"[", "pn", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<dot\>\""}], "]"}], 
              "]"}]}]}], ";", " ", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"dotnumber", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"0", "/", "1"}], "/", "2"}], " ", "if", " ", 
              RowBox[{
               RowBox[{"BB", "/", "BW"}], "/", "WWpath"}]}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              RowBox[{"++", 
               RowBox[{"+", "DIVIDE"}]}], " ", "FOR", " ", "THE", " ", 
              "TOTAL", " ", "6", " ", 
              RowBox[{"CASES", "++"}]}], "+"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Divide", " ", "in", " ", "three", " ", 
              RowBox[{"cases", ":", " ", 
               RowBox[{"FIRST", " ", "BBpath"}]}]}], ",", " ", 
             RowBox[{"SECOND", " ", "BWpath"}], ",", " ", 
             RowBox[{"THIRD", " ", 
              RowBox[{"WWpath", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"dotnumber", "===", "0"}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"FIRST", "=", "BBpath"}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"Divide", " ", "in", " ", "two", " ", 
               RowBox[{"cases", ":", " ", 
                RowBox[{
                "first", " ", "index", " ", "to", " ", "be", " ", "saturated",
                  " ", "or", " ", "second", " ", 
                 RowBox[{"one", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"in", "===", "1"}], ",", "\[IndentingNewLine]", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{"first", ",", 
                  RowBox[{"TRUE", "=", 
                   RowBox[{
                   "first", " ", "undotted", " ", "index", " ", "is", " ", 
                    "saturated"}]}]}], "*)"}], "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "=", 
                  RowBox[{"Reverse", "[", 
                   RowBox[{"Prepend", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
                 " ", 
                 RowBox[{"(*", 
                  RowBox[{"product", " ", "of", " ", 
                   SubscriptBox["p", "\[Mu]"], 
                   SuperscriptBox["\[Sigma]", "\[Mu]"]}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
                 RowBox[{"(*", 
                  RowBox[{"substitute", " ", "index"}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"t", "=", 
                  RowBox[{
                   RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], ";", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "=", "t"}], " ", ";"}], 
                RowBox[{"(*", 
                 RowBox[{
                  RowBox[{"in", " ", "this", " ", "case"}], ",", " ", 
                  RowBox[{"invert", " ", "indexes"}]}], "*)"}], 
                "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{"first", ",", 
                  RowBox[{"FALSE", "=", 
                   RowBox[{
                   "second", " ", "undotted", " ", "index", " ", "is", " ", 
                    "saturated"}]}]}], "*)"}], "\[IndentingNewLine]", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "=", 
                  RowBox[{"Append", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
                 RowBox[{"(*", 
                  RowBox[{"product", " ", "of", " ", 
                   SubscriptBox["p", "\[Mu]"], 
                   SuperscriptBox["\[Sigma]", "\[Mu]"]}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"factor", "*=", 
                  RowBox[{"-", "1"}]}], ";", " ", 
                 RowBox[{"(*", 
                  RowBox[{"numerical", " ", "factor"}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], " ", 
               RowBox[{"(*", 
                RowBox[{"substitute", " ", "index"}], "*)"}], 
               "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}], 
             "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"SECOND", "=", "BWpath"}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"dotnumber", "===", "1"}], ",", "\[IndentingNewLine]",
                 "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{"Divide", " ", "in", " ", "two", " ", 
                  RowBox[{"cases", ":", " ", 
                   RowBox[{
                   "first", " ", "index", " ", "to", " ", "be", " ", 
                    "saturated", " ", "or", " ", "second", " ", 
                    RowBox[{"one", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"in", "===", "1"}], ",", "\[IndentingNewLine]", 
                   "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{"second", ",", 
                    RowBox[{"TRUE", "=", 
                    RowBox[{
                    "first", " ", "undotted", " ", "index", " ", "is", " ", 
                    "saturated"}]}]}], "*)"}], "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                    RowBox[{"Prepend", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{"product", " ", "of", " ", 
                    SubscriptBox["p", "\[Mu]"], 
                    SuperscriptBox["\[Sigma]", "\[Mu]"]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], " ", 
                   RowBox[{"(*", 
                    RowBox[{"substitute", " ", "index"}], "*)"}], 
                   "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{"second", ",", 
                    RowBox[{"FALSE", "=", 
                    RowBox[{
                    "second", " ", "dotted", " ", "index", " ", "is", " ", 
                    "saturated"}]}]}], "*)"}], "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{"product", " ", "of", " ", 
                    SubscriptBox["p", "\[Mu]"], 
                    SuperscriptBox["\[Sigma]", "\[Mu]"]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"factor", "*=", 
                    RowBox[{"-", "1"}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{"numerical", " ", "factor"}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], " ", 
                  RowBox[{"(*", 
                   RowBox[{"substitute", " ", "index"}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}], 
                "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{"THIRD", "=", "WWpath"}], "*)"}], 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{"Divide", " ", "in", " ", "two", " ", 
                  RowBox[{"cases", ":", " ", 
                   RowBox[{
                   "first", " ", "index", " ", "to", " ", "be", " ", 
                    "saturated", " ", "or", " ", "second", " ", 
                    RowBox[{"one", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"in", "===", "1"}], ",", "\[IndentingNewLine]", 
                   "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{"third", ",", 
                    RowBox[{"TRUE", "=", 
                    RowBox[{
                    "first", " ", "dotted", " ", "index", " ", "is", " ", 
                    "saturated"}]}]}], "*)"}], "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                    RowBox[{"Prepend", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{"product", " ", "of", " ", 
                    SubscriptBox["p", "\[Mu]"], 
                    SuperscriptBox["\[Sigma]", "\[Mu]"]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], " ", 
                   RowBox[{"(*", 
                    RowBox[{"substitute", " ", "index"}], "*)"}], 
                   "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{"third", ",", 
                    RowBox[{"FALSE", "=", 
                    RowBox[{
                    "second", " ", "dotted", " ", "index", " ", "is", " ", 
                    "saturated"}]}]}], "*)"}], "\[IndentingNewLine]", " ", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                    RowBox[{"Reverse", "[", 
                    RowBox[{"Append", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
                    " ", 
                    RowBox[{"(*", 
                    RowBox[{"product", " ", "of", " ", 
                    SubscriptBox["p", "\[Mu]"], 
                    SuperscriptBox["\[Sigma]", "\[Mu]"]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"factor", "*=", 
                    RowBox[{"-", "1"}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{"numerical", " ", "factor"}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{"substitute", " ", "index"}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"t", "=", 
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "=", "t"}], ";"}]}], " ", 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{"in", " ", "this", " ", "case"}], ",", " ", 
                    RowBox[{"invert", " ", "indexes"}]}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  "\[IndentingNewLine]", "]"}], ";"}]}], 
               "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"factor", ",", "paths"}], "}"}]}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.850837727574342*^9, 3.8508377415756626`*^9}, {
   3.8508381940366955`*^9, 3.850838266095668*^9}, {3.850839001261242*^9, 
   3.850839302591467*^9}, {3.8508393461783943`*^9, 3.8508393738320637`*^9}, {
   3.85083943062521*^9, 3.8508402905653005`*^9}, {3.850841691152105*^9, 
   3.8508417707741942`*^9}, {3.8508418625532656`*^9, 
   3.8508418824401784`*^9}, {3.8508419661854906`*^9, 
   3.8508422501541376`*^9}, {3.8508422895836153`*^9, 
   3.8508425260110345`*^9}, {3.8508427185126257`*^9, 
   3.8508430180122585`*^9}, {3.8508432025961485`*^9, 
   3.8508433007570524`*^9}, {3.850843352015475*^9, 3.8508434192105255`*^9}, {
   3.850843465137251*^9, 3.8508434652870965`*^9}, {3.8508436063549004`*^9, 
   3.850843649789564*^9}, {3.850843681531643*^9, 3.8508438512479563`*^9}, {
   3.8508439574889464`*^9, 3.8508439746461725`*^9}, {3.850844011440095*^9, 
   3.850844036681635*^9}, {3.8508440863417344`*^9, 3.8508442500433846`*^9}, {
   3.8509233824683695`*^9, 3.8509235837253485`*^9}, {3.8509236261084847`*^9, 
   3.8509236556118183`*^9}, {3.8509237451130934`*^9, 3.850923842010363*^9}, {
   3.85092392482932*^9, 3.8509241680753937`*^9}, {3.8509244721770973`*^9, 
   3.8509246005756006`*^9}, {3.8509246455116653`*^9, 
   3.8509246826578617`*^9}, {3.8509247188951864`*^9, 
   3.8509247309934316`*^9}, {3.8509247623865867`*^9, 
   3.8509247669078145`*^9}, {3.8509248146438217`*^9, 
   3.8509248275820436`*^9}, {3.850924880388368*^9, 3.8509248842543383`*^9}, {
   3.8509249143997917`*^9, 3.850924928635592*^9}, 3.850924960195095*^9, {
   3.8509250287927713`*^9, 3.850925088309453*^9}, {3.850925128983364*^9, 
   3.850925170875805*^9}, 3.8509252309800444`*^9, {3.850925351240592*^9, 
   3.8509253792747097`*^9}, {3.8509254450999823`*^9, 3.850925661271801*^9}, {
   3.8509257185202456`*^9, 3.8509257187989397`*^9}, {3.8509257608882856`*^9, 
   3.850925887938834*^9}, {3.8509261415159698`*^9, 3.8509261577520275`*^9}, {
   3.8509261892261662`*^9, 3.8509262300769386`*^9}, {3.85092630804134*^9, 
   3.850926314224121*^9}, {3.8509265062865047`*^9, 3.850926507596343*^9}, {
   3.850926664657878*^9, 3.850926819323818*^9}, {3.850926896249229*^9, 
   3.850926928959612*^9}, {3.8509270249905057`*^9, 3.8509270668781147`*^9}, {
   3.850927135642041*^9, 3.8509271842915936`*^9}, {3.8509274071953335`*^9, 
   3.8509274111499414`*^9}, {3.8509278476928687`*^9, 
   3.8509279676338377`*^9}, {3.8509280416638823`*^9, 
   3.8509281781525745`*^9}, {3.8509282597256155`*^9, 3.850928344337336*^9}, {
   3.8509284040395412`*^9, 3.85092844119063*^9}, {3.85092847841199*^9, 
   3.8509284969567895`*^9}, {3.850928655947792*^9, 3.850928669542074*^9}, {
   3.8509287221297445`*^9, 3.850928726675393*^9}, 3.850928783839676*^9, {
   3.850928833347622*^9, 3.850928842287053*^9}, {3.8509289188827195`*^9, 
   3.8509289245401053`*^9}, {3.850928975219558*^9, 3.850929016789521*^9}, {
   3.8509290487304935`*^9, 3.8509293519387684`*^9}, {3.850929590425992*^9, 
   3.850929591269621*^9}, {3.8509296387920146`*^9, 3.850929658884407*^9}, {
   3.8509296918587275`*^9, 3.8509299308810883`*^9}, 3.850930096909645*^9, {
   3.85096273178754*^9, 3.850962938252892*^9}, {3.8509629696698933`*^9, 
   3.850962970717021*^9}, {3.8509630328370585`*^9, 3.850963044728402*^9}, {
   3.850963102633896*^9, 3.850963250811962*^9}, {3.850963289701009*^9, 
   3.85096332850225*^9}, {3.850963460126835*^9, 3.8509638374999733`*^9}, {
   3.850963924143582*^9, 3.850963975986563*^9}, {3.8509641024777393`*^9, 
   3.850964113981965*^9}, {3.850964148408298*^9, 3.850964288424904*^9}, {
   3.850964327856732*^9, 3.850964485406045*^9}, {3.850964515680149*^9, 
   3.8509645721544657`*^9}, {3.850964603857997*^9, 3.8509646720313425`*^9}, {
   3.8509648078539734`*^9, 3.850964823932563*^9}, 3.850966548426506*^9, {
   3.8509706578034515`*^9, 3.8509709758090277`*^9}, {3.8509710086753693`*^9, 
   3.8509710479979362`*^9}, {3.850971089513606*^9, 3.850971404180015*^9}, {
   3.8509714908368354`*^9, 3.8509716315006113`*^9}, {3.8509716618479557`*^9, 
   3.8509718444732585`*^9}, {3.8509720632320504`*^9, 
   3.8509721366265697`*^9}, {3.850973181618396*^9, 3.8509732527939816`*^9}, {
   3.850973321312518*^9, 3.850973373762225*^9}, 3.850973405454892*^9, {
   3.8509734949562464`*^9, 3.8509736097844105`*^9}, {3.8509746058281417`*^9, 
   3.850974969238134*^9}, {3.850976758257291*^9, 3.850976905334777*^9}, {
   3.8509770301971083`*^9, 3.850977118114145*^9}, {3.8509771488760605`*^9, 
   3.850977303258317*^9}, {3.8509773559568276`*^9, 3.8509775041982875`*^9}, {
   3.850977570472001*^9, 3.8509776271350803`*^9}, {3.8509780056855984`*^9, 
   3.8509780111931906`*^9}, {3.850978096552035*^9, 3.850978243095461*^9}, {
   3.850978295421703*^9, 3.8509783404492583`*^9}, {3.8509828041543255`*^9, 
   3.850982811808834*^9}, {3.850982919036349*^9, 3.8509829681182184`*^9}, {
   3.8509832584022923`*^9, 3.850983359254253*^9}, {3.850983399794041*^9, 
   3.8509834087802067`*^9}, {3.8509836092064905`*^9, 
   3.8509836521783967`*^9}, {3.8509837907748823`*^9, 
   3.8509839823783426`*^9}, {3.8509847724741507`*^9, 3.850985363394848*^9}, {
   3.850985463933017*^9, 3.850985720397219*^9}, {3.850985849939802*^9, 
   3.85098605907893*^9}, {3.850986116023036*^9, 3.8509862566925573`*^9}, {
   3.8509926065370016`*^9, 3.8509926318558006`*^9}, {3.850992667148467*^9, 
   3.8509927748939695`*^9}, {3.850993000471587*^9, 3.850993008383678*^9}, {
   3.850993212372734*^9, 3.8509932547741165`*^9}, {3.8509933894608693`*^9, 
   3.8509934274233427`*^9}, {3.8509935003319683`*^9, 3.85099356688964*^9}, {
   3.850993623705854*^9, 3.8509936886088095`*^9}, {3.850993733537284*^9, 
   3.850993744743765*^9}, {3.8509938159662704`*^9, 3.8509938218574257`*^9}, {
   3.8509939279713306`*^9, 3.850993952929217*^9}, {3.8509940402772493`*^9, 
   3.8509943573488593`*^9}, {3.8509945128332157`*^9, 
   3.8509945232825336`*^9}, {3.8509945614242897`*^9, 
   3.8509945863802376`*^9}, {3.850994687013688*^9, 3.8509947480544696`*^9}, {
   3.8509948973934875`*^9, 3.8509949477315917`*^9}, {3.8509951660782375`*^9, 
   3.850995167282794*^9}, {3.850995495581504*^9, 3.8509955212891965`*^9}, {
   3.850995559457843*^9, 3.8509955887549143`*^9}, {3.8509958421176367`*^9, 
   3.8509959000727196`*^9}, {3.850995939298731*^9, 3.850995983284816*^9}, {
   3.8509960939227085`*^9, 3.850996106988616*^9}, {3.850996394200409*^9, 
   3.8509964114965715`*^9}, {3.8509965661581707`*^9, 3.850996616737385*^9}, {
   3.8509983183851633`*^9, 3.8509983675469456`*^9}, {3.8509992628684425`*^9, 
   3.850999263009034*^9}, {3.8510008337682943`*^9, 3.8510008347366376`*^9}, {
   3.8510738494484415`*^9, 3.851073853198695*^9}, {3.8513303283519907`*^9, 
   3.851330407315139*^9}, 3.8620444130986533`*^9, {3.8832380603406305`*^9, 
   3.8832381075138245`*^9}, {3.8832381559984407`*^9, 
   3.8832381885180035`*^9}, {3.8832382207316*^9, 3.883238251328306*^9}, {
   3.8832383331627626`*^9, 3.883238363282344*^9}, {3.8832383947780004`*^9, 
   3.883238526843862*^9}, 3.88323856644755*^9, {3.8833903582220964`*^9, 
   3.883390384067871*^9}, {3.883390427949774*^9, 3.8833904306793346`*^9}, {
   3.8833905122210402`*^9, 3.88339055387586*^9}, {3.883390693672674*^9, 
   3.883390754834713*^9}, {3.883390835436329*^9, 3.883390837029713*^9}, {
   3.8833909385363636`*^9, 3.8833910387554045`*^9}, 3.8833911560985603`*^9, {
   3.883391212553939*^9, 3.883391248168502*^9}, {3.883391283911976*^9, 
   3.883391310923133*^9}, {3.8833913931182547`*^9, 3.8833916081117125`*^9}, {
   3.8833916467998*^9, 3.883391650137435*^9}, {3.883393864665147*^9, 
   3.8833938859310865`*^9}, {3.883393916788007*^9, 3.8833939602170444`*^9}, {
   3.8833941354729815`*^9, 3.883394171385788*^9}, {3.883394212130441*^9, 
   3.8833942140362473`*^9}, {3.883394246074524*^9, 3.883394271572879*^9}, {
   3.883663828062134*^9, 3.883663829563786*^9}, {3.8836640245232534`*^9, 
   3.8836640366996183`*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"bafe0828-f4b0-482d-afa6-e1595e51e8d3"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["MyFindCycles",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.796078431372549, 0.7686274509803922, 
   0.20392156862745098`]]], "Subsubsection",
 CellChangeTimes->{{3.822110937245648*^9, 3.822110943171047*^9}, 
   3.822111313009472*^9, {3.822130455397581*^9, 3.8221304587593837`*^9}, 
   3.8226428390888405`*^9, 3.8226429629598093`*^9, {3.826083693168123*^9, 
   3.826083701546236*^9}, 3.850998470504299*^9, 
   3.851001210170264*^9},ExpressionUUID->"d8de7269-ca4a-44c3-9923-\
9a87b4d6e46b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", "   ", 
   RowBox[{"Input", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "Weighted", " ", "EdgeTaggedGraph", " ", "with", " ", "ONLY", " ", 
        "CYCLES"}], "}"}], "\[IndentingNewLine]", "Output"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cycle_", "1"}], ",", 
         RowBox[{"cycle_", "2"}], ",", "..."}], "}"}], " ", "with", " ", 
       "\[IndentingNewLine]", "           ", "cycle_i"}], "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p_i", ".1"}], ",", "...", ",", 
         RowBox[{"p_i", ".", "Ni"}]}], "}"}], "=", 
       RowBox[{
       "cyclically", " ", "ordered", " ", "list", " ", "of", " ", 
        "momenta"}]}]}]}]}], "          ", "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MyFindCycles", "[", "input_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "gw", ",", "orderedlinks", ",", "orderedweights", ",", "v", ",", 
        "vnext", ",", "pos", ",", "i", ",", "cycle", ",", "res"}], "}"}], ",",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", 
         RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"gw", "=", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#", ",", 
             RowBox[{"PropertyValue", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"input", ",", "#"}], "}"}], ",", "EdgeWeight"}], 
              "]"}]}], "}"}], "&"}], ",", 
          RowBox[{"EdgeList", "[", "input", "]"}]}], "]"}]}], ";", 
       RowBox[{
       "(*", "\"\<{{a->b,\!\(\*SubscriptBox[\(weight\), \(a -> b\)]\)},{c->d,\
\!\(\*SubscriptBox[\(weight\), \(c -> d\)]\)},...}\>\"", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"orderedlinks", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "respect", " ", "to", " ", "the", " ", "\"\<gw\>\"", " ", "described",
          " ", "above", " ", "it", " ", "will", " ", "be", " ", "the", " ", 
         "following", " ", 
         RowBox[{"list", ":", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "..."}], "}"}]}]}],
         "*)"}], "\[IndentingNewLine]", 
       RowBox[{"orderedweights", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "respect", " ", "to", " ", "the", " ", "\"\<gw\>\"", " ", "described",
          " ", "above", " ", "it", " ", "will", " ", "be", " ", "the", " ", 
         "following", " ", 
         RowBox[{"list", ":", " ", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["weight", 
             RowBox[{"a", "->", "b"}]], ",", 
            SubscriptBox["weight", 
             RowBox[{"c", "->", "d"}]], ",", "..."}], "}"}]}]}], "*)"}], 
       "\[IndentingNewLine]", "v", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "this", " ", "will", " ", "be", " ", "a", " ", "generic", " ", 
         "vertex", " ", "from", " ", "which", " ", "we", " ", "will", " ", 
         "start", " ", "finding", " ", "the", " ", "cycle", " ", "it", " ", 
         "belongs", " ", "to"}], "*)"}], "\[IndentingNewLine]", "vnext", ";", 
       " ", 
       RowBox[{"(*", 
        RowBox[{
        "this", " ", "will", " ", "be", " ", "a", " ", "generic", " ", 
         "successive", " ", "vertex", " ", "respect", " ", "to", " ", 
         "\"\<v\>\"", " ", "in", " ", "a", " ", "given", " ", "cycle"}], 
        "*)"}], "\[IndentingNewLine]", "pos", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "variable", " ", "that", " ", "will", " ", "take", " ", "the", " ", 
         "info", " ", "of", " ", "the", " ", "position", " ", "of", " ", 
         "\"\<vnext\>\"", " ", "in", " ", "\"\<orderedlinks\>\""}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"cycle", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "a", " ", "ordered", " ", 
         "list", " ", "of", " ", "momenta", " ", "of", " ", "a", " ", 
         "particular", " ", "cycle"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "result"}], 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Initialize", " ", "orderedlinks", " ", "and", " ", 
         RowBox[{"orderedweights", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "gw", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"orderedlinks", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"orderedlinks", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"gw", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
          RowBox[{"orderedlinks", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"orderedlinks", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"gw", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "gw", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"orderedweights", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"orderedweights", ",", 
            RowBox[{
             RowBox[{"gw", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Start", " ", "by", " ", "updatind", " ", "\"\<res\>\"", " ", "to", 
         " ", "the", " ", "list", " ", "of", " ", "the", " ", "ordered", " ", 
         "weights", " ", "in", " ", "the", " ", 
         RowBox[{"paths", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "orderedweights", "]"}], ">", "0"}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "Initialize", " ", "vertex", " ", "that", " ", "will", " ", "be", 
            " ", "the", " ", "starting", " ", "point", " ", "of", " ", "a", 
            " ", "particular", " ", "cycle"}], ",", " ", 
           RowBox[{"then", " ", "the", " ", "adjacent", " ", "one"}], ",", 
           " ", 
           RowBox[{"then", " ", "remove", " ", "them", " ", "from", " ", 
            RowBox[{"\"\<orderedlinks\>\"", "."}]}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"v", "=", 
           RowBox[{"orderedlinks", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"vnext", "=", 
           RowBox[{"orderedlinks", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"orderedlinks", "=", 
           RowBox[{"Delete", "[", 
            RowBox[{"orderedlinks", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Finally", " ", "add", " ", "the", " ", "first", " ", "momenta", 
            " ", "in", " ", "\"\<cycle\>\"", " ", "and", " ", "remove", " ", 
            "it", " ", "in", " ", 
            RowBox[{"orderedweights", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"cycle", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"cycle", ",", 
             RowBox[{"orderedweights", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"orderedweights", "=", 
           RowBox[{"Delete", "[", 
            RowBox[{"orderedweights", ",", "1"}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{"vnext", "=!=", "v"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "Positin", " ", "of", " ", "\"\<vnext\>\"", " ", "in", " ", 
              "following", " ", "link", " ", "inside", " ", "the", " ", 
              RowBox[{"cycle", "."}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pos", "=", 
              RowBox[{"Position", "[", 
               RowBox[{"orderedlinks", ",", "vnext"}], "]"}]}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"Add", " ", "and", " ", "then", " ", "remove", " ", 
               RowBox[{"link", "'"}], "s", " ", "momenta", " ", "to", " ", 
               RowBox[{"\"\<cycle\>\"", "."}]}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Find", " ", "adjacent", " ", "vertex", " ", "in", " ", "the", 
               " ", 
               RowBox[{"cycle", "."}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Remove", " ", "starting", " ", "and", " ", "adjacent", " ", 
               "vertex", " ", "from", " ", 
               RowBox[{"\"\<orderedlinks\>\"", "."}]}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"EvenQ", "[", 
                 RowBox[{
                  RowBox[{"pos", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "True"}], ",",
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{"If", " ", "true"}], "..."}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cycle", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"cycle", ",", 
                   RowBox[{"orderedweights", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}], "]"}], 
                    "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"orderedweights", "=", 
                 RowBox[{"Delete", "[", 
                  RowBox[{"orderedweights", ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], "]"}]}], 
                ";", "\[IndentingNewLine]", 
                RowBox[{"vnext", "=", 
                 RowBox[{"orderedlinks", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], "]"}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"orderedlinks", "=", 
                 RowBox[{"Delete", "[", 
                  RowBox[{"orderedlinks", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "}"}]}], "]"}]}],
                 ";"}], " ", "\[IndentingNewLine]", ",", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{"If", " ", "false"}], "..."}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cycle", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"cycle", ",", 
                   RowBox[{"orderedweights", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    "2"}], "]"}], "]"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"orderedweights", "=", 
                 RowBox[{"Delete", "[", 
                  RowBox[{"orderedweights", ",", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"vnext", "=", 
                 RowBox[{"orderedlinks", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "]"}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"orderedlinks", "=", 
                 RowBox[{"Delete", "[", 
                  RowBox[{"orderedlinks", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "}"}]}], 
                    "}"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"res", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"res", ",", "cycle"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"cycle", "=", 
           RowBox[{"{", "}"}]}], ";"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.850837727574342*^9, 3.8508377415756626`*^9}, {
   3.8508381940366955`*^9, 3.850838266095668*^9}, {3.850839001261242*^9, 
   3.850839302591467*^9}, {3.8508393461783943`*^9, 3.8508393738320637`*^9}, {
   3.85083943062521*^9, 3.8508402905653005`*^9}, {3.850841691152105*^9, 
   3.8508417707741942`*^9}, {3.8508418625532656`*^9, 
   3.8508418824401784`*^9}, {3.8508419661854906`*^9, 
   3.8508422501541376`*^9}, {3.8508422895836153`*^9, 
   3.8508425260110345`*^9}, {3.8508427185126257`*^9, 
   3.8508430180122585`*^9}, {3.8508432025961485`*^9, 
   3.8508433007570524`*^9}, {3.850843352015475*^9, 3.8508434192105255`*^9}, {
   3.850843465137251*^9, 3.8508434652870965`*^9}, {3.8508436063549004`*^9, 
   3.850843649789564*^9}, {3.850843681531643*^9, 3.8508438512479563`*^9}, {
   3.8508439574889464`*^9, 3.8508439746461725`*^9}, {3.850844011440095*^9, 
   3.850844036681635*^9}, {3.8508440863417344`*^9, 3.8508442500433846`*^9}, {
   3.8509233824683695`*^9, 3.8509235837253485`*^9}, {3.8509236261084847`*^9, 
   3.8509236556118183`*^9}, {3.8509237451130934`*^9, 3.850923842010363*^9}, {
   3.85092392482932*^9, 3.8509241680753937`*^9}, {3.8509244721770973`*^9, 
   3.8509246005756006`*^9}, {3.8509246455116653`*^9, 
   3.8509246826578617`*^9}, {3.8509247188951864`*^9, 
   3.8509247309934316`*^9}, {3.8509247623865867`*^9, 
   3.8509247669078145`*^9}, {3.8509248146438217`*^9, 
   3.8509248275820436`*^9}, {3.850924880388368*^9, 3.8509248842543383`*^9}, {
   3.8509249143997917`*^9, 3.850924928635592*^9}, 3.850924960195095*^9, {
   3.8509250287927713`*^9, 3.850925088309453*^9}, {3.850925128983364*^9, 
   3.850925170875805*^9}, 3.8509252309800444`*^9, {3.850925351240592*^9, 
   3.8509253792747097`*^9}, {3.8509254450999823`*^9, 3.850925661271801*^9}, {
   3.8509257185202456`*^9, 3.8509257187989397`*^9}, {3.8509257608882856`*^9, 
   3.850925887938834*^9}, {3.8509261415159698`*^9, 3.8509261577520275`*^9}, {
   3.8509261892261662`*^9, 3.8509262300769386`*^9}, {3.85092630804134*^9, 
   3.850926314224121*^9}, {3.8509265062865047`*^9, 3.850926507596343*^9}, {
   3.850926664657878*^9, 3.850926819323818*^9}, {3.850926896249229*^9, 
   3.850926928959612*^9}, {3.8509270249905057`*^9, 3.8509270668781147`*^9}, {
   3.850927135642041*^9, 3.8509271842915936`*^9}, {3.8509274071953335`*^9, 
   3.8509274111499414`*^9}, {3.8509278476928687`*^9, 
   3.8509279676338377`*^9}, {3.8509280416638823`*^9, 
   3.8509281781525745`*^9}, {3.8509282597256155`*^9, 3.850928344337336*^9}, {
   3.8509284040395412`*^9, 3.85092844119063*^9}, {3.85092847841199*^9, 
   3.8509284969567895`*^9}, {3.850928655947792*^9, 3.850928669542074*^9}, {
   3.8509287221297445`*^9, 3.850928726675393*^9}, 3.850928783839676*^9, {
   3.850928833347622*^9, 3.850928842287053*^9}, {3.8509289188827195`*^9, 
   3.8509289245401053`*^9}, {3.850928975219558*^9, 3.850929016789521*^9}, {
   3.8509290487304935`*^9, 3.8509293519387684`*^9}, {3.850929590425992*^9, 
   3.850929591269621*^9}, {3.8509296387920146`*^9, 3.850929658884407*^9}, {
   3.8509296918587275`*^9, 3.8509299308810883`*^9}, 3.850930096909645*^9, {
   3.85096273178754*^9, 3.850962938252892*^9}, {3.8509629696698933`*^9, 
   3.850962970717021*^9}, {3.8509630328370585`*^9, 3.850963044728402*^9}, {
   3.850963102633896*^9, 3.850963250811962*^9}, {3.850963289701009*^9, 
   3.85096332850225*^9}, {3.850963460126835*^9, 3.8509638374999733`*^9}, {
   3.850963924143582*^9, 3.850963975986563*^9}, {3.8509641024777393`*^9, 
   3.850964113981965*^9}, {3.850964148408298*^9, 3.850964288424904*^9}, {
   3.850964327856732*^9, 3.850964485406045*^9}, {3.850964515680149*^9, 
   3.8509645721544657`*^9}, {3.850964603857997*^9, 3.8509646720313425`*^9}, {
   3.8509648078539734`*^9, 3.850964823932563*^9}, 3.850966548426506*^9, {
   3.8509706578034515`*^9, 3.8509709758090277`*^9}, {3.8509710086753693`*^9, 
   3.8509710479979362`*^9}, {3.850971089513606*^9, 3.850971404180015*^9}, {
   3.8509714908368354`*^9, 3.8509716315006113`*^9}, {3.8509716618479557`*^9, 
   3.8509718444732585`*^9}, {3.8509720632320504`*^9, 
   3.8509721366265697`*^9}, {3.850973181618396*^9, 3.8509732527939816`*^9}, {
   3.850973321312518*^9, 3.850973373762225*^9}, 3.850973405454892*^9, {
   3.8509734949562464`*^9, 3.8509736097844105`*^9}, {3.8509746058281417`*^9, 
   3.850974969238134*^9}, {3.850976758257291*^9, 3.850976905334777*^9}, {
   3.8509770301971083`*^9, 3.850977118114145*^9}, {3.8509771488760605`*^9, 
   3.850977303258317*^9}, {3.8509773559568276`*^9, 3.8509775041982875`*^9}, {
   3.850977570472001*^9, 3.8509776271350803`*^9}, {3.8509780056855984`*^9, 
   3.8509780111931906`*^9}, {3.850978096552035*^9, 3.850978243095461*^9}, {
   3.850978295421703*^9, 3.8509783404492583`*^9}, {3.8509828041543255`*^9, 
   3.850982811808834*^9}, {3.850982919036349*^9, 3.8509829681182184`*^9}, {
   3.8509832584022923`*^9, 3.850983359254253*^9}, {3.850983399794041*^9, 
   3.8509834087802067`*^9}, {3.8509836092064905`*^9, 
   3.8509836521783967`*^9}, {3.8509837907748823`*^9, 
   3.8509839823783426`*^9}, {3.8509847724741507`*^9, 3.850985363394848*^9}, {
   3.850985463933017*^9, 3.850985720397219*^9}, {3.850985849939802*^9, 
   3.85098605907893*^9}, {3.850986116023036*^9, 3.8509862566925573`*^9}, {
   3.8509926065370016`*^9, 3.8509926318558006`*^9}, {3.850992667148467*^9, 
   3.8509927748939695`*^9}, {3.850993000471587*^9, 3.850993008383678*^9}, {
   3.850993212372734*^9, 3.8509932547741165`*^9}, {3.8509933894608693`*^9, 
   3.8509934274233427`*^9}, {3.8509935003319683`*^9, 3.85099356688964*^9}, {
   3.850993623705854*^9, 3.8509936886088095`*^9}, {3.850993733537284*^9, 
   3.850993744743765*^9}, {3.8509938159662704`*^9, 3.8509938218574257`*^9}, {
   3.8509939279713306`*^9, 3.850993952929217*^9}, {3.8509940402772493`*^9, 
   3.8509943573488593`*^9}, {3.8509945128332157`*^9, 
   3.8509945232825336`*^9}, {3.8509945614242897`*^9, 
   3.8509945863802376`*^9}, {3.850994687013688*^9, 3.8509947480544696`*^9}, {
   3.8509948973934875`*^9, 3.8509949477315917`*^9}, {3.8509951660782375`*^9, 
   3.850995167282794*^9}, {3.850995495581504*^9, 3.8509955212891965`*^9}, {
   3.850995559457843*^9, 3.8509955887549143`*^9}, {3.8509958421176367`*^9, 
   3.8509959000727196`*^9}, {3.850995939298731*^9, 3.850995983284816*^9}, {
   3.8509960939227085`*^9, 3.850996106988616*^9}, {3.850996394200409*^9, 
   3.8509964114965715`*^9}, {3.8509965661581707`*^9, 3.850996616737385*^9}, {
   3.8509983183851633`*^9, 3.8509983675469456`*^9}, {3.850998672130505*^9, 
   3.8509987470284243`*^9}, {3.850998792220295*^9, 3.8509987997697015`*^9}, {
   3.8509989605297155`*^9, 3.8509990198457065`*^9}, {3.850999067543048*^9, 
   3.850999082810999*^9}, {3.8509991480125628`*^9, 3.850999177154174*^9}, {
   3.8509993281386757`*^9, 3.85099937218779*^9}, {3.85099940610181*^9, 
   3.850999436486165*^9}, {3.850999657845436*^9, 3.850999916257775*^9}, {
   3.850999957514432*^9, 3.8509999731038337`*^9}, {3.85100000913431*^9, 
   3.8510000984094934`*^9}, {3.8510001303182697`*^9, 
   3.8510003247743235`*^9}, {3.851000370657821*^9, 3.851000413909049*^9}, {
   3.851000479476803*^9, 3.8510005782927065`*^9}, {3.8510007777650127`*^9, 
   3.851000802704296*^9}, {3.8510008650532827`*^9, 3.851000874720833*^9}, {
   3.8510010067818727`*^9, 3.8510010676514325`*^9}, {3.851001124049204*^9, 
   3.8510011286080647`*^9}, 3.862044446564084*^9, {3.883237601020032*^9, 
   3.8832376119910297`*^9}, {3.883237646368064*^9, 3.883237660080763*^9}, {
   3.883237690385467*^9, 3.8832376992867203`*^9}, {3.883237785500931*^9, 
   3.88323779255619*^9}, {3.8833892388228116`*^9, 3.8833892435690746`*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"cea4dcf9-470e-4c05-a224-76b948d02632"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["CyclesAndPaths",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.796078431372549, 0.7686274509803922, 
   0.20392156862745098`]]], "Subsubsection",
 CellChangeTimes->{{3.822110937245648*^9, 3.822110943171047*^9}, 
   3.822111313009472*^9, {3.822130455397581*^9, 3.8221304587593837`*^9}, 
   3.8226428390888405`*^9, 3.8226429629598093`*^9, {3.826083693168123*^9, 
   3.826083701546236*^9}},ExpressionUUID->"18210621-307d-40e2-8385-\
9c07a8683856"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "takes", " ", "as", " ", "a", " ", "input",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"graph", " ", "of", " ", "cycles", " ", "and", " ", "paths"}],
         ",", "thetas", ",", 
        RowBox[{
         SubscriptBox["p", "\[Mu]"], 
         SuperscriptBox["\[Sigma]", "\[Mu]"]}]}], "}"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"with", " ", "thetas", " ", "and", " ", 
         SubscriptBox["p", "\[Mu]"], 
         SuperscriptBox["\[Sigma]", "\[Mu]"], " ", "being", " ", 
         "respectively", " ", "the", " ", "content", " ", "of", " ", 
         "$algebraic", " ", "the", " ", "$algebraic2", " ", "elements", " ", 
         "in", " ", "DiagramFactorDivision"}], ")"}], ".", " ", "Its"}], " ", 
      "output", " ", "is", " ", 
      RowBox[{
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"cycle", " ", "1"}], "}"}], ",", "..."}], "}"}], "  ", 
         ",", "  ", 
         RowBox[{"{", 
          RowBox[{"prefactor", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"index_", "1.1"}], ",", " ", 
               RowBox[{"index_", "1.2"}], ",", " ", 
               RowBox[{"path", " ", "1"}]}], "}"}], ",", " ", "..."}], 
            "}"}]}], "}"}]}], " ", "}"}], ".", "\[IndentingNewLine]", "    ", 
       RowBox[{"(", "A", ")"}]}], " ", "\[IndentingNewLine]", "  ", "cycle"}],
      "=", 
     RowBox[{
      RowBox[{
      "cyclically", " ", "ordered", " ", "list", " ", "of", " ", "weights", 
       "\[IndentingNewLine]", "    ", 
       RowBox[{"(", "B", ")"}], "\[IndentingNewLine]", " ", "prefactor"}], 
      "=", "sign"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "it", " ", "is", " ", "the", " ", "factor", " ", "due", " ", "to", " ", 
       "theta", " ", "anti"}], "-", "commutations", " ", "+", " ", 
      RowBox[{
      "\"\<1/2(-1)^n\>\"", " ", "terms", " ", "of", " ", "the", " ", "paths", 
       " ", 
       RowBox[{"(", 
        RowBox[{"for", " ", "all", " ", "paths"}], ")"}]}], " ", "+", " ", 
      RowBox[{
      "sign", " ", "that", " ", "might", " ", "arise", " ", "when", " ", "a", 
       " ", "\"\<\!\(\*SubscriptBox[\(p\), \
\(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Sigma]\), \(\[Mu]\)]\) \[Element] \
$algebraic2\>\"", " ", "attaches", " ", "to", " ", "indexes", " ", "of", " ", 
       "a", " ", "path", "\[IndentingNewLine]", "  ", 
       RowBox[{"(", "C", ")"}], "\[IndentingNewLine]", "path"}]}], "=", 
     RowBox[{
     "ordered", " ", "list", " ", "of", " ", "weights", " ", "representing", 
      " ", "the", " ", "\"\<p_\\mu sigma^\\mu\>\"", " ", 
      RowBox[{"products", "."}]}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"CyclesAndPaths", "[", "list_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "g", ",", "factor", ",", "thetas", ",", "momenta", ",", "c", ",", "p", 
        ",", "i", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", "description"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "=", 
        RowBox[{"list", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", 
       RowBox[{"(*", "graph", "*)"}], "\[IndentingNewLine]", "factor", ";", 
       " ", 
       RowBox[{"(*", 
        RowBox[{"overall", " ", "numerical", " ", "factors"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"thetas", "=", 
        RowBox[{"list", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "list", " ", "of", " ", "thetas", " ", "that", " ", "will", " ", 
         "give", " ", "triangular", " ", "vertices"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"momenta", "=", 
        RowBox[{"list", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "will", " ", "contain", " ", "\"\<p_\\mu\\sigma^\\mu\>\"", " ", 
         "terms", " ", "from", " ", "the", " ", "external", " ", "lines"}], 
        "*)"}], "\[IndentingNewLine]", "c", ";", "p", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "will", " ", "contain", " ", "the", " ", "list", " ", "representing", 
         " ", "cycles", " ", "and", " ", "paths"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "there", " ", "are", " ", "paths", " ", "to", " ", 
          "find"}], ",", " ", 
         RowBox[{"find", " ", "them"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "thetas", "]"}], ">", "0"}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"g", ",", "factor", ",", "p"}], "}"}], "=", 
           RowBox[{"PathsElaborations", "[", 
            RowBox[{"{", 
             RowBox[{"g", ",", "thetas"}], "}"}], "]"}]}], ";", " ", 
          RowBox[{"(*", 
           RowBox[{
           "find", " ", "paths", " ", "and", " ", "update", " ", "the", " ", 
            "graph", " ", "by", " ", "removing", " ", "said", " ", "paths"}], 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"factor", ",", "p"}], "}"}], "=", 
           RowBox[{"AttachMomentaMatrices", "[", 
            RowBox[{"{", 
             RowBox[{"factor", ",", "p", ",", "momenta"}], "}"}], "]"}]}], 
          ";", " ", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"attach", " ", "\"\<p_\\mu\\sigma^\\mu\>\""}], "-", 
            RowBox[{
            "type", " ", "of", " ", "matrices", " ", "and", " ", "update", 
             " ", "\"\<factor\>\"", " ", "and", " ", "\"\<p\>\""}]}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"p", "=", 
           RowBox[{"{", 
            RowBox[{"factor", ",", "p"}], "}"}]}], ";"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
         RowBox[{"(*", 
          RowBox[{"ELSE", "..."}], "*)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"p", "=", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"{", "}"}]}], "}"}]}], ";"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Now", " ", "find", " ", "the", " ", "cycles"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"c", "=", 
        RowBox[{"MyFindCycles", "[", "g", "]"}]}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"c", ",", "p"}], "}"}]}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.826466702011018*^9, 3.826466734319375*^9}, {
   3.8265315704683256`*^9, 3.826531641222392*^9}, {3.826531673325386*^9, 
   3.826531708465965*^9}, 3.826642142488248*^9, 3.8338096867180405`*^9, 
   3.845225128314517*^9, {3.8452753987205133`*^9, 3.845275479095931*^9}, 
   3.845284817780366*^9, 3.850648573098447*^9, {3.8510013662661085`*^9, 
   3.8510013995958796`*^9}, {3.8510014343995132`*^9, 
   3.8510015679597263`*^9}, {3.8510016147744904`*^9, 3.851001648912629*^9}, {
   3.8510016887284327`*^9, 3.851001833799535*^9}, {3.8510018957017937`*^9, 
   3.8510018995941496`*^9}, {3.8510019434978995`*^9, 
   3.8510021035844736`*^9}, {3.8510022794725866`*^9, 
   3.8510022925824533`*^9}, {3.8510023286891584`*^9, 3.851002329328085*^9}, {
   3.8510024265870557`*^9, 3.8510024480918226`*^9}, {3.8510025626879787`*^9, 
   3.8510026188235254`*^9}, {3.8510027949412847`*^9, 
   3.8510027958478575`*^9}, {3.8510106914354177`*^9, 3.851010718078991*^9}, {
   3.8510110489585414`*^9, 3.8510110745616283`*^9}, {3.851330476123544*^9, 
   3.851330510391758*^9}, 3.8620444693308306`*^9, {3.8832285350858536`*^9, 
   3.883228577008442*^9}, {3.883228612588215*^9, 3.8832286896524115`*^9}, {
   3.88322872964291*^9, 3.8832287459548874`*^9}, {3.8832288093773456`*^9, 
   3.883228856942753*^9}, {3.883389584090726*^9, 3.8833896722881637`*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"3a7dae1e-e6be-4258-81ad-73984e0f8940"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["ThetaDiagram(SingleSolve+Solve+PermutationSolve+\
TotSolve)",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.796078431372549, 0.7686274509803922, 
   0.20392156862745098`]]], "Subsubsection",
 CellChangeTimes->{{3.822110937245648*^9, 3.822110943171047*^9}, 
   3.822111313009472*^9, {3.822130455397581*^9, 3.8221304587593837`*^9}, 
   3.8226428390888405`*^9, 3.8226428885061088`*^9, 3.822643008765025*^9, {
   3.826111485356546*^9, 3.826111490851589*^9}, {3.8261115381669207`*^9, 
   3.826111559454095*^9}, {3.8476157376067333`*^9, 3.8476157445103755`*^9}, {
   3.8476158806934767`*^9, 
   3.8476158818950124`*^9}},ExpressionUUID->"7b423522-9346-440c-a099-\
843dbecf0809"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Input", ":", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"output", " ", "of", " ", "DiagramTot3"}], ",", 
      RowBox[{
      "the", " ", "#", " ", "of", " ", "the", " ", "permutation", " ", "you", 
       " ", "want", " ", "to", " ", "examine"}], ",", 
      RowBox[{
       RowBox[{"the", " ", "#", " ", "of", " ", "the", " ", "\[Theta]"}], "-", 
       RowBox[{
       "diagram", " ", "you", " ", "want", " ", "to", " ", "examine"}]}], ",", 
      RowBox[{"the", " ", 
       SuperscriptBox["#", "th"], " ", "addend", " ", "of", " ", "the", " ", 
       "decomposition", " ", "you", " ", "want", " ", "to", " ", "see"}]}], 
     "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Output", ":", 
    RowBox[{
    "Polynomial", " ", "contribution", " ", "associated", " ", "to", " ", 
     "that", " ", "particular", " ", 
     RowBox[{"decomposition", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ThetaDiagramSingleSolve", "[", 
     RowBox[{
     "diagram_", ",", "permutationnumber_", ",", "thetadiagramnumber_", ",", 
      "decompositionnumber_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "g", ",", "el", ",", "c", ",", "p", ",", "t1", ",", "t2", ",", "t3", 
         ",", "res", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", 
          RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"g", ";", 
        RowBox[{"(*", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cycles", "+", 
              RowBox[{"paths", " ", "graph"}]}], ",", 
             RowBox[{"ext", " ", "lines", " ", "graph"}]}], "}"}], ",", 
           RowBox[{"{", "thetas", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p_", "\\", "mu", " ", "\\", 
             RowBox[{"sigma", "^"}], "\\", "mu"}], "}"}]}], "}"}], "*)"}], 
        "\[IndentingNewLine]", "el", ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "external", " ", "lines", " ", "list", " ", "of", " ", "weights"}], 
         "*)"}], "\[IndentingNewLine]", "c", ";", 
        RowBox[{"(*", 
         RowBox[{"cycles", " ", "\"\<{{p1,p2,...},...}\>\""}], "*)"}], 
        "\[IndentingNewLine]", "p", " ", 
        RowBox[{"(*", 
         RowBox[{
         "paths", " ", "\"\<{{#,{{index1,index2,{q1,q2,...}}},...}\>\""}], 
         "*)"}], " ", 
        RowBox[{"(*", 
         RowBox[{"#", "=", 
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"], "2"], " ", "factor", " ", "of",
            " ", 
           RowBox[{"Grassmann", "'"}], "s", " ", "path", " ", "integration", 
           " ", "times", " ", "the", " ", "factor", " ", "coming", " ", 
           "from", " ", "attaching", " ", 
           SubscriptBox["p", 
            RowBox[{"\[Alpha]", 
             OverscriptBox["\[Beta]", "."]}]], " ", "of", " ", "$algebraic2", 
           " ", "of", " ", "DiagramFactorDivision"}]}], "*)"}], ";", 
        "\[IndentingNewLine]", "t1", ";", "t2", ";", "t3", ";", 
        RowBox[{"(*", 
         RowBox[{"temporary", " ", "variables"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", "1"}], ";", " ", 
        RowBox[{"(*", "result", "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Return", " ", "\"\<0\>\"", " ", "if", " ", "null", " ", 
          RowBox[{"contribution", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"diagram", "===", "\"\<Null contribution\>\""}], ",", 
          RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Initialization", " ", "main", " ", 
          RowBox[{"parameters", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"t1", "=", "permutationnumber"}], ";", 
        RowBox[{"t2", "=", "thetadiagramnumber"}], ";", 
        RowBox[{"t3", "=", "decompositionnumber"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"g", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"diagram", "[", 
                 RowBox[{"[", "t1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "t2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "t3", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"diagram", "[", 
                RowBox[{"[", "t1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "t2", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"diagram", "[", 
                RowBox[{"[", "t1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "t2", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"el", "=", 
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "initialization", " ", "as", " ", "graphical", " ", "external", " ",
            "lines"}], ",", " ", 
          RowBox[{
          "in", " ", "the", " ", "next", " ", "steps", " ", "it", " ", "will",
            " ", "become", " ", "the", " ", "list", " ", "of", " ", "weights",
            " ", "of", " ", "these", " ", "lines"}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", "1"}], ";", " ", 
        RowBox[{"(*", "result", "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "In", " ", "case", " ", "of", " ", "null", " ", "contribution"}], 
          ",", " ", 
          RowBox[{"return", " ", "0."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "===", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "\"\<Null\>\"", "}"}], ",", 
             RowBox[{"{", "\"\<Null\>\"", "}"}]}], "}"}]}], ",", 
          RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Find", " ", "cycles", " ", "and", " ", "paths"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"c", ",", "p"}], "}"}], "=", 
         RowBox[{"CyclesAndPaths", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"g", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"g", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"g", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"cycles", "+", 
          RowBox[{"paths", " ", "with", " ", "the", " ", "momentas", " ", 
           SubscriptBox["p", 
            RowBox[{"\[Alpha]", 
             OverscriptBox["\[Beta]", "."]}]], " ", "already", " ", 
           "attached"}]}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "External", " ", "lines", " ", "lists", " ", "of", " ", "weights"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"el", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#", ",", 
              RowBox[{"PropertyValue", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"el", ",", "#"}], "}"}], ",", "EdgeWeight"}], 
               "]"}]}], "}"}], "&"}], ",", 
           RowBox[{"EdgeList", "[", "el", "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", "                                 ", 
         RowBox[{
          RowBox[{
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", "Add"}]}]}]}]}]}]}], " ", "external", " ", 
           "lines", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"contibutions", "++"}], "++"}], "++"}], "++"}], 
               "++"}], "++"}], "++"}], "++"}]}], "+"}], 
         "                                   ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "el", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"res", "*=", 
            RowBox[{"-", 
             RowBox[{
              RowBox[{
               RowBox[{"el", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"el", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}]}], ";"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", "                                  ", 
         RowBox[{
          RowBox[{
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", "Add"}]}]}]}]}]}]}]}], " ", "cycles", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"contibutions", "++"}], "++"}], "++"}], "++"}], 
                 "++"}], "++"}], "++"}], "++"}], "++"}], "++"}]}], "+"}], 
         "                                    ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "c", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"res", "*=", 
            RowBox[{"2", "*", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"EvenQ", "[", 
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"c", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "/", "2"}], "]"}], 
                "\[Equal]", "True"}], ",", 
               RowBox[{"-", "1"}], ",", "1"}], "]"}], "*", 
             RowBox[{"MatrixProduct1", "[", 
              RowBox[{"c", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], ";"}]}], "]"}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Please", " ", "notice", " ", "that", " ", "the", " ", "first", " ", 
          "momenta", " ", "is", " ", "the", " ", "one", " ", "leaving", " ", 
          "a", " ", "black", " ", "vertex", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "due", " ", "to", " ", "how", " ", "\"\<CyclesAndPath\>\"", " ", 
             "function", " ", "works"}], ")"}], ".", " ", "For"}], " ", 
          "this", " ", "reason", " ", "the", " ", "function", " ", "to", " ", 
          "use", " ", "to", " ", "obtain", " ", "the", " ", "trace", " ", 
          "is", " ", "ALWAYS", " ", "2", "*", 
          RowBox[{
           RowBox[{"MatrixProductBar1", "[", "...", "]"}], "."}]}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", "                                  ", 
         RowBox[{
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", "Add"}]}]}]}]}]}]}]}], " ", "paths", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"contibutions", "++"}], "++"}], "++"}], "++"}], 
                 "++"}], "++"}], "++"}], "++"}], "++"}], "++"}], "++"}]}], 
         "                                    ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"res", "*=", 
         RowBox[{"p", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "Add", " ", "the", " ", "numerical", " ", "factor", " ", "coming", 
           " ", "from", " ", "anti"}], "-", 
          RowBox[{
          "commutations", " ", "and", " ", "from", " ", "attaching", " ", 
           SubscriptBox["p", 
            RowBox[{"\[Alpha]", 
             OverscriptBox["\[Beta]", "."]}]]}], "-", "matrices"}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", 
            RowBox[{"p", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Divide", " ", "in", " ", "three", " ", 
             RowBox[{"cases", ":", " ", 
              RowBox[{"FIRST", " ", "BBpath"}]}]}], ",", " ", 
            RowBox[{"SECOND", " ", "BWpath"}], ",", " ", 
            RowBox[{"THIRD", " ", "WWpath"}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"t1", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
           RowBox[{"(*", 
            RowBox[{"first", " ", "index"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"t2", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
           RowBox[{"(*", 
            RowBox[{"second", " ", "index"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"t3", "=", 
            RowBox[{
             RowBox[{"Length", "[", " ", 
              RowBox[{"StringPosition", "[", " ", 
               RowBox[{"t1", ",", "\"\<dot\>\""}], " ", "]"}], "]"}], "+", 
             RowBox[{"Length", "[", " ", 
              RowBox[{"StringPosition", "[", 
               RowBox[{"t2", ",", "\"\<dot\>\""}], " ", "]"}], "]"}]}]}], ";",
            " ", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"#dot", "_ind"}], "=", 
             RowBox[{
              RowBox[{
               RowBox[{"0", "/", "1"}], "/", "2"}], " ", "if", " ", 
              RowBox[{
               RowBox[{"BB", "/", "BW"}], "/", "WWpath"}]}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"t3", "===", "0"}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", "BBpath", "*)"}], "\[IndentingNewLine]", 
             RowBox[{"res", "*=", 
              RowBox[{
               RowBox[{
                RowBox[{"MatrixProduct1", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}], "*", 
                RowBox[{"$eps", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{
                  "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2"}], 
                  "]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", "2"}], ")"}], "*", 
                RowBox[{"MatrixProduct2", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], ",", 
                  RowBox[{"$s", "[", 
                   RowBox[{"StringJoin", "[", 
                    RowBox[{
                    "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2", 
                    ",", "\"\<,\>\"", ",", "\"\<A\>\""}], "]"}], "]"}], ",", 
                  RowBox[{"$s", "[", 
                   RowBox[{"StringJoin", "[", 
                    RowBox[{
                    "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2", 
                    ",", "\"\<,\>\"", ",", "\"\<B\>\""}], "]"}], "]"}]}], 
                 "]"}], "*", 
                RowBox[{
                 RowBox[{"$seps", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{
                   "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2"}], 
                   "]"}], "]"}], "[", "\"\<A-B\>\"", "]"}]}]}]}], 
             "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"t3", "===", "1"}], ",", "\[IndentingNewLine]", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", "BWpath", "*)"}], "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "=", 
                  RowBox[{"Append", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2"}], 
                    "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{"res", "*=", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"MatrixProduct1", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "*", 
                   RowBox[{"$seps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2"}], 
                    "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
                "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                RowBox[{"(*", "WWpath", "*)"}], "\[IndentingNewLine]", 
                RowBox[{"res", "*=", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"MatrixProductBar1", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "*", 
                   RowBox[{"$eps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2"}], 
                    "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}], "*", 
                   RowBox[{"MatrixProductBar2", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2", 
                    ",", "\"\<,\>\"", ",", "\"\<A\>\""}], "]"}], "]"}], ",", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2", 
                    ",", "\"\<,\>\"", ",", "\"\<B\>\""}], "]"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{
                    RowBox[{"$sbareps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2"}], 
                    "]"}], "]"}], "[", "\"\<A-B\>\"", "]"}]}]}]}]}], 
               "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"TensorExpand", "[", "res", "]"}]}]}], "\[IndentingNewLine]", 
      "]"}], "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**"}], "*", 
     RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}]}], "******)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", "  ", 
    RowBox[{"Input", ":", " ", 
     RowBox[{
      RowBox[{"[", 
       RowBox[{
        RowBox[{"output", " ", "of", " ", "\"\<DiagramTot3\>\""}], ",", " ", 
        RowBox[{
        "the", " ", "permutation", " ", "number", " ", "of", " ", "the", " ", 
         "diagram", " ", "you", " ", "want", " ", "to", " ", "examine"}], ",",
         " ", 
        RowBox[{
         RowBox[{"the", " ", "#", " ", "of", " ", "the", " ", "\[Theta]"}], 
         "-", 
         RowBox[{
         "diagram", " ", "of", " ", "that", " ", "permutation", " ", "you", 
          " ", "want", " ", "to", " ", "examine"}]}]}], "]"}], 
      "\[IndentingNewLine]", "Output"}], ":", " ", 
     RowBox[{
      RowBox[{
      "The", " ", "polynomial", " ", "of", " ", "that", " ", "particular", 
       " ", "\[Theta]"}], "-", 
      RowBox[{"diagram", " ", "completely", " ", 
       RowBox[{"decomposed", "."}]}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ThetaDiagramSolve", "[", 
     RowBox[{
     "diagram_", ",", "permutationnumber_", ",", "thetadiagramnumber_"}], 
     "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"pn", ",", "tn", ",", "res", ",", "i"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "description"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"pn", "=", "permutationnumber"}], ";", "\[IndentingNewLine]", 
        RowBox[{"tn", "=", "thetadiagramnumber"}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", "0"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "In", " ", "case", " ", "of", " ", "null", " ", "contribution"}], 
          ",", " ", 
          RowBox[{"return", " ", "0."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"diagram", "===", "\"\<Null contribution\>\""}], ",", 
          RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"diagram", "[", 
                 RowBox[{"[", "pn", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "tn", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"res", "+=", 
           RowBox[{"ThetaDiagramSingleSolve", "[", 
            RowBox[{"diagram", ",", "pn", ",", "tn", ",", "i"}], "]"}]}]}], 
         "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"TensorExpand", "[", "res", "]"}]}]}], "\[IndentingNewLine]", 
      "]"}], "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**"}], "*", 
     RowBox[{"**", "**", "**", "**", "**", "**", "**"}]}], "******)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", "  ", 
    RowBox[{"Input", ":", " ", 
     RowBox[{
      RowBox[{"[", 
       RowBox[{
        RowBox[{"output", " ", "of", " ", "\"\<DiagramTot3\>\""}], ",", " ", 
        RowBox[{
        "the", " ", "permutation", " ", "number", " ", "of", " ", "the", " ", 
         "diagram", " ", "you", " ", "want", " ", "to", " ", "examine"}]}], 
       "]"}], "\[IndentingNewLine]", "Output"}], ":", " ", 
     RowBox[{
     "The", " ", "polynomial", " ", "of", " ", "that", " ", "particular", " ",
       "permutation", " ", "with", " ", "all", " ", "its", " ", "overall", 
      " ", 
      RowBox[{"factors", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ThetaDiagramPermutationSolve", "[", 
     RowBox[{"diagram_", ",", "permutationnumber_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"pn", ",", "res", ",", "i"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "description"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"pn", "=", "permutationnumber"}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", "0"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "In", " ", "case", " ", "of", " ", "null", " ", "contribution"}], 
          ",", " ", 
          RowBox[{"return", " ", "0."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"diagram", "===", "\"\<Null contribution\>\""}], ",", 
          RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{"diagram", "[", 
              RowBox[{"[", "pn", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"res", "+=", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"diagram", "[", 
                RowBox[{"[", "pn", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"ThetaDiagramSolve", "[", 
             RowBox[{"diagram", ",", "pn", ",", "i"}], "]"}]}]}]}], "]"}], 
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"TensorExpand", "[", 
         RowBox[{"res", "*", 
          RowBox[{
           RowBox[{"diagram", "[", 
            RowBox[{"[", "pn", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]",
       "]"}], "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
      "**"}]}], "******)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", "  ", 
    RowBox[{"Input", ":", " ", 
     RowBox[{
      RowBox[{"[", 
       RowBox[{"output", " ", "of", " ", "\"\<DiagramTot3\>\""}], "]"}], 
      "\[IndentingNewLine]", "Output"}], ":", " ", 
     RowBox[{
     "The", " ", "polynomial", " ", "of", " ", "the", " ", "complete", " ", 
      RowBox[{"superdiagram", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ThetaDiagramTotSolve", "[", "diagram_", "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"res", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "description"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"res", "=", "0"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "In", " ", "case", " ", "of", " ", "null", " ", "contribution"}], 
          ",", " ", 
          RowBox[{"return", " ", "0."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"diagram", "===", "\"\<Null contribution\>\""}], ",", 
          RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "diagram", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"res", "+=", 
           RowBox[{"ThetaDiagramPermutationSolve", "[", 
            RowBox[{"diagram", ",", "i"}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"TensorExpand", "[", "res", "]"}]}]}], "\[IndentingNewLine]", 
      "]"}], "\[IndentingNewLine]", ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8264667971725874`*^9, 3.8264667973492393`*^9}, {
   3.8264668394909687`*^9, 3.826466882037341*^9}, {3.826532539664605*^9, 
   3.8265325458615804`*^9}, {3.8265326087017727`*^9, 3.826532665976037*^9}, 
   3.8338097432014437`*^9, 3.845225278256498*^9, 3.8505772572068167`*^9, {
   3.8510112326809454`*^9, 3.8510112413416595`*^9}, 3.851011298979627*^9, {
   3.8510126484447584`*^9, 3.85101275412*^9}, {3.8510157024828005`*^9, 
   3.8510157393181458`*^9}, {3.85101594139966*^9, 3.851015942285533*^9}, {
   3.8510630941184254`*^9, 3.851063101516985*^9}, {3.851330596456408*^9, 
   3.851330604669199*^9}, {3.851923198629139*^9, 3.8519232003651357`*^9}, 
   3.8519262719636393`*^9, {3.8519264250525064`*^9, 3.851926619698736*^9}, {
   3.8519267040922174`*^9, 3.8519267045220723`*^9}, {3.851926740281925*^9, 
   3.851926909312558*^9}, {3.851926988633789*^9, 3.8519270109269304`*^9}, {
   3.8519270638443584`*^9, 3.851927220989813*^9}, {3.851927252070006*^9, 
   3.8519272964119525`*^9}, {3.8519273787737055`*^9, 
   3.8519273800219917`*^9}, {3.8519274461612444`*^9, 3.851927818932043*^9}, {
   3.851927923879366*^9, 3.851927947096122*^9}, {3.8519280133242025`*^9, 
   3.8519280808428383`*^9}, {3.851928122094369*^9, 3.8519281340082383`*^9}, {
   3.851928759453225*^9, 3.8519288450182457`*^9}, {3.851928946932068*^9, 
   3.851929004231309*^9}, {3.851929060331611*^9, 3.851929089528206*^9}, {
   3.8519291753027525`*^9, 3.851929190138051*^9}, {3.8519294907829695`*^9, 
   3.8519295195449133`*^9}, {3.8519383150075006`*^9, 3.851938335772873*^9}, {
   3.8519476177300606`*^9, 3.851947798447152*^9}, {3.852178985952793*^9, 
   3.852179056028303*^9}, {3.8521793113554945`*^9, 3.85217934547206*^9}, 
   3.8522217624982123`*^9, {3.8542587903441787`*^9, 3.854258790686088*^9}, {
   3.854259368606535*^9, 3.8542593969457197`*^9}, {3.854343668651554*^9, 
   3.8543436693383646`*^9}, 3.8620445095128827`*^9, {3.8833949147132173`*^9, 
   3.8833949267588615`*^9}, {3.8833949578739123`*^9, 
   3.8833951241114845`*^9}, {3.883395161402254*^9, 3.8833951912220097`*^9}, {
   3.88339522422514*^9, 3.883395225376631*^9}, 3.883401810607194*^9, {
   3.883401881302843*^9, 3.8834019428582106`*^9}, {3.8836259730498075`*^9, 
   3.8836259806573963`*^9}, {3.883658522149988*^9, 3.8836585249774933`*^9}, {
   3.8836632783499956`*^9, 3.883663282154129*^9}, {3.8836633345133038`*^9, 
   3.8836633462035055`*^9}, {3.883663746632802*^9, 3.8836637593116336`*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"cca12732-d164-450e-9700-99f09913487f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SuperdiagramComputation",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0.796078431372549, 0.7686274509803922, 
   0.20392156862745098`]]], "Subsubsection",
 CellChangeTimes->{{3.822110937245648*^9, 3.822110943171047*^9}, 
   3.822111313009472*^9, {3.822130455397581*^9, 3.8221304587593837`*^9}, 
   3.8226428390888405`*^9, 3.8226428885061088`*^9, 3.822643008765025*^9, {
   3.826111485356546*^9, 3.826111490851589*^9}, {3.8261115381669207`*^9, 
   3.826111559454095*^9}, {3.8476157376067333`*^9, 3.8476157445103755`*^9}, {
   3.8476158806934767`*^9, 3.8476158818950124`*^9}, {3.8505794356394987`*^9, 
   3.8505794421743765`*^9}},ExpressionUUID->"a7314500-1261-4cf4-932d-\
58acae3ccc52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Takes", " ", "the", " ", "same", " ", "input", " ", "as", " ", "GTot1", 
    " ", 
    RowBox[{"(", 
     RowBox[{
     "with", " ", "empty", " ", "list", " ", "in", " ", "gauginos", " ", "if",
       " ", "there", " ", 
      RowBox[{"aren", "'"}], "t", " ", "any", " ", "of", " ", "them", " ", 
      "in", " ", "your", " ", "diagram"}], ")"}], " ", "and", " ", "outputs", 
    " ", "the", " ", "complete", " ", "Grassmann", " ", "integration", " ", 
    RowBox[{"result", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SuperdiagramComputation", "[", 
    RowBox[{"gauginos_", ",", "rest_"}], "]"}], ":=", 
   RowBox[{"GThetaDiagramTotal", "[", 
    RowBox[{"GTot3", "[", 
     RowBox[{"GTot2", "[", 
      RowBox[{"GTot1", "[", 
       RowBox[{"gauginos", ",", "rest"}], "]"}], "]"}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8221100775306606`*^9, 3.8221101437863865`*^9}, {
   3.8221101864183702`*^9, 3.8221102219406586`*^9}, {3.8221102598273335`*^9, 
   3.822110302192671*^9}, 3.8338094901466236`*^9, {3.845223560210985*^9, 
   3.8452235747147765`*^9}, {3.8505796473437586`*^9, 3.8505796964567723`*^9}, 
   3.850580088363415*^9, {3.8563530902408295`*^9, 3.8563530938877544`*^9}, {
   3.8834489642880893`*^9, 3.88344896510833*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"b89d70ce-e431-4643-9937-804613e82793"]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1. Inherited,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0e1d7de2-5d92-490f-a407-e935982fb7a0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 623, 14, 122, "Section",ExpressionUUID->"61511cd1-7c00-447e-9c2c-dd3b382c4d3c"],
Cell[CellGroupData[{
Cell[1228, 40, 300, 7, 74, "Subsection",ExpressionUUID->"fa5c708a-6ace-4bd9-b06a-905ce6e824fc"],
Cell[1531, 49, 1362, 27, 67, "Input",ExpressionUUID->"1eaf570a-d97e-4ec2-921b-3d4b13b73417"]
}, Closed]],
Cell[CellGroupData[{
Cell[2930, 81, 345, 7, 58, "Subsection",ExpressionUUID->"3ee4f82d-bb28-4858-9ac8-49fd82cc3be8"],
Cell[CellGroupData[{
Cell[3300, 92, 401, 9, 51, "Subsubsection",ExpressionUUID->"1970e5f1-14ff-4380-83dd-10aa69696924"],
Cell[3704, 103, 43895, 1118, 2122, "Input",ExpressionUUID->"ab892500-8033-41c4-9738-68c8cd710201"]
}, Closed]],
Cell[CellGroupData[{
Cell[47636, 1226, 377, 9, 43, "Subsubsection",ExpressionUUID->"16fa78d3-69ec-4e38-a154-7611d799c886"],
Cell[48016, 1237, 35460, 803, 2864, "Input",ExpressionUUID->"2786d7c8-a82a-4069-b9f5-def7db65774f"]
}, Closed]],
Cell[CellGroupData[{
Cell[83513, 2045, 474, 10, 43, "Subsubsection",ExpressionUUID->"09f8f3e8-239a-4691-bb37-c0929af652dc"],
Cell[83990, 2057, 71725, 1551, 5284, "Input",ExpressionUUID->"92f6e548-66b3-41a5-bb67-b9365ef2a253"]
}, Closed]],
Cell[CellGroupData[{
Cell[155752, 3613, 296, 8, 43, "Subsubsection",ExpressionUUID->"709ede92-7ff1-40ef-b544-07fbeecc6ae3"],
Cell[156051, 3623, 83984, 2009, 5338, "Input",ExpressionUUID->"a3cd1557-df59-4399-b9d2-ed14f6811a6b"]
}, Closed]],
Cell[CellGroupData[{
Cell[240072, 5637, 368, 9, 43, "Subsubsection",ExpressionUUID->"897b2367-1e79-4eca-8804-3bf30b8149c7"],
Cell[240443, 5648, 10790, 244, 940, "Input",ExpressionUUID->"cb42eaf3-f5c1-4b12-b8ff-26886d38fb4b"]
}, Closed]],
Cell[CellGroupData[{
Cell[251270, 5897, 330, 8, 43, "Subsubsection",ExpressionUUID->"c0674c78-c2d7-4dcc-8276-55c8406c1310"],
Cell[251603, 5907, 4973, 113, 504, "Input",ExpressionUUID->"10dabb02-00e5-43eb-8dc4-ef1ea4e3c4ad"]
}, Closed]],
Cell[CellGroupData[{
Cell[256613, 6025, 286, 8, 43, "Subsubsection",ExpressionUUID->"4301a264-999d-4615-9c2a-e707f5dd4dbd"],
Cell[256902, 6035, 11473, 270, 816, "Input",ExpressionUUID->"cbac4b5b-eee8-46ea-9077-145cdddfea89"]
}, Closed]],
Cell[CellGroupData[{
Cell[268412, 6310, 628, 13, 43, "Subsubsection",ExpressionUUID->"1d9b1287-5cad-44ee-8085-e1790a646b58"],
Cell[269043, 6325, 44150, 895, 3288, "Input",ExpressionUUID->"4c6219aa-e7cf-4cdf-957e-ecbac9697d3c"]
}, Closed]],
Cell[CellGroupData[{
Cell[313230, 7225, 568, 12, 43, "Subsubsection",ExpressionUUID->"bb3eed38-7af1-4688-87ee-10d29041bfdc"],
Cell[313801, 7239, 11818, 232, 1113, "Input",ExpressionUUID->"5c04afab-cf56-45e0-a5a3-007e46cc7342"]
}, Closed]],
Cell[CellGroupData[{
Cell[325656, 7476, 622, 13, 43, "Subsubsection",ExpressionUUID->"0efc9dc5-aaaf-4e09-8e74-bc3afc6081a3"],
Cell[326281, 7491, 67882, 1501, 3511, "Input",ExpressionUUID->"2ed3c676-66ce-4902-9b1c-9106bf396f22"]
}, Closed]],
Cell[CellGroupData[{
Cell[394200, 8997, 389, 10, 43, "Subsubsection",ExpressionUUID->"91e196a1-7845-4001-b278-26dc40fa4cae"],
Cell[394592, 9009, 40589, 953, 3054, "Input",ExpressionUUID->"3d845d2e-a4e0-42e3-b442-124b0a575ce9"]
}, Closed]],
Cell[CellGroupData[{
Cell[435218, 9967, 421, 10, 43, "Subsubsection",ExpressionUUID->"9dfaa11b-0753-43b5-8d30-1c80491d4891"],
Cell[435642, 9979, 5116, 104, 314, "Input",ExpressionUUID->"b115f925-a01a-49fb-815e-b1a0dc91c807"]
}, Closed]],
Cell[CellGroupData[{
Cell[440795, 10088, 460, 11, 43, "Subsubsection",ExpressionUUID->"aa9167a9-1b79-4405-bc19-33b1545b410b"],
Cell[441258, 10101, 41766, 888, 4639, "Input",ExpressionUUID->"36328beb-8dbe-4184-9b48-48b1195fde9b"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[483073, 10995, 287, 7, 58, "Subsection",ExpressionUUID->"a64a02e9-978b-4044-ae1d-7de87de38d20"],
Cell[CellGroupData[{
Cell[483385, 11006, 352, 9, 51, "Subsubsection",ExpressionUUID->"48fe5ea7-36a6-4187-a37d-2f812de3fec4"],
Cell[483740, 11017, 23386, 541, 1799, "Input",ExpressionUUID->"86410267-af82-4f95-8f35-9028331a49b0"]
}, Closed]],
Cell[CellGroupData[{
Cell[507163, 11563, 360, 9, 43, "Subsubsection",ExpressionUUID->"ef736d3b-6203-47ef-aed4-8210f84ff54a"],
Cell[507526, 11574, 30261, 738, 2412, "Input",ExpressionUUID->"21b1e517-87ad-45fc-8906-3fea37cceed5"]
}, Closed]],
Cell[CellGroupData[{
Cell[537824, 12317, 340, 8, 43, "Subsubsection",ExpressionUUID->"693583b1-b117-418a-a3eb-5e16719d1a3a"],
Cell[538167, 12327, 3939, 93, 371, "Input",ExpressionUUID->"a9aec5b4-f6ba-4e4b-a6f3-6db3d192bc5e"]
}, Closed]],
Cell[CellGroupData[{
Cell[542143, 12425, 488, 10, 43, "Subsubsection",ExpressionUUID->"55e56ee3-3f12-4ced-93c3-376c814c6ffc"],
Cell[542634, 12437, 19710, 444, 1913, "Input",ExpressionUUID->"32ce99f6-17f1-4aa2-a89d-978c168c85d1"]
}, Closed]],
Cell[CellGroupData[{
Cell[562381, 12886, 487, 10, 43, "Subsubsection",ExpressionUUID->"fb70844c-9ddc-452c-962c-25fa1975f647"],
Cell[562871, 12898, 29302, 679, 1750, "Input",ExpressionUUID->"84ac359a-2fb9-4059-99f6-2ae705c8a066"]
}, Closed]],
Cell[CellGroupData[{
Cell[592210, 13582, 435, 10, 43, "Subsubsection",ExpressionUUID->"860dc890-4f20-441a-b54c-01ad8af0d863"],
Cell[592648, 13594, 24181, 548, 1357, "Input",ExpressionUUID->"3738dfab-6db8-45c1-beff-188756550cb9"]
}, Closed]],
Cell[CellGroupData[{
Cell[616866, 14147, 514, 10, 43, "Subsubsection",ExpressionUUID->"c94d2c03-21cf-4270-b1e2-d0e02a26a6e5"],
Cell[617383, 14159, 55347, 1242, 3169, "Input",ExpressionUUID->"b849fd34-c09b-4899-a7fa-8189691590f0"]
}, Closed]],
Cell[CellGroupData[{
Cell[672767, 15406, 522, 11, 43, "Subsubsection",ExpressionUUID->"8d03fdbd-b7ad-43e6-ae9f-159b5d2efb6c"],
Cell[673292, 15419, 75461, 1640, 5137, "Input",ExpressionUUID->"bafe0828-f4b0-482d-afa6-e1595e51e8d3"]
}, Closed]],
Cell[CellGroupData[{
Cell[748790, 17064, 530, 11, 43, "Subsubsection",ExpressionUUID->"d8de7269-ca4a-44c3-9923-9a87b4d6e46b"],
Cell[749323, 17077, 23840, 477, 1418, "Input",ExpressionUUID->"cea4dcf9-470e-4c05-a224-76b948d02632"]
}, Closed]],
Cell[CellGroupData[{
Cell[773200, 17559, 484, 10, 43, "Subsubsection",ExpressionUUID->"18210621-307d-40e2-8385-9c07a8683856"],
Cell[773687, 17571, 8796, 197, 908, "Input",ExpressionUUID->"3a7dae1e-e6be-4258-81ad-73984e0f8940"]
}, Closed]],
Cell[CellGroupData[{
Cell[782520, 17773, 711, 14, 43, "Subsubsection",ExpressionUUID->"7b423522-9346-440c-a099-843dbecf0809"],
Cell[783234, 17789, 36371, 829, 3260, "Input",ExpressionUUID->"cca12732-d164-450e-9700-99f09913487f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[819642, 18623, 725, 13, 51, "Subsubsection",ExpressionUUID->"a7314500-1261-4cf4-932d-58acae3ccc52"],
Cell[820370, 18638, 1402, 29, 67, "Input",ExpressionUUID->"b89d70ce-e431-4643-9937-804613e82793"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Constructing-theta-diagrams/ConstraintEvaluation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     11721,        281]
NotebookOptionsPosition[     11330,        266]
NotebookOutlinePosition[     11766,        283]
CellTagsIndexPosition[     11723,        280]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
   "Evaluates", " ", "constraint", " ", "list", " ", "inside", " ", 
    "\"\<diagram\>\"", " ", 
    RowBox[{"(", 
     RowBox[{"variable", " ", "called", " ", "in", " ", "DiagramTot1"}], 
     ")"}], " ", "and", " ", "removes", " ", "from", " ", "\"\<graph\>\"", 
    " ", "the", " ", "vertex", " ", "associated", " ", "to", " ", "that", " ", 
    RowBox[{"constraint", "."}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ACHTUNG", "\[IndentingNewLine]", " ", 
     RowBox[{"(", "A", ")"}], " ", "Also", " ", "the", " ", "list", " ", "of",
      " ", "constraint", " ", "has", " ", "to", " ", "adapt", " ", "once", 
     " ", "the", " ", "constraint", " ", "are", " ", "evaluated"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"e", ".", "g", ".", " ", 
       SuperscriptBox["\[Delta]", "2"]}], 
      RowBox[{"(", 
       SubscriptBox["\[Theta]", "ij"], ")"}], 
      SuperscriptBox["\[Delta]", "2"], 
      RowBox[{
       RowBox[{"(", 
        SubscriptBox["\[Theta]", "ik"], ")"}], " ", "--"}], "integrate", " ", 
      RowBox[{"\"\<i\>\"", "--"}]}], ">", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]", "2"], 
       RowBox[{"(", 
        SubscriptBox["\[Theta]", "jk"], ")"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(", "B", ")"}], " ", "The", " ", "overly", " ", "complicated",
        " ", "null", " ", "return", " ", "is", " ", "motivated", " ", "by", 
       " ", "how", " ", "this", " ", "function", " ", "is", " ", "called", 
       " ", "in", " ", "DiagramTot"}], "-", 
      RowBox[{"functions", "."}]}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ConstraintEvaluation", "[", 
     RowBox[{"diagram_", ",", "vertices_", ",", "constraint_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dia", ",", "constr", ",", "v", ",", "i"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dia", "=", "diagram"}], ";", "\[IndentingNewLine]", 
        RowBox[{"constr", "=", "constraint"}], ";", "\[IndentingNewLine]", 
        RowBox[{"v", "=", "vertices"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"constr", "=", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], "}"}], " ", "conventionally", 
            " ", "means", " ", "that", " ", "no", " ", "constraints", " ", 
            "are", " ", "present"}]}], ",", "  ", 
          RowBox[{
           RowBox[{
           "the", " ", "various", " ", "other", " ", "functions", " ", 
            "elaborating", " ", "\[Theta]"}], "-", 
           RowBox[{
           "diagrams", " ", "will", " ", "then", " ", "leave", " ", "all", 
            " ", 
            RowBox[{"intact", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"constr", "===", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], ",", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"dia", ",", "v"}], "}"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "constr", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"constr", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "===", 
              RowBox[{
               RowBox[{"constr", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ",", 
             RowBox[{"Return", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", "0"}], "}"}],
               "]"}]}], "]"}], ";", 
           RowBox[{"(*", 
            RowBox[{
            "Return", " ", "zero", " ", "if", " ", "there", " ", "is", " ", 
             "\"\<\!\(\*SuperscriptBox[\(\[Delta]\), \
\(2\)]\)(\!\(\*SubscriptBox[\(\[Theta]\), \(ii\)]\))\>\""}], "*)"}], 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"constr", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "=!=", "0"}], ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "=", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"constr", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
              RowBox[{"(*", 
               RowBox[{"delete", " ", "in", " ", "black", " ", "vertices"}], 
               "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "=", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"constr", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
              RowBox[{"(*", 
               RowBox[{"delete", " ", "in", " ", "white", " ", "vertices"}], 
               "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"dia", ",", "constr"}], "}"}], "=", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"dia", ",", "constr"}], "}"}], "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"constr", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "->", 
                 RowBox[{
                  RowBox[{"constr", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}]}], ";"}], " ", 
             RowBox[{"(*", 
              RowBox[{"evaluate", " ", "constraint"}], "*)"}], 
             "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "=", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"constr", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", " ", 
              RowBox[{"(*", 
               RowBox[{"delete", " ", "in", " ", "black", " ", "vertices"}], 
               "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "=", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"constr", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", " ", 
              RowBox[{"(*", 
               RowBox[{"delete", " ", "in", " ", "white", " ", "vertices"}], 
               "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"dia", ",", "constr"}], "}"}], "=", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"dia", ",", "constr"}], "}"}], "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"constr", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "->", 
                 RowBox[{
                  RowBox[{"constr", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}]}]}], ";"}]}], " ", 
            RowBox[{"(*", 
             RowBox[{"evaluate", " ", "constraint"}], "*)"}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"dia", ",", "v"}], "}"}]}]}], "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "No", " ", "exmple", " ", "are", " ", "present", " ", "since", " ", 
     "this", " ", "function", " ", "is", " ", "taylored", " ", "for", " ", 
     "a", " ", "much", " ", "bigger", " ", "one", " ", 
     RowBox[{
      RowBox[{"(", "DiagramTot1", ")"}], "."}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.823364408861639*^9, 3.823364413316951*^9}, {
   3.8233644735644045`*^9, 3.8233645451189976`*^9}, 3.8265136720086765`*^9, 
   3.8265137721982975`*^9, 3.8265138941481733`*^9, 3.826514179059847*^9, {
   3.826527128043277*^9, 3.82652716314359*^9}, 3.826527199993737*^9, {
   3.8265272545160666`*^9, 3.8265273503545218`*^9}, 3.8338053675852575`*^9, 
   3.845221577850904*^9, {3.883208287637444*^9, 3.8832083414703803`*^9}, {
   3.88320837860793*^9, 3.8832084544393153`*^9}, {3.883217193473771*^9, 
   3.8832172803085346`*^9}},ExpressionUUID->"b766bfd0-bba2-4645-b5c9-\
8f3f6c14aea4"]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8fb11812-4ecb-496f-abc7-22455c06ede5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 10768, 244, 940, "Input",ExpressionUUID->"b766bfd0-bba2-4645-b5c9-8f3f6c14aea4"]
}
]
*)



==> anc/Theta-programs/Constructing-theta-diagrams/DerivedPropagatorsElaboration.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    140889,       2749]
NotebookOptionsPosition[    139871,       2726]
NotebookOutlinePosition[    140307,       2743]
CellTagsIndexPosition[    140264,       2740]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "The general description of this function was written in the ancillary pdf \
to the main paper.\n\n\n                                                      \
                                                                              \
     +++ACHTUNG+++\n[a] The momenta will always be outward respect to a ertex \
APART when two vertexes are connected. In that case one we choose \
conventionally i___p\[Rule]___j with i<j.\n[b] The index of the \"center\" of \
the vertexes will be used as for algebraic factors that said vertex \
introduces. This number, used as an index, will be converted to a string in \
order to distinguish these numbers by the others appearing e.g. in \
\"p[i][j]\" or ",
 Cell[BoxData[
  FormBox["\"\<\!\(
\*SubscriptBox[\(\[Theta]\), \(ij\)]\)\>", TraditionalForm]],ExpressionUUID->
  "22d200b0-ba08-4435-871f-789d07067076"],
 "\". In this way future functions won\[CloseCurlyQuote]t have conflicts.\n\n\
\n\n"
}], "Text",
 CellChangeTimes->{{3.8313768603802004`*^9, 3.831377007269802*^9}, {
   3.831377048677408*^9, 3.831377069599569*^9}, {3.831377115145212*^9, 
   3.8313771321929655`*^9}, {3.831377213487919*^9, 3.8313772715783043`*^9}, {
   3.831377301941618*^9, 3.8313774337087803`*^9}, {3.8313774707792435`*^9, 
   3.831377844426264*^9}, {3.831377939576642*^9, 3.8313779638773518`*^9}, {
   3.8313779983694572`*^9, 3.8313781054075356`*^9}, {3.831378326074258*^9, 
   3.831378369972939*^9}, {3.831378418513526*^9, 3.831378771806492*^9}, {
   3.8313788309417496`*^9, 3.831378871527027*^9}, {3.8313789122547164`*^9, 
   3.831378913504414*^9}, {3.8313792292018957`*^9, 3.8313792702253094`*^9}, {
   3.831633356756997*^9, 3.831633384619177*^9}, {3.831633547465703*^9, 
   3.8316335791779437`*^9}, {3.8316336237225466`*^9, 3.831633635488824*^9}, 
   3.8316479490892773`*^9, {3.8832017422269096`*^9, 3.8832017701007643`*^9}, {
   3.88320194933508*^9, 3.883201951871176*^9}, {3.8832172995776772`*^9, 
   3.883217299737359*^9}, {3.883217441954218*^9, 3.8832174572508574`*^9}, {
   3.8832175130809617`*^9, 3.8832175430293384`*^9}, {3.883395478136888*^9, 
   3.883395484850582*^9}, 
   3.8834480477553606`*^9},ExpressionUUID->"6df8bc3d-6e0b-4f23-9ecb-\
4bd8a5c2ad82"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DerivedPropagatorsElaboration", "[", "propagators_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "prop", ",", "factor", ",", "a", ",", "b", ",", "ta", ",", "tb", ",", 
       "sa", ",", "sb", ",", "p", ",", "va", ",", "vb", ",", "bva", ",", 
       "bvb", ",", "talg", ",", "tlines", ",", "alg", ",", "constr", ",", 
       "lines", ",", "der", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Generic", " ", "variables"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"a", ";", " ", "b", ";", "     ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "ordered", " ", "extremes", " ", "of", " ", "propagator", " ", "a___",
          "_b"}], ",", " ", 
        RowBox[{"we", " ", 
         RowBox[{"don", "'"}], "t", " ", "i", " ", "and", " ", "j", " ", "to",
          " ", "not", " ", "interfere", " ", "with", " ", "counting", " ", 
         "variables"}]}], "*)"}], "\[IndentingNewLine]", "sa", ";", "sb", ";",
       " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "these", " ", "will", " ", "be", " ", "the", " ", "indexes", " ", 
         "associated", " ", "with", " ", "the", " ", 
         RowBox[{"vertex", ":", " ", "sa"}]}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", "a", "]"}], " ", "and", " ", "sb"}], "=", 
         RowBox[{"ToString", "[", "b", "]"}]}]}], "*)"}], 
      "\[IndentingNewLine]", "p", ";", "           ", 
      RowBox[{"(*", 
       RowBox[{
       "momenta", " ", "appearing", " ", "in", " ", "one", " ", "of", " ", 
        "the", " ", "propagators"}], "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Shorthand", " ", "variables"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"prop", "=", 
       RowBox[{"propagators", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
       "list", " ", "of", " ", "propagators", " ", "with", " ", 
        "derivatives"}], "*)"}], "\[IndentingNewLine]", "ta", ";", "tb", ";", 
      " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "generic", " ", "temporary", " ", "\"\<a\>\"", " ", "and", " ", 
         "\"\<b\>\"", " ", "variables"}], ",", " ", 
        RowBox[{"for", " ", "intermediate", " ", "steps"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"va", "=", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "a", "]"}]}], ";", 
      RowBox[{"vb", "=", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "b", "]"}]}], ";", 
      RowBox[{"bva", "=", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "a", "]"}]}], ";", 
      RowBox[{"bvb", "=", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "b", "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{"\[Theta]", "-", "variables"}], "*)"}], "\[IndentingNewLine]", 
      "tlines", ";", " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"\[Theta]", "-", "line"}], ",", " ", 
        RowBox[{
         RowBox[{"e", ".", "g", ".", " ", 
          FractionBox["1", "2"]}], "p", "*", "va", "*", "bvb"}]}], "*)"}], 
      "\[IndentingNewLine]", "talg", ";", " ", 
      RowBox[{"(*", 
       RowBox[{"temporary", " ", "algebraic", " ", "factors"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Final", " ", "result", " ", "variables"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"factor", "=", 
       RowBox[{"propagators", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{"overall", " ", "factor"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"alg", "=", 
       RowBox[{"{", "}"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{"algebraic", " ", "factors"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"constr", "=", 
       RowBox[{"{", "}"}]}], ";", " ", 
      RowBox[{"(*", "constraints", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"lines", "=", "0"}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"sum", " ", "of", " ", "all", " ", "\[Theta]"}], "-", 
         "lines"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"p", "*", "va", "*", "bvb"}], "+"}], "..."}], " ", "as", 
         " ", "final", " ", "result"}]}], "*)"}], "\[IndentingNewLine]", 
      "der", ";", " ", 
      RowBox[{"(*", 
       RowBox[{
       "will", " ", "contain", " ", "the", " ", "array", " ", "with", " ", 
        "the", " ", "derivatives"}], "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "prop", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"der", "=", 
          RowBox[{
           RowBox[{"prop", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"ta", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"prop", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"tb", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"prop", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                 "**"}], "**"}], "**"}], "**"}], "**"}], "**", "**", "**", "**",
             "**"}], "*", 
           RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
           "Vacuum", " ", 
           RowBox[{"boubble", "**", "**", "**"}], "*", 
           RowBox[{"**", "**", "**", "**", "**"}], "*", 
           RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], "*", "*", 
           RowBox[{"**", "**"}]}], "********)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"ta", "\[Equal]", "tb"}], ",", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Is", " ", "the", " ", "only", " ", "non"}], "-", 
             RowBox[{"null", " ", "vectorial", " ", "vacuum", " ", 
              RowBox[{"bubble", "?"}]}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "der", "]"}], "\[Equal]", "4"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"If", " ", "yes"}], ",", " ", 
                RowBox[{
                "check", " ", "the", " ", "order", " ", "of", " ", "the", " ",
                  "derivatives", " ", "and", " ", "output", " ", "the", " ", 
                 "correct", " ", "sign"}]}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Position", "[", 
                  RowBox[{"der", ",", 
                   RowBox[{"{", 
                    RowBox[{"ta", ",", "$Dl"}], "}"}]}], "]"}], "\[Equal]", 
                 RowBox[{"{", 
                  RowBox[{"{", "1", "}"}], "}"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"factor", "*=", "16"}], ",", "\[IndentingNewLine]", 
                RowBox[{"factor", "*=", 
                 RowBox[{"-", "16"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"Else", " ", 
                 RowBox[{"it", "'"}], "s", " ", "a", " ", "null", " ", 
                 "vacuum", " ", "bubble"}], ",", " ", 
                RowBox[{
                "give", " ", "zero", " ", "and", " ", "stop", " ", 
                 "everything", " ", "since", " ", "either", " ", "way", " ", 
                 "the", " ", "complete", " ", "theta", " ", "diagram", " ", 
                 "is", " ", "null"}]}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"factor", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"alg", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"constr", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"lines", "=", "0"}], ";", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"Break", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
            ";"}], "\[IndentingNewLine]", ",", 
           RowBox[{"(*", 
            RowBox[{"else", ",", " ", 
             RowBox[{
             "it", " ", "possesses", " ", "from", " ", "0", " ", "to", " ", 
              "6", " ", "derivatives"}]}], "*)"}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                   "**"}], "**"}], "**"}], "**"}], "**"}], "**", "**", "**", "**",
               "**", "0"}], " ", 
             RowBox[{"derivatives", "**", "**", "**"}], "*", "*", 
             RowBox[{
             "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
               "**", "**", "**", "**", "**", "**", "**"}]}], "********)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "der", "]"}], "\[Equal]", "0"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"constr", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"constr", ",", 
                  RowBox[{"{", 
                   RowBox[{"va", ",", "vb"}], "}"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"constr", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"constr", ",", 
                  RowBox[{"{", 
                   RowBox[{"bva", ",", "bvb"}], "}"}]}], "]"}]}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "1"}], " ", 
              RowBox[{"derivatives", "**", "**", "**"}], "*", "*", 
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**"}]}], "********)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "der", "]"}], "\[Equal]", "1"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", "  ", 
               RowBox[{"$$$", " ", "i___D", "___j", " ", "$$$"}], "  ", 
               "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"factor", "*=", "2"}], ";", "\[IndentingNewLine]", 
               RowBox[{"constr", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"constr", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "a", "]"}], ",", 
                    RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "b", "]"}]}], "}"}]}],
                  "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"tlines", "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"+", "1"}], "/", "2"}], " ", "*", "p", "*", "va", 
                  "*", "bva"}], "-", 
                 RowBox[{
                  RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "vb", "*", 
                  "bva"}]}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"talg", "=", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"a", ",", "b"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"sa", ",", "\"\<$l\>\""}], "}"}]}], "}"}]}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{
                 RowBox[{"++", " ", 
                  SubscriptBox["i___D", "\[Alpha]"]}], 
                 RowBox[{"___j", " ", "++"}]}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 SubscriptBox["i___D", 
                  RowBox[{"i", ",", "\[Alpha]"}]], "___j"}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Dl"}], "}"}]}], "]"}], "]"}], 
                  "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"lines", "+=", "tlines"}], ";", "  ", 
                  RowBox[{"alg", "=", 
                   RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 SubscriptBox["i___D", 
                  RowBox[{"j", ",", "\[Alpha]"}]], "___j"}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Dl"}], "}"}]}], "]"}], "]"}], 
                  "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "=", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "\[Rule]", "b"}], ",", 
                    RowBox[{"b", "\[Rule]", "a"}], ",", 
                    RowBox[{"sa", "\[Rule]", "sb"}], ",", 
                    RowBox[{"p", "\[Rule]", 
                    RowBox[{"-", "p"}]}]}], "}"}]}]}], ";", " ", 
                  RowBox[{"(*", 
                   RowBox[{
                   "to", " ", "avoid", " ", "having", " ", "violation", " ", 
                    "of", " ", "momenta", " ", "conventions", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"as", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                    " ", 
                    RowBox[{
                    RowBox[{"since", " ", "we", " ", "need", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], " ", 
                    "i"}], "<", "j"}]}], ")"}]}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"lines", "+=", "tlines"}], ";", "  ", 
                  RowBox[{"alg", "=", 
                   RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"++", " ", 
                   SuperscriptBox["i___D", "\[Alpha]"]}], 
                  RowBox[{"___j", " ", "++"}]}], " "}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["i___D", "i"], "\[Alpha]"], "___j"}]}], 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Du"}], "}"}]}], "]"}], "]"}], 
                  "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"talg", "=", 
                   RowBox[{"talg", "/.", 
                    RowBox[{"\"\<$l\>\"", "\[Rule]", "\"\<$u\>\""}]}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"factor", "*=", 
                   RowBox[{"-", "1"}]}], ";", 
                  RowBox[{"lines", "+=", "tlines"}], ";", "  ", 
                  RowBox[{"alg", "=", 
                   RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["i___D", "j"], "\[Alpha]"], "___j"}]}], 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Du"}], "}"}]}], "]"}], "]"}], 
                  "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "=", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\"\<$l\>\"", "\[Rule]", "\"\<$u\>\""}], ",", 
                    RowBox[{"a", "\[Rule]", "b"}], ",", 
                    RowBox[{"b", "\[Rule]", "a"}], ",", 
                    RowBox[{"sa", "\[Rule]", "sb"}], ",", 
                    RowBox[{"p", "\[Rule]", 
                    RowBox[{"-", "p"}]}]}], "}"}]}]}], ";", "  ", 
                  RowBox[{"(*", 
                   RowBox[{
                   "to", " ", "avoid", " ", "having", " ", "violation", " ", 
                    "of", " ", "momenta", " ", "conventions", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"as", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                    " ", 
                    RowBox[{
                    RowBox[{"since", " ", "we", " ", "need", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], " ", 
                    "i"}], "<", "j"}]}], ")"}]}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"factor", "*=", 
                   RowBox[{"-", "1"}]}], ";", 
                  RowBox[{"lines", "+=", "tlines"}], ";", "  ", 
                  RowBox[{"alg", "=", 
                   RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";"}]}],
              "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "2"}], " ", 
              RowBox[{"derivatives", "**", "**", "**"}], "*", "*", 
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**"}]}], "********)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "der", "]"}], "\[Equal]", "2"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", "  ", 
               RowBox[{"$$$", " ", "i___", 
                SuperscriptBox[
                 OverscriptBox["D", "_"], "2"], "___j", " ", "$$$"}], "  ", 
               "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"Position", "[", 
                    RowBox[{"der", ",", "$Bu"}], "]"}], "]"}], "!=", "0"}], 
                 ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"factor", "*=", "4"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"constr", "=", 
                   RowBox[{"Append", "[", 
                    RowBox[{"constr", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "a", "]"}], ",", 
                    RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "b", "]"}]}], "}"}]}],
                     "]"}]}], ";", "\[IndentingNewLine]", 
                  "\[IndentingNewLine]", 
                  RowBox[{"tlines", "=", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "2"}], " ", "*", "p", "*", "va", 
                    "*", "bva"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "va", "*", 
                    "bvb"}]}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"\"\<alg\>\"", " ", "absent"}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"i___", 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "i"], "2"], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", "ta"}], "]"}], "]"}], "\[NotEqual]", 
                    "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"lines", "+=", "tlines"}]}], "]"}], ";", " ", 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"i___", 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "j"], "2"], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", "tb"}], "]"}], "]"}], "\[NotEqual]", 
                    "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"tlines", "=", 
                    RowBox[{"tlines", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "->", "b"}], ",", 
                    RowBox[{"b", "\[Rule]", "a"}], ",", 
                    RowBox[{"p", "\[Rule]", 
                    RowBox[{"-", "p"}]}]}], "}"}]}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "to", " ", "avoid", " ", "having", " ", "violation", " ", 
                    "of", " ", "momenta", " ", "conventions", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"as", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                    " ", 
                    RowBox[{
                    RowBox[{"since", " ", "we", " ", "need", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], " ", 
                    "i"}], "<", "j"}]}], ")"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"lines", "+=", "tlines"}]}]}], "]"}], ";"}], 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                 RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
                 "\[IndentingNewLine]", 
                 RowBox[{"(*", "  ", 
                  RowBox[{"$$$", " ", 
                   SubscriptBox["i___D", "i"], 
                   SubscriptBox["D", "j"], "___j", " ", "$$$"}], "  ", "*)"}],
                  "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"factor", "*=", "2"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"constr", "=", 
                   RowBox[{"Append", "[", 
                    RowBox[{"constr", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "a", "]"}], ",", 
                    RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "b", "]"}]}], "}"}]}],
                     "]"}]}], ";", "\[IndentingNewLine]", 
                  "\[IndentingNewLine]", 
                  RowBox[{"lines", "+=", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "va", "*", 
                    "bva"}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "vb", "*", 
                    "bva"}]}]}], ";", "\[IndentingNewLine]", 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{
                    "The", " ", "algebraic", " ", "factor", " ", "depends", 
                    " ", "to", " ", "much", " ", "on", " ", "element", " ", 
                    "of", " ", "this", " ", "list"}], ",", " ", 
                    RowBox[{"so", " ", "is", " ", "treated", " ", 
                    RowBox[{"singularly", "."}]}]}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    SubscriptBox["i___D", 
                    RowBox[{"i", ",", 
                    SubscriptBox["\[Alpha]", "i"]}]], 
                    SubscriptBox["D", 
                    RowBox[{"j", ",", 
                    SubscriptBox["\[Alpha]", "j"]}]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Dl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Dl"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", 
                    RowBox[{"{", 
                    RowBox[{"\"\<$epsl\>\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"sa", ",", "sb"}], "}"}]}], "}"}]}], "]"}]}]}], 
                   "]"}], ";", " ", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["i___D", "i"], 
                    SubscriptBox["\[Alpha]", "i"]], 
                    SuperscriptBox[
                    SubscriptBox["D", "j"], 
                    SubscriptBox["\[Alpha]", "j"]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Du"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Du"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", 
                    RowBox[{"{", 
                    RowBox[{"\"\<$epsu\>\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"sb", ",", "sa"}], "}"}]}], "}"}]}], "]"}]}]}], 
                   "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["i___D", "i"], 
                    SubscriptBox["\[Alpha]", "i"]], 
                    SubscriptBox["D", 
                    RowBox[{"j", ",", 
                    SubscriptBox["\[Alpha]", "j"]}]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Du"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Dl"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{"-", "1"}]}], ";", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", 
                    RowBox[{"{", 
                    RowBox[{"\"\<$delta\>\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"sa", ",", "sb"}], "}"}]}], "}"}]}], "]"}]}]}]}], 
                   "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    SubscriptBox["i___D", 
                    RowBox[{"i", ",", 
                    SubscriptBox["\[Alpha]", "i"]}]], 
                    SuperscriptBox[
                    SubscriptBox["D", "j"], 
                    SubscriptBox["\[Alpha]", "j"]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Dl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Du"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", 
                    RowBox[{"{", 
                    RowBox[{"\"\<$delta\>\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"sb", ",", "sa"}], "}"}]}], "}"}]}], "]"}]}]}], 
                   "]"}], ";"}]}], "\[IndentingNewLine]", 
                "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "3"}], " ", 
              RowBox[{"derivatives", "**", "**", "**"}], "*", "*", 
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**"}]}], "********)"}], 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "der", "]"}], "\[Equal]", "3"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", "  ", 
               RowBox[{"$$$", " ", "i___", 
                SuperscriptBox[
                 OverscriptBox["D", "_"], "2"], "D___j", " ", "$$$"}], "  ", 
               "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{
                RowBox[{"++", " ", "i___"}], 
                SubscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    OverscriptBox["D", "_"], "2"], "D"}], ")"}], 
                 RowBox[{"i", "/", "j"}]], 
                RowBox[{"___j", " ", "++"}]}], " ", "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", "ta"}], "]"}], "]"}], "\[Equal]", 
                   "3"}], " ", "||", " ", 
                  RowBox[{
                   RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", "tb"}], "]"}], "]"}], "\[Equal]", 
                   "3"}]}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"factor", "*=", 
                   RowBox[{"-", "8"}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"No", " ", "constraints"}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"tlines", "=", 
                   RowBox[{
                    RowBox[{"p", "*", "va", "*", "bvb"}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "va", "*", 
                    "bva"}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "vb", "*", 
                    "bvb"}]}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"talg", "=", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"sa", ",", "\"\<$u\>\""}], "}"}]}], "}"}]}], ";", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"i___", 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "i"], "2"], 
                    SuperscriptBox[
                    SubscriptBox["D", "i"], 
                    SubscriptBox["\[Alpha]", "i"]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", "ta"}], "]"}], "]"}], "\[Equal]", 
                    "3"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
                  " ", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"i___", 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "j"], "2"], 
                    SuperscriptBox[
                    SubscriptBox["D", "j"], 
                    SubscriptBox["\[Alpha]", "j"]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", "tb"}], "]"}], "]"}], "\[Equal]", 
                    "3"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "=", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "\[Rule]", "b"}], ",", 
                    RowBox[{"b", "\[Rule]", "a"}], ",", 
                    RowBox[{"sa", "\[Rule]", "sb"}], ",", 
                    RowBox[{"p", "\[Rule]", 
                    RowBox[{"-", "p"}]}]}], "}"}]}]}], ";", "  ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "to", " ", "avoid", " ", "having", " ", "violation", " ", 
                    "of", " ", "momenta", " ", "conventions", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"as", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                    " ", 
                    RowBox[{
                    RowBox[{"since", " ", "we", " ", "need", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], " ", 
                    "i"}], "<", "j"}]}], ")"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";"}], 
                 " ", "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                 RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", 
                  RowBox[{
                   RowBox[{"++", " ", 
                    SubscriptBox["i___D", 
                    RowBox[{"i", "/", "j"}]]}], 
                   SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], 
                    RowBox[{"j", "/", "i"}]], "2"], 
                   RowBox[{"___j", " ", "++"}]}], " ", "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"factor", "*=", "8"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"No", " ", "constraints"}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"tlines", "=", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "p"}], "*", "vb", "*", "bva"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "va", "*", 
                    "bva"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "vb", "*", 
                    "bvb"}]}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"talg", "=", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"sa", ",", "\"\<$l\>\""}], "}"}]}], "}"}]}], ";", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    SubscriptBox["i___D", 
                    RowBox[{"i", ",", 
                    SubscriptBox["\[Alpha]", "i"]}]], 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "j"], "2"], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Dl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Bu"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
                  " ", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"i___", 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "i"], "2"], 
                    SubscriptBox["D", 
                    RowBox[{"j", ",", 
                    SubscriptBox["\[Alpha]", "j"]}]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Bu"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Dl"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "=", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "\[Rule]", "b"}], ",", 
                    RowBox[{"b", "\[Rule]", "a"}], ",", 
                    RowBox[{"sa", "\[Rule]", "sb"}], ",", 
                    RowBox[{"p", "\[Rule]", 
                    RowBox[{"-", "p"}]}]}], "}"}]}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "to", " ", "avoid", " ", "having", " ", "violation", " ", 
                    "of", " ", "momenta", " ", "conventions", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"as", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                    " ", 
                    RowBox[{
                    RowBox[{"since", " ", "we", " ", "need", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], " ", 
                    "i"}], "<", "j"}]}], ")"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["i___D", "i"], 
                    SubscriptBox["\[Alpha]", "i"]], 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "j"], "2"], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Du"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Bu"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"talg", "=", 
                    RowBox[{"talg", "/.", 
                    RowBox[{"{", 
                    RowBox[{"\"\<$l\>\"", "\[Rule]", "\"\<$u\>\""}], 
                    "}"}]}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"factor", "*=", 
                    RowBox[{"-", "1"}]}], ";", 
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
                  " ", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"i___", 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "i"], "2"], 
                    SuperscriptBox[
                    SubscriptBox["D", "j"], 
                    SubscriptBox["\[Alpha]", "j"]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Bu"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Du"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "=", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\"\<$l\>\"", "\[Rule]", "\"\<$u\>\""}], ",", 
                    RowBox[{"a", "\[Rule]", "b"}], ",", 
                    RowBox[{"b", "\[Rule]", "a"}], ",", 
                    RowBox[{"sa", "\[Rule]", "sb"}], ",", 
                    RowBox[{"p", "\[Rule]", 
                    RowBox[{"-", "p"}]}]}], "}"}]}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "to", " ", "avoid", " ", "having", " ", "violation", " ", 
                    "of", " ", "momenta", " ", "conventions", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"as", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                    " ", 
                    RowBox[{
                    RowBox[{"since", " ", "we", " ", "need", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], " ", 
                    "i"}], "<", "j"}]}], ")"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"factor", "*=", 
                    RowBox[{"-", "1"}]}], ";", 
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";"}]}],
                 " ", "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "4"}], " ", 
              RowBox[{"derivatives", "**", "**", "**"}], "*", "*", 
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**"}]}], "********)"}], 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "der", "]"}], "\[Equal]", "4"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", "  ", 
               RowBox[{"$$$", " ", "i___", 
                SuperscriptBox[
                 OverscriptBox["D", "_"], "2"], " ", "D", " ", "D___j", " ", 
                "$$$"}], "  ", "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"Position", "[", 
                    RowBox[{"der", ",", "$Bu"}], "]"}], "]"}], "\[Equal]", 
                  "2"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"factor", "=", "0"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"alg", "=", "0"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"constr", "=", "0"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"lines", "=", "0"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"Break", "[", "]"}], ";"}], "\[IndentingNewLine]", 
                 "\[IndentingNewLine]", 
                 RowBox[{"(*", "  ", 
                  RowBox[{"$$$", " ", "i___", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"B", "^", "2"}], " ", "D"}], ")"}], 
                   RowBox[{"(", "D", ")"}], "___j", " ", "$$$"}], "  ", 
                  "*)"}], "\[IndentingNewLine]", ",", 
                 RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"factor", "*=", "8"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"No", " ", "constraints"}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"tlines", "=", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "2"}], " ", "*", "p", "*", "vb", 
                    "*", "bva"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "*", "p", "*", "va", "*", 
                    "bvb"}]}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"talg", "=", 
                   RowBox[{"{", 
                    RowBox[{"\"\<$delta\>\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"sb", ",", "sa"}], "}"}]}], "}"}]}], ";", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                    RowBox[{"++", " ", "i___"}], 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    OverscriptBox["D", "_"], "2"], " ", 
                    SuperscriptBox["D", "\[Alpha]"]}], ")"}], 
                    SubscriptBox[
                    RowBox[{"(", "D", ")"}], "\[Beta]"], 
                    RowBox[{"___j", " ", "++"}]}], " ", "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    SubscriptBox["i___D", 
                    RowBox[{"i", ",", 
                    SubscriptBox["\[Alpha]", "i"]}]], 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "j"], "2"], 
                    SuperscriptBox[
                    SubscriptBox["D", "j"], 
                    SubscriptBox["\[Alpha]", "j"]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Dl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Bu"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Du"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"i___", 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "i"], "2"], 
                    SuperscriptBox[
                    SubscriptBox["D", "i"], 
                    SubscriptBox["\[Alpha]", "i"]], 
                    SubscriptBox["D", 
                    RowBox[{"j", ",", 
                    SubscriptBox["\[Alpha]", "j"]}]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Bu"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Du"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Dl"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "=", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "\[Rule]", "b"}], ",", 
                    RowBox[{"b", "\[Rule]", "a"}], ",", 
                    RowBox[{"sa", "\[Rule]", "sb"}], ",", 
                    RowBox[{"sb", "\[Rule]", "sa"}], ",", 
                    RowBox[{"p", "\[Rule]", 
                    RowBox[{"-", "p"}]}]}], "}"}]}]}], ";", "  ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "to", " ", "avoid", " ", "having", " ", "violation", " ", 
                    "of", " ", "momenta", " ", "conventions", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"as", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                    " ", 
                    RowBox[{
                    RowBox[{"since", " ", "we", " ", "need", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], " ", 
                    "i"}], "<", "j"}]}], ")"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"factor", "*=", 
                    RowBox[{"-", "1"}]}], ";", 
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                    RowBox[{"++", " ", "i___"}], 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    OverscriptBox["D", "_"], "2"], 
                    SuperscriptBox["D", "\[Alpha]"]}], ")"}], 
                    SuperscriptBox[
                    RowBox[{"(", "D", ")"}], "\[Beta]"], 
                    RowBox[{"___j", " ", "++"}]}], " ", "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["i___D", "i"], 
                    SubscriptBox["\[Alpha]", "i"]], 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "j"], "2"], 
                    SuperscriptBox[
                    SubscriptBox["D", "j"], 
                    SubscriptBox["\[Alpha]", "j"]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Du"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Bu"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Du"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"talg", "=", 
                    RowBox[{"talg", "/.", 
                    RowBox[{
                    "\"\<$delta\>\"", "\[Rule]", "\"\<$epsu\>\""}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{"i___", 
                    SuperscriptBox[
                    SubscriptBox[
                    OverscriptBox["D", "_"], "i"], "2"], 
                    SuperscriptBox[
                    SubscriptBox["D", "i"], 
                    SubscriptBox["\[Alpha]", "i"]], 
                    SuperscriptBox[
                    SubscriptBox["D", "j"], 
                    SubscriptBox["\[Alpha]", "j"]], "___j"}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"der", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Bu"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"ta", ",", "$Du"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"tb", ",", "$Du"}], "}"}]}], "}"}]}], "]"}], 
                    "]"}], "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"talg", "=", 
                    RowBox[{"talg", "/.", 
                    RowBox[{
                    "\"\<$delta\>\"", "\[Rule]", "\"\<$epsu\>\""}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "=", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"tlines", ",", "talg"}], "}"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "\[Rule]", "b"}], ",", 
                    RowBox[{"b", "\[Rule]", "a"}], ",", 
                    RowBox[{"sa", "\[Rule]", "sb"}], ",", 
                    RowBox[{"sb", "\[Rule]", "sa"}], ",", 
                    RowBox[{"p", "\[Rule]", 
                    RowBox[{"-", "p"}]}]}], "}"}]}]}], ";", "  ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "to", " ", "avoid", " ", "having", " ", "violation", " ", 
                    "of", " ", "momenta", " ", "conventions", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"as", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                    " ", 
                    RowBox[{
                    RowBox[{"since", " ", "we", " ", "need", " ", 
                    RowBox[{
                    RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], " ", 
                    "i"}], "<", "j"}]}], ")"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"factor", "*=", 
                    RowBox[{"-", "1"}]}], ";", 
                    RowBox[{"lines", "+=", "tlines"}], ";", " ", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"alg", ",", "talg"}], "]"}]}]}]}], "]"}], ";"}]}],
                 "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}],
              "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "5"}], " ", 
              RowBox[{"derivatives", "**", "**", "**"}], "*", "*", 
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**"}]}], "********)"}], 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "der", "]"}], "\[Equal]", "5"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"factor", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"alg", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"constr", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"lines", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"Break", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
             "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "6"}], " ", 
              RowBox[{"derivatives", "**", "**", "**"}], "*", "*", 
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**"}]}], "********)"}], 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "der", "]"}], "\[Equal]", "6"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"factor", "*=", 
                RowBox[{"32", "*", 
                 RowBox[{"p", ".", "p"}]}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"alg", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"alg", ",", 
                  RowBox[{"{", 
                   RowBox[{"\"\<$epsu\>\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"sa", ",", "sb"}], "}"}]}], "}"}]}], "]"}]}], ";",
                "\[IndentingNewLine]", 
               RowBox[{"constr", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"constr", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "a", "]"}], ",", 
                    RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "b", "]"}]}], "}"}]}],
                  "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"lines", "+=", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "/", "2"}], " ", "p", "*", "va", "*", 
                  "bva"}], "+", 
                 RowBox[{
                  RowBox[{"1", "/", "2"}], " ", "p", "*", "va", "*", 
                  "bvb"}]}]}], ";"}]}], "\[IndentingNewLine]", 
             "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"factor", ",", "alg", ",", "constr", ",", "lines"}], "}"}],
           "=", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"factor", ",", "alg", ",", "constr", ",", "lines"}], 
            "}"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"a", "\[Rule]", "ta"}], ",", 
             RowBox[{"b", "\[Rule]", "tb"}], ",", 
             RowBox[{"sa", "\[Rule]", 
              RowBox[{"ToString", "[", "ta", "]"}]}], ",", 
             RowBox[{"sb", "\[Rule]", 
              RowBox[{"ToString", "[", "tb", "]"}]}], ",", 
             RowBox[{"p", "\[Rule]", 
              RowBox[{
               RowBox[{"$p", "[", "ta", "]"}], "[", "tb", "]"}]}]}], 
            "}"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"factor", ",", "alg", ",", "constr", ",", "lines"}], "}"}]}]}],
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{{3.822036633574423*^9, 3.8220366347138004`*^9}, 
   3.822036672583389*^9, {3.8237657988889728`*^9, 3.823765800689657*^9}, {
   3.823766021749445*^9, 3.823766028409791*^9}, 3.8265278133818283`*^9, {
   3.830240598553996*^9, 3.8302406092606015`*^9}, {3.830241584458197*^9, 
   3.830241613606678*^9}, {3.830241648020672*^9, 3.83024165359997*^9}, {
   3.830242343076909*^9, 3.830242443423294*^9}, 3.8302425107390995`*^9, {
   3.8302454212461905`*^9, 3.8302454342219496`*^9}, 3.8302567311180677`*^9, {
   3.8302600828505464`*^9, 3.830260084418155*^9}, {3.831376801290018*^9, 
   3.8313768059784575`*^9}, {3.831633646875486*^9, 3.8316336546533155`*^9}, {
   3.8316337031137333`*^9, 3.8316337106570225`*^9}, {3.8316337603167067`*^9, 
   3.831633839711422*^9}, {3.8316338928542695`*^9, 3.831633978117911*^9}, {
   3.831647973966036*^9, 3.8316480174563503`*^9}, {3.8316480492436743`*^9, 
   3.8316480554628024`*^9}, {3.8316481235993547`*^9, 3.831648127553544*^9}, {
   3.8316481638563814`*^9, 3.831648171622175*^9}, {3.8452054182677574`*^9, 
   3.8452054406189756`*^9}, {3.8452210996600447`*^9, 
   3.8452211890339127`*^9}, {3.8503671140768433`*^9, 3.850367133441698*^9}, {
   3.8523104337166076`*^9, 3.85231043510697*^9}, {3.852310495709543*^9, 
   3.8523105709535317`*^9}, {3.8832018330183506`*^9, 3.88320187689997*^9}, {
   3.883201908010804*^9, 3.8832019110873384`*^9}, {3.8832019633128405`*^9, 
   3.883201992910694*^9}, {3.8832020307751713`*^9, 3.8832020579254093`*^9}, {
   3.883202091567348*^9, 3.8832021251297417`*^9}, {3.8832070800005913`*^9, 
   3.883207147389373*^9}, {3.8832072370516276`*^9, 3.883207342163827*^9}, {
   3.88320741374966*^9, 3.883208025983535*^9}, {3.883217558720789*^9, 
   3.8832175780115232`*^9}, {3.883217616131936*^9, 3.8832176937858424`*^9}, {
   3.883217734682454*^9, 3.883217769687157*^9}, {3.88321780609941*^9, 
   3.883217840000368*^9}},ExpressionUUID->"98e008f8-05a2-41d6-9a48-\
4f69be34ee12"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"EXAMPLE", "++"}], "++"}], "++"}], "++"}], "++"}],
                     "++"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}], "+", 
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}],
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"input", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"7", ",", "$Du"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"8", ",", "$Bl"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"8", ",", "$Bu"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"8", ",", "$Du"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "8"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"2", ",", "$Dl"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "$Bl"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "$Bu"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"9", ",", "$Dl"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"10", ",", "$Du"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"9", ",", "10"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"12", ",", "$Bl"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"12", ",", "$Bu"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"12", ",", "$Du"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"11", ",", "12"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"13", ",", "$Bl"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"13", ",", "$Bu"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"14", ",", "$Du"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"13", ",", "14"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"15", ",", "$Bl"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"15", ",", "$Bu"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"15", ",", "$Du"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"16", ",", "$Du"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"15", ",", "16"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"DerivedPropagatorsElaboration", "[", "input", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"l", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"l", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"l", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"l", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8202410742873316`*^9, 3.8202410870361457`*^9}, {
   3.820241117687689*^9, 3.8202412450327897`*^9}, {3.8202412802986584`*^9, 
   3.8202415113103695`*^9}, {3.8202415444629965`*^9, 3.820241560344262*^9}, {
   3.820242227925683*^9, 3.8202422301862183`*^9}, {3.8202422631611795`*^9, 
   3.8202423168943954`*^9}, 3.8202423546569552`*^9, {3.8202423938382163`*^9, 
   3.820242498559593*^9}, {3.8202425415108986`*^9, 3.820242677053137*^9}, {
   3.820242754754325*^9, 3.8202428280320854`*^9}, {3.820242860613413*^9, 
   3.8202429063608165`*^9}, {3.8207267340783634`*^9, 
   3.8207268409279523`*^9}, {3.820726884085438*^9, 3.8207268897059107`*^9}, {
   3.8207269308240347`*^9, 3.820727011299527*^9}, 3.820727048809517*^9, {
   3.820727162656998*^9, 3.8207272001941385`*^9}, {3.8207272611397424`*^9, 
   3.820727589188737*^9}, {3.8207276865784845`*^9, 3.820727728738697*^9}, {
   3.8207277835218134`*^9, 3.8207279782744174`*^9}, {3.8207280183286276`*^9, 
   3.8207281818409033`*^9}, {3.820728214831084*^9, 3.820728238834871*^9}, {
   3.8207282819629927`*^9, 3.8207284453000903`*^9}, {3.820728498612996*^9, 
   3.820728575809472*^9}, {3.8207286377483196`*^9, 3.820728640284669*^9}, {
   3.8207290250517707`*^9, 3.8207293006769876`*^9}, {3.8207295236656485`*^9, 
   3.820729607186908*^9}, {3.8207301850848565`*^9, 3.820730186131276*^9}, {
   3.820730246675053*^9, 3.820730496449374*^9}, {3.8207305317120247`*^9, 
   3.820730549834557*^9}, {3.8207306840711937`*^9, 3.820730734848916*^9}, {
   3.820730777409636*^9, 3.820730981723572*^9}, {3.8207310696732473`*^9, 
   3.820731071098973*^9}, {3.820731154216422*^9, 3.8207312026567683`*^9}, {
   3.82073124389872*^9, 3.8207313506571627`*^9}, {3.820731399183482*^9, 
   3.8207314810242863`*^9}, {3.820731554048998*^9, 3.820731648800758*^9}, {
   3.8207317117027645`*^9, 3.820731748471718*^9}, {3.820732444518261*^9, 
   3.820732464256796*^9}, {3.820732501128281*^9, 3.8207325089995804`*^9}, {
   3.820735562250456*^9, 3.8207355698123474`*^9}, {3.82073561304039*^9, 
   3.820735655331683*^9}, {3.8207356888143024`*^9, 3.820735691248859*^9}, {
   3.8207357551134057`*^9, 3.8207358391556635`*^9}, {3.820736344862295*^9, 
   3.82073634793754*^9}, 3.820737271649499*^9, {3.820737302071187*^9, 
   3.82073737643355*^9}, {3.8207374095432005`*^9, 3.820737457245068*^9}, {
   3.8207375461254315`*^9, 3.8207375597836995`*^9}, {3.820737595899942*^9, 
   3.8207376214850454`*^9}, {3.820739174983523*^9, 3.8207392994052925`*^9}, {
   3.820739337274195*^9, 3.8207393397824473`*^9}, {3.8207394173260193`*^9, 
   3.8207394304282556`*^9}, {3.8207394651502876`*^9, 3.82073960764044*^9}, {
   3.820739683666314*^9, 3.8207396841117096`*^9}, 3.8207397557270346`*^9, {
   3.8207402843809795`*^9, 3.8207403017603984`*^9}, {3.8207403407372293`*^9, 
   3.8207403552716703`*^9}, {3.8207405080999813`*^9, 
   3.8207405339351463`*^9}, {3.820740755402094*^9, 3.8207407575820656`*^9}, {
   3.8207407999753585`*^9, 3.8207408293544025`*^9}, {3.820741078595317*^9, 
   3.820741109054984*^9}, {3.8207415618151345`*^9, 3.820741568630829*^9}, {
   3.820741655579712*^9, 3.8207416759012775`*^9}, {3.8207418919246597`*^9, 
   3.820741921895609*^9}, {3.820741967781476*^9, 3.820742068756186*^9}, {
   3.820742113767969*^9, 3.820742348283162*^9}, {3.820748727801898*^9, 
   3.8207488408840384`*^9}, {3.820748878122899*^9, 3.8207489908526554`*^9}, {
   3.8207490617342625`*^9, 3.8207492071263847`*^9}, {3.820749238675581*^9, 
   3.820749425413844*^9}, {3.8207494637075176`*^9, 3.8207494755476246`*^9}, {
   3.8207495344551497`*^9, 3.820749538382859*^9}, {3.8207495893405027`*^9, 
   3.820749602193367*^9}, {3.820749643938857*^9, 3.820749709782484*^9}, {
   3.820749798692934*^9, 3.820749857940623*^9}, {3.8207499740604944`*^9, 
   3.8207501801326013`*^9}, {3.820750242824212*^9, 3.8207502452032213`*^9}, {
   3.8207502952555695`*^9, 3.8207503014542103`*^9}, {3.820750360474661*^9, 
   3.820750371884169*^9}, {3.8207504059694138`*^9, 3.820750436551416*^9}, {
   3.8207504871066585`*^9, 3.8207504977475533`*^9}, {3.8207505649852314`*^9, 
   3.820750575704281*^9}, {3.8207506129945135`*^9, 3.8207508026589055`*^9}, {
   3.8207508917132425`*^9, 3.8207509189893093`*^9}, {3.820751026678151*^9, 
   3.8207514099504795`*^9}, {3.8207515129057493`*^9, 
   3.8207516080480585`*^9}, {3.8207516447879863`*^9, 3.820751860027289*^9}, 
   3.820751895181717*^9, {3.8207519277756786`*^9, 3.8207520366309195`*^9}, {
   3.8207520704881353`*^9, 3.820752072914173*^9}, {3.82075210788741*^9, 
   3.8207521166771526`*^9}, 3.8207521534911547`*^9, {3.8207522428003426`*^9, 
   3.8207522542071915`*^9}, {3.8207523075174737`*^9, 
   3.8207523889760275`*^9}, {3.8207524209059052`*^9, 3.820752444384925*^9}, {
   3.8207528066783175`*^9, 3.820752831093622*^9}, {3.8207528878951783`*^9, 
   3.8207529183817196`*^9}, {3.8207529536118193`*^9, 
   3.8207530134200296`*^9}, {3.8207531362580867`*^9, 3.820753395753195*^9}, {
   3.820753431918587*^9, 3.820753440776373*^9}, {3.820753483334816*^9, 
   3.8207535884853992`*^9}, {3.8207538410683565`*^9, 3.820753861009473*^9}, {
   3.8207540507407684`*^9, 3.820754085792469*^9}, {3.8207541682258167`*^9, 
   3.8207541759444056`*^9}, {3.8207542080254927`*^9, 3.820754348388522*^9}, {
   3.8207543922787757`*^9, 3.8207543981420913`*^9}, {3.820754433533105*^9, 
   3.8207544346870193`*^9}, {3.8207547922651553`*^9, 3.820754817677147*^9}, {
   3.820754940414383*^9, 3.820754966224831*^9}, {3.8207550559744253`*^9, 
   3.8207551557880383`*^9}, {3.8207552672603827`*^9, 3.820755275715719*^9}, {
   3.820755583848479*^9, 3.820755585651883*^9}, {3.820755635528239*^9, 
   3.820755661308256*^9}, {3.82075574561983*^9, 3.820755753757682*^9}, {
   3.8207558030367436`*^9, 3.820755816853264*^9}, {3.8207558740404387`*^9, 
   3.8207559633398724`*^9}, {3.8207560046903477`*^9, 
   3.8207560534424324`*^9}, {3.8207560839977245`*^9, 3.820756195248584*^9}, {
   3.8207562503805113`*^9, 3.8207563008899927`*^9}, {3.820756553819209*^9, 
   3.820756564613803*^9}, {3.8207567044399285`*^9, 3.820756710476879*^9}, {
   3.8207567596325026`*^9, 3.8207568666736145`*^9}, {3.8207569831888466`*^9, 
   3.820757161940383*^9}, {3.8207577896213446`*^9, 3.820757814393388*^9}, {
   3.820757993946517*^9, 3.8207580124513116`*^9}, {3.8207580697598605`*^9, 
   3.8207580834170165`*^9}, {3.820758185619207*^9, 3.8207583554566965`*^9}, {
   3.820758395924108*^9, 3.820758396267621*^9}, {3.8207584796693597`*^9, 
   3.820758514057568*^9}, {3.8207589676274176`*^9, 3.820758980675138*^9}, 
   3.820848434528514*^9, {3.8208485307831116`*^9, 3.8208485385788364`*^9}, {
   3.820848971140752*^9, 3.8208489795099316`*^9}, 3.820852393866045*^9, {
   3.8209109810627*^9, 3.8209110710636377`*^9}, {3.820911190392143*^9, 
   3.8209112494073887`*^9}, {3.8209112796069245`*^9, 
   3.8209113255330257`*^9}, {3.8209113647548094`*^9, 
   3.8209115009584556`*^9}, {3.820913583081924*^9, 3.820913704947392*^9}, {
   3.8209138788598905`*^9, 3.8209139042315083`*^9}, {3.82091416792379*^9, 
   3.820914364368814*^9}, {3.8209144193774505`*^9, 3.8209144900562963`*^9}, {
   3.820914530887143*^9, 3.8209145486936817`*^9}, {3.8209145855283556`*^9, 
   3.820914592907607*^9}, {3.820914638048386*^9, 3.8209146676926517`*^9}, {
   3.820914697866452*^9, 3.820914741875248*^9}, {3.8209148017809525`*^9, 
   3.8209149732209487`*^9}, {3.820915043974061*^9, 3.820915044470769*^9}, {
   3.8209151994270496`*^9, 3.82091520326388*^9}, {3.820915382167413*^9, 
   3.8209154155610695`*^9}, {3.8209154676974325`*^9, 
   3.8209154719381585`*^9}, {3.820915736221674*^9, 3.8209157741711874`*^9}, {
   3.820915859429364*^9, 3.8209158911324224`*^9}, {3.820916119034133*^9, 
   3.820916148667301*^9}, {3.8209162023141108`*^9, 3.8209162239283504`*^9}, {
   3.82091628669518*^9, 3.8209163433782883`*^9}, {3.8209165159266825`*^9, 
   3.8209165211638737`*^9}, {3.82093867377174*^9, 3.820938696725031*^9}, {
   3.8209388170165043`*^9, 3.8209388183751364`*^9}, {3.8209389633153763`*^9, 
   3.8209390303350716`*^9}, {3.820939099164494*^9, 3.82093912188558*^9}, 
   3.820939306551195*^9, {3.820939384325327*^9, 3.820939399582327*^9}, {
   3.820939433583362*^9, 3.820939547298359*^9}, {3.82093961979661*^9, 
   3.8209397044627233`*^9}, {3.820939785565239*^9, 3.820939833202105*^9}, {
   3.820939916209754*^9, 3.8209399307852106`*^9}, {3.82094017608843*^9, 
   3.820940215869282*^9}, {3.8209418257133403`*^9, 3.8209419328079915`*^9}, {
   3.8209419827478423`*^9, 3.8209419939897175`*^9}, {3.820942027712517*^9, 
   3.8209422858654537`*^9}, {3.8209424015240993`*^9, 3.820942420404565*^9}, {
   3.8209424626585608`*^9, 3.8209425184339714`*^9}, {3.8209425549789276`*^9, 
   3.820942671656438*^9}, {3.8209427026261272`*^9, 3.820942857923832*^9}, {
   3.82094296054755*^9, 3.8209429616120777`*^9}, {3.8209431579078684`*^9, 
   3.8209432239719324`*^9}, {3.820943271793066*^9, 3.8209434842270737`*^9}, {
   3.820943516773247*^9, 3.8209435787409687`*^9}, {3.820943611388714*^9, 
   3.8209438134501495`*^9}, {3.8209440700122595`*^9, 
   3.8209440999433546`*^9}, {3.820944164167529*^9, 3.8209442303236737`*^9}, {
   3.8209442667132263`*^9, 3.820944331104186*^9}, {3.8209833144109983`*^9, 
   3.8209833272370977`*^9}, {3.8209833716235332`*^9, 
   3.8209833744512606`*^9}, {3.8209834363654523`*^9, 
   3.8209836249813433`*^9}, {3.8209836683587446`*^9, 3.820983881520795*^9}, {
   3.8209839133215837`*^9, 3.820983926269493*^9}, {3.8209839776250324`*^9, 
   3.820984027823243*^9}, {3.8209840830175123`*^9, 3.8209841606772203`*^9}, {
   3.8209841924858484`*^9, 3.8209842433393984`*^9}, {3.8209843054147773`*^9, 
   3.820984322165558*^9}, {3.8209844060430403`*^9, 3.8209846709546895`*^9}, {
   3.8209855688867316`*^9, 3.820985730599716*^9}, {3.8209857618127813`*^9, 
   3.820986175490986*^9}, {3.8209862180648675`*^9, 3.820986353453867*^9}, {
   3.8209864739756303`*^9, 3.8209866608042107`*^9}, {3.820986696794878*^9, 
   3.8209868194093456`*^9}, {3.820986908938734*^9, 3.820986934510377*^9}, {
   3.8209869684166718`*^9, 3.820986975466519*^9}, {3.8209870079161396`*^9, 
   3.8209870418692064`*^9}, {3.820987142962221*^9, 3.820987148407014*^9}, {
   3.8209871818228*^9, 3.820987312088072*^9}, 3.8209873761427*^9, {
   3.8209874331823654`*^9, 3.8209874609006033`*^9}, {3.820987588687357*^9, 
   3.820987608749465*^9}, {3.8209876988506126`*^9, 3.8209877514477434`*^9}, 
   3.820987796101105*^9, {3.820987883812955*^9, 3.820987977239092*^9}, 
   3.8209880154399967`*^9, {3.8209880625025015`*^9, 3.820988217482518*^9}, {
   3.8209882689627266`*^9, 3.8209882792089105`*^9}, {3.8209883108558025`*^9, 
   3.8209883481390953`*^9}, {3.8209883815811152`*^9, 3.820988417602446*^9}, {
   3.8209885837288723`*^9, 3.8209888166581097`*^9}, {3.8209888829440765`*^9, 
   3.8209889059505444`*^9}, {3.820988977134954*^9, 3.8209889922288747`*^9}, {
   3.8209890638879867`*^9, 3.8209891073505344`*^9}, {3.820989262159762*^9, 
   3.820989300879644*^9}, {3.820989340828868*^9, 3.82098937921316*^9}, {
   3.8209894176665297`*^9, 3.8209894248409357`*^9}, 3.820989463737571*^9, {
   3.820989541277061*^9, 3.820989731494443*^9}, {3.820989871400309*^9, 
   3.8209898896108904`*^9}, {3.820989944575754*^9, 3.8209899678801436`*^9}, {
   3.820990250612588*^9, 3.8209902682016563`*^9}, {3.820990454587919*^9, 
   3.8209904854341807`*^9}, {3.820990517346855*^9, 3.8209905194429092`*^9}, {
   3.820990612201659*^9, 3.8209908091451087`*^9}, {3.8209908399316893`*^9, 
   3.8209909516580377`*^9}, {3.8209909863226275`*^9, 3.820991168352811*^9}, {
   3.820991286372773*^9, 3.8209914311165514`*^9}, {3.8209915047141585`*^9, 
   3.8209915583124003`*^9}, {3.8209916407081676`*^9, 3.820991704386653*^9}, {
   3.820991936400327*^9, 3.8209919839306135`*^9}, {3.8209920905642786`*^9, 
   3.8209921344861355`*^9}, {3.820992688359479*^9, 3.820992775887396*^9}, {
   3.820992852024449*^9, 3.820992860642459*^9}, 3.820992916614911*^9, {
   3.820992989661948*^9, 3.8209930444805036`*^9}, {3.820993108261428*^9, 
   3.820993109601141*^9}, {3.8209931825376463`*^9, 3.8209932431479263`*^9}, 
   3.8209932872158947`*^9, {3.820993336458557*^9, 3.820993362153387*^9}, {
   3.8209934180709934`*^9, 3.8209935013739204`*^9}, {3.8209936042679667`*^9, 
   3.8209936058789835`*^9}, {3.8209962012244825`*^9, 3.820996216288313*^9}, {
   3.8209962862843285`*^9, 3.820996309624957*^9}, {3.820996532847687*^9, 
   3.8209965338483953`*^9}, {3.8209965802337284`*^9, 3.820996614276906*^9}, {
   3.820996660206505*^9, 3.8209967538434505`*^9}, {3.8209969386871214`*^9, 
   3.8209969649060173`*^9}, {3.8209970205983567`*^9, 
   3.8209971277052975`*^9}, {3.820997214103799*^9, 3.8209972623769026`*^9}, {
   3.8209973011634183`*^9, 3.8209973331872687`*^9}, {3.820997392481947*^9, 
   3.820997831507455*^9}, {3.820997881379053*^9, 3.820997889546804*^9}, {
   3.8209981471962175`*^9, 3.820998209330367*^9}, {3.8209983930437255`*^9, 
   3.820998412769704*^9}, {3.8209988461994605`*^9, 3.8209988555451097`*^9}, {
   3.8209991061406193`*^9, 3.8209991089049935`*^9}, {3.820999395598695*^9, 
   3.820999425294457*^9}, {3.820999546757317*^9, 3.820999546913354*^9}, {
   3.8209995844156494`*^9, 3.820999595792817*^9}, {3.8209996271584444`*^9, 
   3.8209996952462344`*^9}, {3.8209997619091263`*^9, 
   3.8209997989988527`*^9}, {3.820999855875682*^9, 3.820999859131794*^9}, {
   3.8210000516144266`*^9, 3.821000152938412*^9}, {3.821000394579111*^9, 
   3.8210003985105124`*^9}, {3.821000489759615*^9, 3.8210006256199536`*^9}, {
   3.8210006902085342`*^9, 3.82100070217908*^9}, {3.821000767025318*^9, 
   3.8210007835510473`*^9}, {3.8210008815295215`*^9, 3.821000888123618*^9}, {
   3.8210009838988066`*^9, 3.8210010699914813`*^9}, {3.821001104936083*^9, 
   3.82100115296983*^9}, {3.8210012034616365`*^9, 3.821001216118857*^9}, {
   3.8210013870009937`*^9, 3.821001387469635*^9}, {3.8210014261634364`*^9, 
   3.8210014551965275`*^9}, {3.821001530409627*^9, 3.821001608131031*^9}, {
   3.8210016776824894`*^9, 3.821001678682254*^9}, {3.8210017478081923`*^9, 
   3.821001749057893*^9}, {3.821001780055621*^9, 3.8210018252127504`*^9}, {
   3.821001855705839*^9, 3.821001874097804*^9}, {3.8210019047097745`*^9, 
   3.821001917048231*^9}, {3.8210019531171813`*^9, 3.8210020985668592`*^9}, {
   3.8210021445631447`*^9, 3.821002301197014*^9}, {3.821002818144069*^9, 
   3.8210028289580383`*^9}, {3.821004462550001*^9, 3.82100488341561*^9}, {
   3.8210049206710844`*^9, 3.821004921421093*^9}, {3.8210050497725163`*^9, 
   3.8210051009680758`*^9}, {3.8210051425847783`*^9, 3.821005160820758*^9}, {
   3.8210052815913057`*^9, 3.8210056282338295`*^9}, 3.821006145514174*^9, {
   3.821006205090289*^9, 3.8210063236676874`*^9}, {3.8210064518520765`*^9, 
   3.821006560646222*^9}, {3.8210066432035155`*^9, 3.821006671434736*^9}, {
   3.821006716626545*^9, 3.82100679223654*^9}, {3.821006824524373*^9, 
   3.8210068992769375`*^9}, {3.8210069907048965`*^9, 3.821006994190786*^9}, {
   3.8210071337716904`*^9, 3.8210072596460247`*^9}, {3.821007332828805*^9, 
   3.8210075611022224`*^9}, {3.8210075940055323`*^9, 
   3.8210076073539305`*^9}, {3.8210076509395256`*^9, 3.821007822122075*^9}, {
   3.821007855085149*^9, 3.821008159692222*^9}, {3.82100819177279*^9, 
   3.821008198780075*^9}, {3.8210082419416943`*^9, 3.8210082475734158`*^9}, {
   3.8210082898867006`*^9, 3.8210083331780667`*^9}, {3.8210083781377974`*^9, 
   3.8210085727971416`*^9}, {3.8210086100782166`*^9, 
   3.8210086315757833`*^9}, {3.8210088269069576`*^9, 3.82100896209172*^9}, {
   3.8210090206998415`*^9, 3.821009034162427*^9}, {3.8210090750422993`*^9, 
   3.8210090755333385`*^9}, {3.821009217353606*^9, 3.8210092616850243`*^9}, {
   3.8210093020616264`*^9, 3.8210095131695433`*^9}, {3.821009545044121*^9, 
   3.8210095749176316`*^9}, {3.821009747014783*^9, 3.8210099243868866`*^9}, 
   3.821009979371175*^9, 3.8210102826974554`*^9, {3.821010346116414*^9, 
   3.8210103504578624`*^9}, {3.8210104068348255`*^9, 
   3.8210108557684784`*^9}, {3.8210109430125318`*^9, 3.821011033176509*^9}, {
   3.821011063655796*^9, 3.821011098449851*^9}, {3.8210113207765737`*^9, 
   3.8210114171043653`*^9}, {3.8210114573983293`*^9, 
   3.8210119255794525`*^9}, {3.8210123428822813`*^9, 3.821012348662015*^9}, 
   3.8210123931693583`*^9, {3.821013218253544*^9, 3.8210132306484036`*^9}, {
   3.8210134736804285`*^9, 3.8210134972391133`*^9}, {3.821013537975885*^9, 
   3.8210135593835535`*^9}, {3.8210136851075344`*^9, 
   3.8210137116099153`*^9}, {3.8210139272130337`*^9, 
   3.8210140355249496`*^9}, {3.821014187392685*^9, 3.8210142513579473`*^9}, {
   3.8210142820709295`*^9, 3.8210143315301695`*^9}, {3.821014375974708*^9, 
   3.8210144904095345`*^9}, {3.821014531064169*^9, 3.821014597484435*^9}, {
   3.821014646696046*^9, 3.821014688905907*^9}, {3.8210148360778*^9, 
   3.821014923971655*^9}, {3.8210149575956807`*^9, 3.821014997705144*^9}, {
   3.82101505544082*^9, 3.8210151761508536`*^9}, {3.8210152184002476`*^9, 
   3.8210155638392196`*^9}, {3.821015610395911*^9, 3.821015711117197*^9}, {
   3.82101574302876*^9, 3.8210157463942976`*^9}, {3.821015830154862*^9, 
   3.8210158957884226`*^9}, {3.8210159417322893`*^9, 
   3.8210159664123573`*^9}, {3.821016023494563*^9, 3.821016078471349*^9}, {
   3.821016111552713*^9, 3.8210161561711693`*^9}, {3.8210161868438344`*^9, 
   3.8210161921737328`*^9}, {3.821016299897219*^9, 3.8210163257651157`*^9}, {
   3.8210163680779963`*^9, 3.8210163886803856`*^9}, {3.8210164238544903`*^9, 
   3.821016523293932*^9}, {3.821016569284532*^9, 3.8210165779243593`*^9}, {
   3.8210166212624598`*^9, 3.8210166243781137`*^9}, {3.8210166904681773`*^9, 
   3.821016708293745*^9}, {3.821016738880922*^9, 3.821016776241721*^9}, {
   3.821016996611032*^9, 3.8210170425455523`*^9}, {3.821017074279115*^9, 
   3.8210171000930386`*^9}, {3.8210171542300415`*^9, 3.821017165897639*^9}, {
   3.8210172330390463`*^9, 3.8210172336121926`*^9}, 3.8210173086051292`*^9, {
   3.821017456503764*^9, 3.82101745820055*^9}, {3.821026027016701*^9, 
   3.821026160395645*^9}, {3.82102621882823*^9, 3.82102634546778*^9}, {
   3.821026398835281*^9, 3.8210265156111145`*^9}, {3.8210265608930383`*^9, 
   3.821026594505905*^9}, {3.8210266424824286`*^9, 3.821026660466004*^9}, {
   3.821026759210972*^9, 3.8210268289222913`*^9}, {3.821026879186646*^9, 
   3.821027132548214*^9}, {3.8210271636517115`*^9, 3.821027241435857*^9}, {
   3.821027278845061*^9, 3.8210272858321466`*^9}, {3.821027332836446*^9, 
   3.821027450781189*^9}, {3.821027497720896*^9, 3.821027527024972*^9}, {
   3.8210276239879436`*^9, 3.821027650765234*^9}, {3.821027740360702*^9, 
   3.8210277514031835`*^9}, 3.821027783074068*^9, {3.821027815901559*^9, 
   3.8210279498819838`*^9}, {3.8210279875401883`*^9, 
   3.8210280129036922`*^9}, {3.8210280957883415`*^9, 
   3.8210282412185264`*^9}, {3.821028277221794*^9, 3.821028279729323*^9}, {
   3.821028328806736*^9, 3.8210284076291275`*^9}, {3.8210285606858587`*^9, 
   3.8210285877319074`*^9}, {3.8210286240420732`*^9, 3.821028633555045*^9}, {
   3.8210287434356127`*^9, 3.8210287632741213`*^9}, {3.8210288615856743`*^9, 
   3.8210290238821993`*^9}, {3.8210290667397947`*^9, 3.82102907128832*^9}, {
   3.821029298252333*^9, 3.821029404513759*^9}, {3.8210294477273636`*^9, 
   3.8210295643414044`*^9}, {3.8210296124979815`*^9, 
   3.8210297126991715`*^9}, {3.821029748235759*^9, 3.821029782546955*^9}, {
   3.8210298177130375`*^9, 3.821029820264084*^9}, {3.8210300734441643`*^9, 
   3.821030192007792*^9}, {3.8210302511642523`*^9, 3.8210304067657013`*^9}, {
   3.821030460464223*^9, 3.821030478211712*^9}, {3.821031159695094*^9, 
   3.8210311826306567`*^9}, {3.821031218521335*^9, 3.8210313824308753`*^9}, {
   3.821031561738164*^9, 3.821031789880587*^9}, {3.821031820603717*^9, 
   3.8210318431366134`*^9}, {3.8210319013440957`*^9, 3.821032078738101*^9}, {
   3.821032117920401*^9, 3.8210321319388847`*^9}, {3.821063781397179*^9, 
   3.821064049126608*^9}, {3.8210640994004107`*^9, 3.8210641986409054`*^9}, {
   3.821064439440778*^9, 3.821064557570203*^9}, {3.8210647329861484`*^9, 
   3.8210650275002007`*^9}, {3.8210650656436157`*^9, 
   3.8210651308791747`*^9}, {3.8210651908576946`*^9, 
   3.8210651979284697`*^9}, {3.821065235245591*^9, 3.8210652615875263`*^9}, {
   3.8210652942976923`*^9, 3.821065295959291*^9}, {3.821065326543242*^9, 
   3.821065380886096*^9}, {3.8210655067479534`*^9, 3.8210656076558504`*^9}, {
   3.821065656424531*^9, 3.8210659001012506`*^9}, {3.821065932764165*^9, 
   3.821066080246791*^9}, {3.8210661222853885`*^9, 3.8210663413314857`*^9}, {
   3.821066394338577*^9, 3.8210664111523733`*^9}, {3.8210664587256713`*^9, 
   3.821066528284998*^9}, {3.8210665588516383`*^9, 3.821066588537171*^9}, {
   3.821066622581109*^9, 3.821066698673518*^9}, {3.8210667952521224`*^9, 
   3.821066806026367*^9}, {3.821067510211613*^9, 3.8210675902908974`*^9}, {
   3.8210676610805407`*^9, 3.8210676731065454`*^9}, {3.8210677073400383`*^9, 
   3.8210677141809363`*^9}, {3.8210677639508944`*^9, 3.821067775655901*^9}, {
   3.821067928046285*^9, 3.8210679442361784`*^9}, {3.821067991097842*^9, 
   3.821067994469771*^9}, {3.821068081262306*^9, 3.8210681011693*^9}, {
   3.8210681578201847`*^9, 3.8210682221379213`*^9}, {3.821068263484313*^9, 
   3.821068487820258*^9}, {3.8210686309433355`*^9, 3.821068683263544*^9}, {
   3.8210687267455425`*^9, 3.8210691088616905`*^9}, {3.821069151291991*^9, 
   3.8210691850000534`*^9}, {3.821069322964487*^9, 3.821069534271562*^9}, 
   3.821088867243955*^9, {3.8210987281282945`*^9, 3.821098729459606*^9}, {
   3.821098864097258*^9, 3.821098898320098*^9}, {3.821098939224967*^9, 
   3.821099017852191*^9}, {3.821099048107465*^9, 3.821099135723317*^9}, {
   3.821100702667263*^9, 3.8211007202796307`*^9}, {3.8211008367074275`*^9, 
   3.8211010180545673`*^9}, {3.8211010952409325`*^9, 3.821101138396524*^9}, {
   3.8211011802504168`*^9, 3.821101498739362*^9}, {3.821101547517742*^9, 
   3.8211015815806985`*^9}, {3.821101623551417*^9, 3.8211016349996347`*^9}, {
   3.8211017275281563`*^9, 3.821101727805924*^9}, {3.8211021068550606`*^9, 
   3.8211021437256765`*^9}, {3.82110225557908*^9, 3.821102264696007*^9}, {
   3.8211023321006303`*^9, 3.821102560612804*^9}, {3.8211026299822755`*^9, 
   3.821102711743963*^9}, {3.8211027626306562`*^9, 3.8211027631285057`*^9}, {
   3.8211028057589226`*^9, 3.821102934909968*^9}, {3.821103026151123*^9, 
   3.821103084511942*^9}, {3.8211031172893777`*^9, 3.8211031724080887`*^9}, {
   3.8211032152236733`*^9, 3.8211032182896447`*^9}, {3.8211032502510185`*^9, 
   3.821103252658665*^9}, {3.821103396971569*^9, 3.8211034034780273`*^9}, {
   3.821103450439849*^9, 3.821103522488659*^9}, {3.8211036194562626`*^9, 
   3.821103714768973*^9}, {3.8211042188160105`*^9, 3.8211042214516973`*^9}, {
   3.821104252903208*^9, 3.821104791642562*^9}, {3.8211049309334764`*^9, 
   3.8211049572918615`*^9}, {3.8211049985833874`*^9, 3.821105002053768*^9}, {
   3.8211050401678944`*^9, 3.82110513938284*^9}, {3.821105183690629*^9, 
   3.82110520732512*^9}, {3.821105267702856*^9, 3.821105271694645*^9}, {
   3.8211053189603987`*^9, 3.8211053265794725`*^9}, {3.821105469063157*^9, 
   3.8211054819246426`*^9}, {3.8211055129027004`*^9, 3.8211055234008145`*^9}, 
   3.821105590958439*^9, {3.821105623229599*^9, 3.8211056247903824`*^9}, {
   3.8211056670127463`*^9, 3.8211057099548206`*^9}, {3.821105755062851*^9, 
   3.8211058330799475`*^9}, {3.821105865322134*^9, 3.8211058715124226`*^9}, {
   3.8211059051813445`*^9, 3.8211059746455965`*^9}, {3.8211060112014666`*^9, 
   3.821106486994852*^9}, {3.821106520449836*^9, 3.821106536885808*^9}, {
   3.8211065669425926`*^9, 3.8211066457146554`*^9}, {3.8211066780898156`*^9, 
   3.8211066788690205`*^9}, {3.8211067155921144`*^9, 3.821106729122151*^9}, {
   3.82110678810182*^9, 3.821106788505642*^9}, {3.821109469625267*^9, 
   3.8211095288594656`*^9}, {3.8211095870998106`*^9, 
   3.8211095894384995`*^9}, {3.8211096358957767`*^9, 
   3.8211096420713177`*^9}, {3.821109864797043*^9, 3.821109884903896*^9}, {
   3.821109927300909*^9, 3.821109959508746*^9}, {3.821110016494294*^9, 
   3.8211100964491587`*^9}, {3.821114354506014*^9, 3.8211144820474443`*^9}, {
   3.8211145142326975`*^9, 3.821114687919998*^9}, {3.821114731345248*^9, 
   3.821115021884206*^9}, {3.8211150731943803`*^9, 3.8211151399065256`*^9}, {
   3.821115175766032*^9, 3.8211152490404997`*^9}, {3.8211153680492353`*^9, 
   3.8211153685696507`*^9}, {3.8211154511595893`*^9, 
   3.8211154647914653`*^9}, {3.821115518734332*^9, 3.821115580554469*^9}, {
   3.8211156175293207`*^9, 3.821115712694133*^9}, {3.8211157475005956`*^9, 
   3.8211157870751534`*^9}, {3.821115827344052*^9, 3.8211158701225348`*^9}, 
   3.821115908798385*^9, {3.82111594879879*^9, 3.821115989838084*^9}, {
   3.8211160514799137`*^9, 3.821116117147255*^9}, {3.821116179470087*^9, 
   3.821116208783434*^9}, {3.8211162656027184`*^9, 3.8211162665636463`*^9}, {
   3.821116346565261*^9, 3.8211163583556824`*^9}, {3.821116394995037*^9, 
   3.8211164892962356`*^9}, {3.821116558381174*^9, 3.8211165587041206`*^9}, {
   3.821116639753829*^9, 3.8211166946656456`*^9}, {3.8211175058009615`*^9, 
   3.8211175121009483`*^9}, {3.821117547098242*^9, 3.8211175842621183`*^9}, {
   3.821117625715665*^9, 3.821117640708438*^9}, {3.8211176812054653`*^9, 
   3.8211177509285884`*^9}, {3.8211178888597193`*^9, 
   3.8211182354207144`*^9}, {3.8211182878722334`*^9, 
   3.8211183017450066`*^9}, {3.8211183387949643`*^9, 
   3.8211184180626974`*^9}, {3.821118454779848*^9, 3.8211187890656977`*^9}, {
   3.821118828757515*^9, 3.8211190851991243`*^9}, {3.8211191179921412`*^9, 
   3.8211191276183476`*^9}, {3.8211191766897726`*^9, 
   3.8211191797794285`*^9}, {3.821119216253114*^9, 3.821119262640462*^9}, {
   3.8211510289002247`*^9, 3.8211511070112553`*^9}, {3.821151137603588*^9, 
   3.821151526411559*^9}, {3.8211515580547266`*^9, 3.8211516191289606`*^9}, {
   3.821151684392975*^9, 3.8211517987563305`*^9}, {3.8211518613785934`*^9, 
   3.821151903172619*^9}, {3.8211519390547867`*^9, 3.82115199676574*^9}, {
   3.821152052972439*^9, 3.8211520537320795`*^9}, {3.821152233780526*^9, 
   3.821152318314052*^9}, {3.8211523630308843`*^9, 3.821152731317541*^9}, {
   3.8211527845585513`*^9, 3.8211528601842155`*^9}, {3.821152893093213*^9, 
   3.8211531673185606`*^9}, {3.8211533010504665`*^9, 3.82115334689132*^9}, {
   3.82115340003333*^9, 3.8211535165463047`*^9}, {3.821153548872161*^9, 
   3.821153614784615*^9}, {3.821153647049244*^9, 3.821153649295766*^9}, {
   3.821153685710389*^9, 3.8211541621861296`*^9}, {3.8211543285140953`*^9, 
   3.8211543450670958`*^9}, {3.8211638319750977`*^9, 
   3.8211638330205135`*^9}, {3.821164427481164*^9, 3.821164428238266*^9}, {
   3.8211645403797836`*^9, 3.8211645582037973`*^9}, {3.8211646433502803`*^9, 
   3.8211646797442627`*^9}, {3.8211654057525682`*^9, 
   3.8211654158634977`*^9}, {3.8211654784628572`*^9, 
   3.8211655238683167`*^9}, {3.8211655580099287`*^9, 3.821165561367751*^9}, {
   3.821165828671601*^9, 3.8211659129164333`*^9}, {3.8211669172325435`*^9, 
   3.821166923202284*^9}, {3.821169608613118*^9, 3.8211696702680197`*^9}, {
   3.8211698193127837`*^9, 3.821169896841691*^9}, {3.8211699728763037`*^9, 
   3.8211702242133245`*^9}, {3.8211702807005897`*^9, 
   3.8211703554601655`*^9}, {3.8211703929427648`*^9, 
   3.8211707106394587`*^9}, {3.8211707900547333`*^9, 
   3.8211707985791993`*^9}, {3.8211708818592615`*^9, 
   3.8211708894858117`*^9}, {3.82117106605466*^9, 3.8211711659894447`*^9}, 
   3.8211712453140526`*^9, 3.8211713863197107`*^9, {3.821171494456142*^9, 
   3.8211715525467434`*^9}, {3.8211716412281995`*^9, 
   3.8211716668891306`*^9}, {3.8211717570086093`*^9, 3.821171805032908*^9}, {
   3.8211718548559327`*^9, 3.8211718680638638`*^9}, {3.821172334819638*^9, 
   3.8211723493938837`*^9}, {3.8211724180635443`*^9, 
   3.8211724503561964`*^9}, {3.8211724835364895`*^9, 
   3.8211725008906183`*^9}, {3.821172587298013*^9, 3.8211726186823835`*^9}, {
   3.821172751814334*^9, 3.821172785895707*^9}, {3.821172831815544*^9, 
   3.821172845586771*^9}, {3.821172901405922*^9, 3.8211729121410093`*^9}, {
   3.821173168143374*^9, 3.821173204512203*^9}, 3.8211732449969254`*^9, {
   3.8211733339737515`*^9, 3.8211733385478044`*^9}, {3.821173374376226*^9, 
   3.8211734688960505`*^9}, 3.821173504388229*^9, 3.821173538537182*^9, {
   3.821173713742609*^9, 3.821173742792505*^9}, {3.821173882423291*^9, 
   3.8211740832043176`*^9}, {3.821174164931813*^9, 3.821174218789179*^9}, {
   3.821174264880249*^9, 3.82117435811285*^9}, {3.8211747297581224`*^9, 
   3.8211750932818995`*^9}, {3.8211875438684444`*^9, 3.821187598771984*^9}, {
   3.821187630594655*^9, 3.8211876371965237`*^9}, {3.821188247442341*^9, 
   3.8211882834837985`*^9}, 3.821188316076247*^9, {3.8211883801706524`*^9, 
   3.821188414446495*^9}, {3.8211884917226133`*^9, 3.821188502903959*^9}, {
   3.821188574218914*^9, 3.8211885814717207`*^9}, {3.821188664909923*^9, 
   3.8211886970932207`*^9}, {3.8211887279620996`*^9, 
   3.8211887312114286`*^9}, {3.821188798744483*^9, 3.8211889092307158`*^9}, 
   3.821189103329316*^9, {3.821189589088832*^9, 3.82118997415403*^9}, {
   3.8211900850455914`*^9, 3.8211900941817675`*^9}, {3.821190165568186*^9, 
   3.82119020628587*^9}, {3.8211903864648495`*^9, 3.821190541082635*^9}, {
   3.82119084317518*^9, 3.8211908933694963`*^9}, 3.8211909295368757`*^9, {
   3.821190966956566*^9, 3.8211910241307025`*^9}, {3.821191082907304*^9, 
   3.8211912676665974`*^9}, 3.8212461307962494`*^9, {3.8212462286353655`*^9, 
   3.8212462421243563`*^9}, {3.821248223181345*^9, 3.8212482500118*^9}, {
   3.8212482894131155`*^9, 3.821248334160499*^9}, {3.8212484822480583`*^9, 
   3.8212484830310307`*^9}, {3.821248525944521*^9, 3.821248526911355*^9}, {
   3.82124872483386*^9, 3.821248788865974*^9}, {3.8212488328522577`*^9, 
   3.8212489280465117`*^9}, {3.8212490213999014`*^9, 
   3.8212490786005936`*^9}, {3.8212491112661915`*^9, 3.821249167016305*^9}, {
   3.821249259777049*^9, 3.821249373544347*^9}, {3.8212494230139003`*^9, 
   3.821249551943917*^9}, {3.8212496229143057`*^9, 3.821249645828871*^9}, {
   3.8212497062539616`*^9, 3.821250261884079*^9}, {3.821257359494916*^9, 
   3.8212573611961136`*^9}, {3.8212576946565466`*^9, 3.821257749190035*^9}, {
   3.8212578282917905`*^9, 3.8212579064325476`*^9}, {3.821257948588607*^9, 
   3.821258165240803*^9}, {3.8212588732868395`*^9, 3.821258915100308*^9}, {
   3.8212589994358883`*^9, 3.8212590266339235`*^9}, {3.8212590830177803`*^9, 
   3.821259105536909*^9}, {3.821259137909161*^9, 3.8212592417044644`*^9}, {
   3.821259287495373*^9, 3.821259303718814*^9}, {3.8212598474389486`*^9, 
   3.821259931074257*^9}, {3.821259963939875*^9, 3.8212600031633654`*^9}, {
   3.821260070935761*^9, 3.8212600954004226`*^9}, {3.821260151043586*^9, 
   3.8212601518149433`*^9}, {3.8212602258520284`*^9, 3.821260226039042*^9}, {
   3.8212602611270113`*^9, 3.8212607484283733`*^9}, {3.821260801759673*^9, 
   3.821260855986331*^9}, {3.821260891697351*^9, 3.8212609704167376`*^9}, {
   3.8212610133681536`*^9, 3.8212610538485947`*^9}, {3.8212613644008703`*^9, 
   3.8212616002940044`*^9}, {3.821261670837513*^9, 3.82126173069202*^9}, {
   3.8212617764388404`*^9, 3.8212622199452877`*^9}, {3.821262738364383*^9, 
   3.8212628063132467`*^9}, {3.821262910622216*^9, 3.821262968366125*^9}, {
   3.821264420665592*^9, 3.82126463315831*^9}, {3.821264695455975*^9, 
   3.8212647347398167`*^9}, {3.8212648065424547`*^9, 
   3.8212648271707907`*^9}, {3.821264862072279*^9, 3.821264936513605*^9}, {
   3.821264992092136*^9, 3.8212650378044276`*^9}, {3.821265115263071*^9, 
   3.8212651210721235`*^9}, {3.82126515568346*^9, 3.821265170880843*^9}, {
   3.8212652833027163`*^9, 3.821265317055812*^9}, {3.8212653527585554`*^9, 
   3.821265354450531*^9}, {3.8212653942633705`*^9, 3.821265532565801*^9}, {
   3.8212655835519915`*^9, 3.8212656048258595`*^9}, {3.821265658270137*^9, 
   3.8212658894040184`*^9}, {3.821265949341522*^9, 3.821265984292521*^9}, {
   3.821266041049542*^9, 3.821266068671363*^9}, {3.8212661190587225`*^9, 
   3.8212661771198826`*^9}, {3.821266225799333*^9, 3.8212662348439903`*^9}, {
   3.8212663189489717`*^9, 3.821266499555215*^9}, {3.8212666035984344`*^9, 
   3.821266620485673*^9}, {3.8212666870513573`*^9, 3.821266694063125*^9}, {
   3.8212667452395287`*^9, 3.8212667663729343`*^9}, {3.8212668644273252`*^9, 
   3.8212668741937866`*^9}, {3.82126694602177*^9, 3.821266947229289*^9}, {
   3.8212670082846804`*^9, 3.8212670377348447`*^9}, {3.821326105132449*^9, 
   3.8213261088138504`*^9}, 3.8213262076838045`*^9, {3.8213265288094244`*^9, 
   3.821326603922905*^9}, {3.8213275932750845`*^9, 3.821327603306393*^9}, {
   3.8213278303337183`*^9, 3.8213278344731092`*^9}, {3.8213278659960785`*^9, 
   3.8213278660661397`*^9}, {3.8213279016708937`*^9, 
   3.8213279203649173`*^9}, {3.8213283196218853`*^9, 
   3.8213283338032193`*^9}, {3.821330893959276*^9, 3.8213309066427045`*^9}, {
   3.8213309577883716`*^9, 3.821331052315448*^9}, {3.8213312919472013`*^9, 
   3.821331841761035*^9}, {3.8213318924982843`*^9, 3.8213319998831034`*^9}, {
   3.821332245416833*^9, 3.821332246441615*^9}, {3.821332276558199*^9, 
   3.821332294518471*^9}, {3.8213323672575874`*^9, 3.8213324605258827`*^9}, {
   3.821332512374555*^9, 3.821332579597061*^9}, {3.8213326412337575`*^9, 
   3.821332677958782*^9}, {3.8213327903087564`*^9, 3.8213328324933066`*^9}, {
   3.821332893465877*^9, 3.821332978518754*^9}, {3.8213334397754703`*^9, 
   3.8213334504850483`*^9}, {3.821333486183646*^9, 3.821333490677932*^9}, 
   3.821333541181382*^9, {3.82133425063039*^9, 3.821334326811904*^9}, {
   3.821497813291495*^9, 3.821497877411112*^9}, {3.821497930283309*^9, 
   3.8214979352636423`*^9}, 3.8214980131487875`*^9, {3.821498054615816*^9, 
   3.8214980706349154`*^9}, {3.8214981484890223`*^9, 
   3.8214981516888523`*^9}, {3.8214982123642125`*^9, 
   3.8214982125828753`*^9}, {3.8214982510413084`*^9, 
   3.8214982976388674`*^9}, {3.8214985311228867`*^9, 3.821498593426466*^9}, {
   3.8214990852666073`*^9, 3.821499147543414*^9}, {3.821499180876465*^9, 
   3.8214993055483294`*^9}, {3.821499351572974*^9, 3.821499431233243*^9}, {
   3.8214995227035675`*^9, 3.8214996041228576`*^9}, {3.821499740246562*^9, 
   3.8214999620190153`*^9}, {3.8215000249888716`*^9, 3.82150006240481*^9}, {
   3.8215001186676006`*^9, 3.821500232961703*^9}, {3.821500262984309*^9, 
   3.821500279408831*^9}, {3.8215003115889497`*^9, 3.821500446921013*^9}, {
   3.8215004878371816`*^9, 3.8215005983421707`*^9}, {3.821500639052814*^9, 
   3.8215007688569736`*^9}, {3.821500823575767*^9, 3.82150084613724*^9}, {
   3.8215008869532804`*^9, 3.8215009808761845`*^9}, {3.821501017859235*^9, 
   3.8215011325155535`*^9}, {3.821501250085701*^9, 3.821501491118371*^9}, {
   3.821501524432748*^9, 3.821501610929201*^9}, {3.8215016492821703`*^9, 
   3.821501802974308*^9}, {3.821501839902525*^9, 3.821501927168906*^9}, {
   3.8215022544990873`*^9, 3.8215026409925785`*^9}, {3.8215026935436897`*^9, 
   3.821502735771941*^9}, {3.821502813186019*^9, 3.821502815812506*^9}, {
   3.8215028651545305`*^9, 3.8215030842174034`*^9}, {3.821503145758782*^9, 
   3.8215031542025986`*^9}, {3.8215032014213133`*^9, 3.821503241961938*^9}, {
   3.821503293609131*^9, 3.821503371809065*^9}, {3.82150346160119*^9, 
   3.82150346294627*^9}, {3.821503521341794*^9, 3.8215035487618704`*^9}, {
   3.821503640732768*^9, 3.8215036820866833`*^9}, {3.8215040147174606`*^9, 
   3.8215040400359097`*^9}, {3.8215040752795105`*^9, 
   3.8215042034794793`*^9}, {3.8215042525748043`*^9, 3.821504398713083*^9}, {
   3.821504428766114*^9, 3.821504699609357*^9}, {3.8215047554102263`*^9, 
   3.8215047752587175`*^9}, {3.8215048100143185`*^9, 3.821504944059284*^9}, {
   3.8215049938250017`*^9, 3.8215051045574775`*^9}, {3.821505182444023*^9, 
   3.8215052009802475`*^9}, {3.821505240833956*^9, 3.821505410388591*^9}, {
   3.8215054955295515`*^9, 3.8215055931398253`*^9}, {3.8215056256975794`*^9, 
   3.821505637435109*^9}, {3.8215056714034896`*^9, 3.8215057449530773`*^9}, {
   3.8215057908516827`*^9, 3.821505794937515*^9}, {3.821505830917405*^9, 
   3.8215058902116566`*^9}, {3.821505950227541*^9, 3.821506021188389*^9}, {
   3.8215060902950087`*^9, 3.821506272408193*^9}, {3.821506329861602*^9, 
   3.821506361753317*^9}, {3.8215065890733705`*^9, 3.821506684064292*^9}, {
   3.821506726295685*^9, 3.8215067305150833`*^9}, {3.821506769817053*^9, 
   3.8215067752570715`*^9}, {3.8215068141991434`*^9, 
   3.8215068155425777`*^9}, {3.8215068571298504`*^9, 3.8215069381821632`*^9}, 
   3.8215075044853325`*^9, {3.8215085044566717`*^9, 3.821508511050439*^9}, {
   3.8215085522934313`*^9, 3.821508842255293*^9}, 3.8215088859801483`*^9, 
   3.8215089244089217`*^9, {3.8215089545997763`*^9, 3.8215089953294754`*^9}, {
   3.8215090361301975`*^9, 3.8215090463726053`*^9}, {3.8215090839597425`*^9, 
   3.821509091073388*^9}, {3.8215091987504992`*^9, 3.8215092593809853`*^9}, {
   3.8215093109519567`*^9, 3.8215093187037983`*^9}, {3.821509401421982*^9, 
   3.821509441373253*^9}, 3.8215094819428277`*^9, {3.8215095419687433`*^9, 
   3.821509551958531*^9}, {3.8215096244269075`*^9, 3.821509625646206*^9}, 
   3.821509671180696*^9, {3.821509701847711*^9, 3.821509764815585*^9}, {
   3.8215098249696493`*^9, 3.821509844192851*^9}, {3.8215099130913424`*^9, 
   3.8215099518632555`*^9}, {3.821510190050446*^9, 3.8215102070549393`*^9}, {
   3.821510332567292*^9, 3.821510333238516*^9}, {3.821510387879383*^9, 
   3.821510421405177*^9}, {3.821510469055045*^9, 3.8215104763521523`*^9}, {
   3.821510518425497*^9, 3.8215105258416233`*^9}, {3.8215105720514545`*^9, 
   3.8215105751446486`*^9}, {3.8215106857534337`*^9, 
   3.8215106979272556`*^9}, {3.8215107493545723`*^9, 3.821510912248104*^9}, {
   3.821510952799013*^9, 3.8215110008818197`*^9}, {3.8215110350131044`*^9, 
   3.821511036731448*^9}, 3.82151109422768*^9, {3.821511191941486*^9, 
   3.821511192332019*^9}, {3.821511225312862*^9, 3.8215112525333767`*^9}, {
   3.8215118866930404`*^9, 3.8215119073571596`*^9}, 3.821512008362197*^9, {
   3.821512071191098*^9, 3.8215120888944297`*^9}, {3.821512844419861*^9, 
   3.821512919476096*^9}, {3.8215130006792245`*^9, 3.821513093224262*^9}, {
   3.8215133061902585`*^9, 3.821513337532233*^9}, {3.821513462696789*^9, 
   3.821513539577426*^9}, {3.8215135929311543`*^9, 3.8215135936496973`*^9}, {
   3.821513660518216*^9, 3.8215136662398663`*^9}, {3.821513909078066*^9, 
   3.8215139517914915`*^9}, {3.8215140037589364`*^9, 3.821514062511829*^9}, {
   3.8215140933080983`*^9, 3.821514107889265*^9}, {3.821514141655247*^9, 
   3.8215141464482346`*^9}, {3.8215143815226107`*^9, 
   3.8215143831618285`*^9}, {3.821514638057725*^9, 3.8215147408303537`*^9}, {
   3.8215147859053864`*^9, 3.8215148026417484`*^9}, {3.8215148617802453`*^9, 
   3.821514949928006*^9}, {3.821515046373495*^9, 3.821515129196394*^9}, {
   3.821516957821478*^9, 3.8215170506734347`*^9}, 3.821517091183983*^9, {
   3.8215173357092247`*^9, 3.821517400241062*^9}, {3.8215174609828167`*^9, 
   3.8215174618841224`*^9}, {3.8215175087133627`*^9, 3.821517509949793*^9}, {
   3.8215175439574413`*^9, 3.8215175612262697`*^9}, {3.8215178076455526`*^9, 
   3.821517867126464*^9}, {3.8215179238270626`*^9, 3.8215179326928654`*^9}, {
   3.8215179996350007`*^9, 3.821518004957821*^9}, {3.8215181334760094`*^9, 
   3.8215181784032784`*^9}, {3.821518322972638*^9, 3.8215183932517295`*^9}, {
   3.821518542642125*^9, 3.821518647570884*^9}, {3.82151875736719*^9, 
   3.8215187710126805`*^9}, {3.821519111105956*^9, 3.8215192256217833`*^9}, {
   3.821519257733226*^9, 3.8215192957385573`*^9}, {3.8215194820752954`*^9, 
   3.8215194841384478`*^9}, {3.82151955010831*^9, 3.821519553268033*^9}, {
   3.8215196046377563`*^9, 3.821519646680275*^9}, {3.8215198590724325`*^9, 
   3.821519962855934*^9}, {3.821520019146031*^9, 3.8215200297903895`*^9}, 
   3.8215200754097247`*^9, 3.8215202691184874`*^9, {3.8215203081354938`*^9, 
   3.8215203998901634`*^9}, {3.8215205798501754`*^9, 3.821520591411868*^9}, {
   3.821520654565701*^9, 3.821520664210081*^9}, 3.821520701126698*^9, {
   3.821520736497404*^9, 3.8215207661009865`*^9}, 3.821520818654816*^9, {
   3.8215214979189014`*^9, 3.821521521975893*^9}, {3.8215216785579863`*^9, 
   3.821521692836046*^9}, {3.821521730021761*^9, 3.8215217848055773`*^9}, {
   3.8215218724631643`*^9, 3.821521926268551*^9}, {3.8215219656379404`*^9, 
   3.8215219774943895`*^9}, {3.8215221503876243`*^9, 
   3.8215222621227617`*^9}, {3.821522569730344*^9, 3.8215230775543957`*^9}, {
   3.821523113797698*^9, 3.821523290110507*^9}, {3.8215233394703903`*^9, 
   3.821523458967906*^9}, {3.8215235103709283`*^9, 3.8215235153981566`*^9}, {
   3.8215243659805684`*^9, 3.8215244014674435`*^9}, {3.82152445224424*^9, 
   3.821524523603506*^9}, {3.8215245948140244`*^9, 3.821524597357885*^9}, {
   3.8215246859169817`*^9, 3.8215246929501023`*^9}, 3.821524840215734*^9, {
   3.821524985487795*^9, 3.8215249886919174`*^9}, {3.8215250543816133`*^9, 
   3.821525100521659*^9}, {3.821525169258707*^9, 3.82152526703796*^9}, {
   3.8215253059272814`*^9, 3.8215253210609083`*^9}, {3.8215253888690042`*^9, 
   3.8215254080567064`*^9}, {3.821525492432369*^9, 3.82152549428203*^9}, {
   3.8215256513695173`*^9, 3.821525702503513*^9}, {3.821525955991432*^9, 
   3.8215260162123313`*^9}, {3.821526105986878*^9, 3.8215261506236696`*^9}, {
   3.8215261890332355`*^9, 3.821526209484089*^9}, {3.821531897412532*^9, 
   3.8215322029995575`*^9}, {3.8215322874144773`*^9, 3.821532368857458*^9}, {
   3.8215324079368415`*^9, 3.821532437776737*^9}, {3.8215325245693903`*^9, 
   3.821532577598714*^9}, {3.821532642210704*^9, 3.821532675169598*^9}, {
   3.8215327935789604`*^9, 3.8215327959984074`*^9}, {3.821532828143446*^9, 
   3.8215328745970554`*^9}, {3.821532963198675*^9, 3.8215329656529083`*^9}, {
   3.8215330078630447`*^9, 3.821533106761902*^9}, {3.8215331580433493`*^9, 
   3.821533165738801*^9}, {3.82153321747863*^9, 3.8215332521014194`*^9}, {
   3.8215332910632*^9, 3.8215332915344133`*^9}, {3.821533356156028*^9, 
   3.821533400998212*^9}, {3.8215334918045483`*^9, 3.8215334921448145`*^9}, {
   3.821533552281716*^9, 3.8215336638401527`*^9}, {3.8215337015604897`*^9, 
   3.8215337066406727`*^9}, {3.8215337398921685`*^9, 3.821533834243391*^9}, {
   3.8215338755794973`*^9, 3.8215339178112392`*^9}, {3.8215339817773447`*^9, 
   3.821534022069798*^9}, {3.821534055412899*^9, 3.8215340657276087`*^9}, {
   3.821534509655502*^9, 3.821534513117114*^9}, {3.8215345471135693`*^9, 
   3.821534569997697*^9}, {3.8215346347567515`*^9, 3.8215346596376963`*^9}, {
   3.8215346946154785`*^9, 3.8215347537863793`*^9}, {3.8215348594376497`*^9, 
   3.821534859994278*^9}, {3.8215349671832495`*^9, 3.8215351110220504`*^9}, {
   3.821535192158991*^9, 3.821535192733737*^9}, {3.8215352268396893`*^9, 
   3.8215353387080097`*^9}, 3.821536326302458*^9, {3.821593279699642*^9, 
   3.8215932874521236`*^9}, 3.8216021683918805`*^9, 3.821604669976214*^9, {
   3.8216078099535427`*^9, 3.821607810116473*^9}, {3.8217576381857443`*^9, 
   3.821757663492485*^9}, {3.821758850522416*^9, 3.8217588876072025`*^9}, {
   3.8217589543508816`*^9, 3.8217593180179143`*^9}, {3.8217604709861593`*^9, 
   3.821760529634225*^9}, {3.821760564912573*^9, 3.8217608008802757`*^9}, {
   3.8217608315027895`*^9, 3.8217608346155505`*^9}, {3.821761062824425*^9, 
   3.8217610638843617`*^9}, {3.8220333401954217`*^9, 3.822033356779499*^9}, {
   3.8220334343613186`*^9, 3.822033483805122*^9}, {3.8265275780415344`*^9, 
   3.8265277494880695`*^9}, {3.830240626875141*^9, 3.8302406286560082`*^9}, {
   3.8302460876836696`*^9, 3.8302461273170156`*^9}, 3.8302469254793744`*^9, 
   3.8302469592199783`*^9, 3.830247068867877*^9, {3.8302472290195074`*^9, 
   3.830247229666362*^9}, {3.8302472673420935`*^9, 3.830247267670178*^9}, {
   3.8302480268273325`*^9, 3.830248188880434*^9}, {3.830248233104869*^9, 
   3.830248265376608*^9}, {3.8302484037400208`*^9, 3.830248412053938*^9}, {
   3.830248558118082*^9, 3.830248583546328*^9}, {3.8302486966273127`*^9, 
   3.8302487096428337`*^9}, {3.83024880542369*^9, 3.830248815630681*^9}, {
   3.8302489281533427`*^9, 3.830248986561005*^9}, {3.830249118791644*^9, 
   3.8302492649095707`*^9}, {3.83024938379486*^9, 3.830249388986079*^9}, 
   3.830249636449918*^9, {3.8302501271541862`*^9, 3.830250153584404*^9}, {
   3.830250216808375*^9, 3.8302503060532923`*^9}, {3.830251281747469*^9, 
   3.8302513180082583`*^9}, {3.830252159737543*^9, 3.8302522355794106`*^9}, {
   3.8302522669328775`*^9, 3.8302523776606483`*^9}, {3.8302524111214404`*^9, 
   3.8302525439569144`*^9}, {3.8302526050698967`*^9, 
   3.8302526935445957`*^9}, {3.8302530472838583`*^9, 3.830253115318503*^9}, {
   3.830253147705898*^9, 3.830253170811558*^9}, {3.830253208273306*^9, 
   3.8302532665699453`*^9}, {3.830253335785659*^9, 3.830253336603411*^9}, {
   3.8302534531049757`*^9, 3.8302534569852552`*^9}, 3.830254228233967*^9, {
   3.8302543607616286`*^9, 3.8302544240443563`*^9}, {3.8302544709796515`*^9, 
   3.8302544951032205`*^9}, {3.830254595716497*^9, 3.8302546039677896`*^9}, {
   3.830254645698187*^9, 3.8302547694115877`*^9}, 3.8302548739870462`*^9, {
   3.830254911900535*^9, 3.8302549201207724`*^9}, 3.8302549518094034`*^9, {
   3.830254983326911*^9, 3.830254991610298*^9}, {3.8302550546650753`*^9, 
   3.8302550612825346`*^9}, 3.83025511339631*^9, {3.830255248461646*^9, 
   3.8302552586394615`*^9}, {3.8302554197469015`*^9, 
   3.8302554419064198`*^9}, {3.830255472387718*^9, 3.8302555104282265`*^9}, {
   3.8302556373075366`*^9, 3.830255641157696*^9}, {3.830255692870964*^9, 
   3.8302557268960447`*^9}, {3.830255812185523*^9, 3.830255814633123*^9}, {
   3.830255938782736*^9, 3.830255950355672*^9}, {3.830256062558753*^9, 
   3.830256098262255*^9}, 3.8302562009382734`*^9, {3.8302562519024167`*^9, 
   3.830256262031202*^9}, {3.8302562933271084`*^9, 3.8302563071551867`*^9}, {
   3.830256377498664*^9, 3.830256410486812*^9}, {3.8302564661867266`*^9, 
   3.8302564804307194`*^9}, {3.8302565750896735`*^9, 3.830256582619237*^9}, {
   3.830260140238267*^9, 3.830260141987147*^9}, {3.8338052103689594`*^9, 
   3.8338052276164484`*^9}, {3.845221250406004*^9, 3.8452212633470073`*^9}, {
   3.8493437473613596`*^9, 3.849343756107813*^9}, 3.8493438041144032`*^9, {
   3.84934424870332*^9, 3.8493442642340164`*^9}, {3.84934454404599*^9, 
   3.8493445625058455`*^9}, {3.8493464437952404`*^9, 3.849346444742857*^9}, {
   3.849346993639889*^9, 3.849346993927791*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"71111e74-af38-4ad4-8b11-b7d9389f9451"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "262144"}], " ", 
  RowBox[{
   RowBox[{
    RowBox[{"$p", "[", "7", "]"}], "[", "8", "]"}], ".", 
   RowBox[{
    RowBox[{"$p", "[", "7", "]"}], "[", "8", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8215932828026104`*^9, 3.8216021744576025`*^9, 3.821604674822883*^9, 
   3.8216078164739356`*^9, 3.8217576906146173`*^9, {3.821760858467187*^9, 
   3.8217608677501593`*^9}, 3.8217611673710527`*^9, 3.822033359449787*^9, {
   3.82203344247946*^9, 3.822033484343775*^9}, 3.8302461377090373`*^9, {
   3.830246961813089*^9, 3.830246970535098*^9}, 3.8302470700238543`*^9, 
   3.830247231915868*^9, 3.830247268263756*^9, 3.830248377748064*^9, {
   3.8302488814602747`*^9, 3.8302488951595545`*^9}, 3.8302531827102985`*^9, 
   3.8302533393167915`*^9, 3.830253458339939*^9, 3.8302542295853434`*^9, 
   3.830254428336789*^9, 3.830254476980538*^9, {3.830254582984375*^9, 
   3.830254604720443*^9}, 3.83025464695508*^9, {3.830254681934704*^9, 
   3.830254693780464*^9}, {3.830254737857894*^9, 3.830254771221383*^9}, 
   3.830254825957814*^9, {3.8302548683924603`*^9, 3.8302548745492897`*^9}, 
   3.830254921384492*^9, 3.8302549531226826`*^9, {3.83025498713778*^9, 
   3.830254997811833*^9}, 3.830255063245925*^9, 3.8302552722593746`*^9, {
   3.830255421431265*^9, 3.8302554734188104`*^9}, 3.8302555122463675`*^9, 
   3.8302556420025167`*^9, 3.8302557282650447`*^9, 3.8302558157909837`*^9, 
   3.830255952242264*^9, 3.8302560633833694`*^9, 3.8302560990804577`*^9, 
   3.8302562027579966`*^9, 3.830256263290747*^9, 3.830256308663839*^9, 
   3.8302563787323523`*^9, 3.830256411196699*^9, 3.830256481830431*^9, 
   3.830256583926758*^9, 3.845221273020709*^9, 3.849343807569862*^9, 
   3.8493442740551767`*^9, 3.8493446413196993`*^9, 3.8493464466078186`*^9, 
   3.8493469986441536`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"a7d0488c-e024-48e9-a615-4383d4b29e3d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"$epsu\"\>", ",", 
     RowBox[{"{", 
      RowBox[{"\<\"7\"\>", ",", "\<\"8\"\>"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\<\"2\"\>", ",", "\<\"$l\"\>"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"$delta\"\>", ",", 
     RowBox[{"{", 
      RowBox[{"\<\"10\"\>", ",", "\<\"9\"\>"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"12", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\<\"12\"\>", ",", "\<\"$u\"\>"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"14", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\<\"14\"\>", ",", "\<\"$u\"\>"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"$epsu\"\>", ",", 
     RowBox[{"{", 
      RowBox[{"\<\"15\"\>", ",", "\<\"16\"\>"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8215932828026104`*^9, 3.8216021744576025`*^9, 3.821604674822883*^9, 
   3.8216078164739356`*^9, 3.8217576906146173`*^9, {3.821760858467187*^9, 
   3.8217608677501593`*^9}, 3.8217611673710527`*^9, 3.822033359449787*^9, {
   3.82203344247946*^9, 3.822033484343775*^9}, 3.8302461377090373`*^9, {
   3.830246961813089*^9, 3.830246970535098*^9}, 3.8302470700238543`*^9, 
   3.830247231915868*^9, 3.830247268263756*^9, 3.830248377748064*^9, {
   3.8302488814602747`*^9, 3.8302488951595545`*^9}, 3.8302531827102985`*^9, 
   3.8302533393167915`*^9, 3.830253458339939*^9, 3.8302542295853434`*^9, 
   3.830254428336789*^9, 3.830254476980538*^9, {3.830254582984375*^9, 
   3.830254604720443*^9}, 3.83025464695508*^9, {3.830254681934704*^9, 
   3.830254693780464*^9}, {3.830254737857894*^9, 3.830254771221383*^9}, 
   3.830254825957814*^9, {3.8302548683924603`*^9, 3.8302548745492897`*^9}, 
   3.830254921384492*^9, 3.8302549531226826`*^9, {3.83025498713778*^9, 
   3.830254997811833*^9}, 3.830255063245925*^9, 3.8302552722593746`*^9, {
   3.830255421431265*^9, 3.8302554734188104`*^9}, 3.8302555122463675`*^9, 
   3.8302556420025167`*^9, 3.8302557282650447`*^9, 3.8302558157909837`*^9, 
   3.830255952242264*^9, 3.8302560633833694`*^9, 3.8302560990804577`*^9, 
   3.8302562027579966`*^9, 3.830256263290747*^9, 3.830256308663839*^9, 
   3.8302563787323523`*^9, 3.830256411196699*^9, 3.830256481830431*^9, 
   3.830256583926758*^9, 3.845221273020709*^9, 3.849343807569862*^9, 
   3.8493442740551767`*^9, 3.8493446413196993`*^9, 3.8493464466078186`*^9, 
   3.84934699866158*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"a706d727-28e0-479a-8231-e2a1027cabaa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
     RowBox[{
      RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
     RowBox[{
      RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
     RowBox[{
      RowBox[{"$v", "[", "2", "]"}], "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"$v", "[", "2", "]"}], "[", "9", "]"}], ",", 
     RowBox[{
      RowBox[{"$v", "[", "2", "]"}], "[", "10", "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8215932828026104`*^9, 3.8216021744576025`*^9, 3.821604674822883*^9, 
   3.8216078164739356`*^9, 3.8217576906146173`*^9, {3.821760858467187*^9, 
   3.8217608677501593`*^9}, 3.8217611673710527`*^9, 3.822033359449787*^9, {
   3.82203344247946*^9, 3.822033484343775*^9}, 3.8302461377090373`*^9, {
   3.830246961813089*^9, 3.830246970535098*^9}, 3.8302470700238543`*^9, 
   3.830247231915868*^9, 3.830247268263756*^9, 3.830248377748064*^9, {
   3.8302488814602747`*^9, 3.8302488951595545`*^9}, 3.8302531827102985`*^9, 
   3.8302533393167915`*^9, 3.830253458339939*^9, 3.8302542295853434`*^9, 
   3.830254428336789*^9, 3.830254476980538*^9, {3.830254582984375*^9, 
   3.830254604720443*^9}, 3.83025464695508*^9, {3.830254681934704*^9, 
   3.830254693780464*^9}, {3.830254737857894*^9, 3.830254771221383*^9}, 
   3.830254825957814*^9, {3.8302548683924603`*^9, 3.8302548745492897`*^9}, 
   3.830254921384492*^9, 3.8302549531226826`*^9, {3.83025498713778*^9, 
   3.830254997811833*^9}, 3.830255063245925*^9, 3.8302552722593746`*^9, {
   3.830255421431265*^9, 3.8302554734188104`*^9}, 3.8302555122463675`*^9, 
   3.8302556420025167`*^9, 3.8302557282650447`*^9, 3.8302558157909837`*^9, 
   3.830255952242264*^9, 3.8302560633833694`*^9, 3.8302560990804577`*^9, 
   3.8302562027579966`*^9, 3.830256263290747*^9, 3.830256308663839*^9, 
   3.8302563787323523`*^9, 3.830256411196699*^9, 3.830256481830431*^9, 
   3.830256583926758*^9, 3.845221273020709*^9, 3.849343807569862*^9, 
   3.8493442740551767`*^9, 3.8493446413196993`*^9, 3.8493464466078186`*^9, 
   3.849346998687158*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"15f1b327-4a1d-40c9-aea7-8045d707bd61"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{"$p", "[", "1", "]"}], "[", "2", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{"$p", "[", "1", "]"}], "[", "2", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{"$p", "[", "3", "]"}], "[", "4", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{"$p", "[", "3", "]"}], "[", "4", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{"$p", "[", "7", "]"}], "[", "8", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{"$p", "[", "7", "]"}], "[", "8", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{"$p", "[", "9", "]"}], "[", "10", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "1", "]"}], "[", "9", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "2", "]"}], "[", "9", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{"$p", "[", "9", "]"}], "[", "10", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "1", "]"}], "[", "10", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "2", "]"}], "[", "9", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{"$p", "[", "11", "]"}], "[", "12", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "1", "]"}], "[", "11", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "2", "]"}], "[", "11", "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"$p", "[", "11", "]"}], "[", "12", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "1", "]"}], "[", "12", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "2", "]"}], "[", "11", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{"$p", "[", "11", "]"}], "[", "12", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "1", "]"}], "[", "12", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "2", "]"}], "[", "12", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{"$p", "[", "13", "]"}], "[", "14", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "1", "]"}], "[", "13", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "2", "]"}], "[", "13", "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"$p", "[", "13", "]"}], "[", "14", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "1", "]"}], "[", "13", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "2", "]"}], "[", "14", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{"$p", "[", "13", "]"}], "[", "14", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "1", "]"}], "[", "14", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "2", "]"}], "[", "14", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{"$p", "[", "15", "]"}], "[", "16", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "1", "]"}], "[", "16", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "2", "]"}], "[", "15", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{"$p", "[", "15", "]"}], "[", "16", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "1", "]"}], "[", "15", "]"}], " ", 
   RowBox[{
    RowBox[{"$v", "[", "2", "]"}], "[", "16", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8215932828026104`*^9, 3.8216021744576025`*^9, 3.821604674822883*^9, 
   3.8216078164739356`*^9, 3.8217576906146173`*^9, {3.821760858467187*^9, 
   3.8217608677501593`*^9}, 3.8217611673710527`*^9, 3.822033359449787*^9, {
   3.82203344247946*^9, 3.822033484343775*^9}, 3.8302461377090373`*^9, {
   3.830246961813089*^9, 3.830246970535098*^9}, 3.8302470700238543`*^9, 
   3.830247231915868*^9, 3.830247268263756*^9, 3.830248377748064*^9, {
   3.8302488814602747`*^9, 3.8302488951595545`*^9}, 3.8302531827102985`*^9, 
   3.8302533393167915`*^9, 3.830253458339939*^9, 3.8302542295853434`*^9, 
   3.830254428336789*^9, 3.830254476980538*^9, {3.830254582984375*^9, 
   3.830254604720443*^9}, 3.83025464695508*^9, {3.830254681934704*^9, 
   3.830254693780464*^9}, {3.830254737857894*^9, 3.830254771221383*^9}, 
   3.830254825957814*^9, {3.8302548683924603`*^9, 3.8302548745492897`*^9}, 
   3.830254921384492*^9, 3.8302549531226826`*^9, {3.83025498713778*^9, 
   3.830254997811833*^9}, 3.830255063245925*^9, 3.8302552722593746`*^9, {
   3.830255421431265*^9, 3.8302554734188104`*^9}, 3.8302555122463675`*^9, 
   3.8302556420025167`*^9, 3.8302557282650447`*^9, 3.8302558157909837`*^9, 
   3.830255952242264*^9, 3.8302560633833694`*^9, 3.8302560990804577`*^9, 
   3.8302562027579966`*^9, 3.830256263290747*^9, 3.830256308663839*^9, 
   3.8302563787323523`*^9, 3.830256411196699*^9, 3.830256481830431*^9, 
   3.830256583926758*^9, 3.845221273020709*^9, 3.849343807569862*^9, 
   3.8493442740551767`*^9, 3.8493446413196993`*^9, 3.8493464466078186`*^9, 
   3.84934699872139*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"8c8b7d4e-2517-4486-9315-9803c2a2436b"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4f4c63c0-cf83-4faf-8b84-acfe005aacd1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2209, 35, 266, "Text",ExpressionUUID->"6df8bc3d-6e0b-4f23-9ecb-4bd8a5c2ad82"],
Cell[2770, 57, 71703, 1551, 5265, "Input",ExpressionUUID->"98e008f8-05a2-41d6-9a48-4f69be34ee12"],
Cell[CellGroupData[{
Cell[74498, 1612, 52161, 801, 257, "Input",ExpressionUUID->"71111e74-af38-4ad4-8b11-b7d9389f9451"],
Cell[126662, 2415, 1887, 31, 32, "Output",ExpressionUUID->"a7d0488c-e024-48e9-a615-4383d4b29e3d"],
Cell[128552, 2448, 2700, 57, 32, "Output",ExpressionUUID->"a706d727-28e0-479a-8231-e2a1027cabaa"],
Cell[131255, 2507, 2848, 63, 32, "Output",ExpressionUUID->"15f1b327-4a1d-40c9-aea7-8045d707bd61"],
Cell[134106, 2572, 5749, 151, 159, "Output",ExpressionUUID->"8c8b7d4e-2517-4486-9315-9803c2a2436b"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Constructing-theta-diagrams/DiagramFactorDivision.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     86565,       2113]
NotebookOptionsPosition[     85140,       2085]
NotebookOutlinePosition[     85606,       2103]
CellTagsIndexPosition[     85563,       2100]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "The general ratio behind ",
 StyleBox["DiagramFactorDivision",
  FontWeight->"Bold"],
 " is explained in the ancillary pdf to the main paper, the other functions \
are the ones related to the superdiagrammatical content."
}], "Text",
 CellChangeTimes->{{3.8313535390342245`*^9, 3.8313537386371984`*^9}, {
   3.8313537945452194`*^9, 3.8313539808756104`*^9}, {3.8313540147254653`*^9, 
   3.831354077109*^9}, {3.8313541188504467`*^9, 3.8313543181301403`*^9}, {
   3.8313543849059505`*^9, 3.831354427313307*^9}, {3.8313544592937746`*^9, 
   3.831354556429369*^9}, {3.831354960709915*^9, 3.831354961611045*^9}, {
   3.8313557234441605`*^9, 3.8313557478436003`*^9}, {3.831357133923114*^9, 
   3.831357164520804*^9}, {3.831357385132864*^9, 3.8313574835864515`*^9}, {
   3.8313575207363625`*^9, 3.831357769900029*^9}, {3.8313578579181986`*^9, 
   3.831358093422614*^9}, {3.831358209940647*^9, 3.831358588926149*^9}, {
   3.8313586189549727`*^9, 3.831358801014632*^9}, {3.8313588586733327`*^9, 
   3.831358971175295*^9}, {3.831359028133848*^9, 3.831359157881877*^9}, {
   3.8314786399112434`*^9, 3.8314786690651536`*^9}, {3.8314787442855134`*^9, 
   3.831478767467248*^9}, {3.83147880444549*^9, 3.8314788068942485`*^9}, {
   3.831478863253729*^9, 3.831478909330063*^9}, {3.831478953740252*^9, 
   3.8314790282504296`*^9}, {3.8314790759847984`*^9, 
   3.8314791776209483`*^9}, {3.8314792257487087`*^9, 
   3.8314794103837957`*^9}, {3.831629584165313*^9, 3.831629588885124*^9}, {
   3.8316296423252583`*^9, 3.8316296426532993`*^9}, {3.831629685900682*^9, 
   3.8316297070735817`*^9}, 3.8316297605832787`*^9, {3.8316298202647443`*^9, 
   3.8316298255468354`*^9}, {3.833804909082325*^9, 3.833804911974121*^9}, {
   3.8509658677909107`*^9, 3.8509658861970673`*^9}, {3.8831996113122773`*^9, 
   3.883199611792988*^9}, {3.8831998703651648`*^9, 3.883199924728915*^9}, {
   3.883199973623378*^9, 3.8832002759129558`*^9}, {3.8832003136652164`*^9, 
   3.8832005046598797`*^9}, {3.883200542731677*^9, 3.883200576012146*^9}, {
   3.8832179041771755`*^9, 3.883218019756565*^9}, {3.8832181286819015`*^9, 
   3.883218190709853*^9}, {3.8832182442828407`*^9, 3.8832182569798174`*^9}, {
   3.8832186531882954`*^9, 3.8832187060992656`*^9}, {3.8834477557914143`*^9, 
   3.883447763542983*^9}},ExpressionUUID->"c6ca0ae2-6e65-4b82-b4ec-\
89eb99306d1a"],

Cell[TextData[{
 "                                                                            \
                                                                              \
                                                           \n\n\n\n\n\n       \
                                                                              \
                                               +++EXTERNAL LINES+++\n\n[a] \
Indexes of theta-variables are lower if are undotted and upper if are dotted.\
\n\n[b] It goes understood if a ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Mu]"], 
    SuperscriptBox["\[Sigma]", "\[Mu]"]}], TraditionalForm]],ExpressionUUID->
  "d269f6bc-007a-4827-88fa-6525ed337781"],
 " matrix has lower or upper indexes depending on the displayed order of said \
indexes ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"undotted", ",", 
     RowBox[{
      RowBox[{"dotted", "--"}], "\[Rule]", 
      SubscriptBox[
       SuperscriptBox["\[Sigma]", "\[Mu]"], 
       RowBox[{"\[Alpha]", 
        OverscriptBox["\[Beta]", "."]}]]}], ",", " ", "dotted", ",", " ", 
     RowBox[{
      RowBox[{"undotted", " ", "--"}], "->", 
      SuperscriptBox[
       OverscriptBox["\[Sigma]", "_"], 
       RowBox[{"\[Mu]", ",", " ", 
        RowBox[{
         OverscriptBox["\[Alpha]", "."], "\[Beta]"}]}]]}]}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b1fefc96-e434-4184-a258-a93bcac3d74a"],
 ").\n\n[c] The external-line-functions are of the form E[i,j,p]. \"i\" and \
\"j\" are  ordered in the direction of the superdiagrammatical arrow \"i--->j\
\" and so in conventional direction for the momenta. In the case of the \
vector external line of the vector superfield, which doesn't have an arrow on \
the propagator's line, E[i,j] ALWAYS stands for \
i=\[CloseCurlyDoubleQuote]external part\[CloseCurlyDoubleQuote] and j=\
\[CloseCurlyDoubleQuote]the one attaching to the vertex\
\[CloseCurlyDoubleQuote]. \nPlease also notice that one of the two indexes \
doesn't point into a supervertex, it just identifies univocally the external \
line (e.g. for the external scalar ECSc[1,2] one has that \"1\" identifies \
the external line and \"2\" the supervertices it attaches to, for the \
anti-scalar it would be the opposite)."
}], "Text",
 CellChangeTimes->{{3.8313557633001127`*^9, 3.831355868048769*^9}, {
   3.8313562377083035`*^9, 3.8313562501920147`*^9}, {3.831357248311373*^9, 
   3.831357257314787*^9}, {3.8313613999907155`*^9, 3.8313614113951225`*^9}, {
   3.8316301052090693`*^9, 3.8316301165701914`*^9}, {3.8316301630013247`*^9, 
   3.8316301833017464`*^9}, {3.83163026702262*^9, 3.8316302837000055`*^9}, {
   3.8452075290242567`*^9, 3.8452075484461536`*^9}, {3.845207582443203*^9, 
   3.8452076922135987`*^9}, {3.8452231111605077`*^9, 3.845223180479907*^9}, 
   3.845284687767823*^9, {3.8471248880387506`*^9, 3.847124888694773*^9}, {
   3.8471250188351517`*^9, 3.8471250201961565`*^9}, {3.851095781199746*^9, 
   3.851095785677679*^9}, {3.8513403109237213`*^9, 3.8513403320347495`*^9}, {
   3.8832005996974115`*^9, 3.8832006145378532`*^9}, 3.883200673142486*^9, {
   3.8832183516133165`*^9, 3.883218484553303*^9}, {3.883218558375123*^9, 
   3.8832185976043262`*^9}},ExpressionUUID->"cd23701f-41e4-4997-9735-\
6881191f0e4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "External", " ", "scalar", " ", "of", " ", "the", " ", "chiral", " ", 
    "superfield"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ECSc", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"$momenta", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], " ", "p", "*", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "*", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}]}]}], "}"}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"External", " ", "anti"}], "-", 
     RowBox[{"scalar", " ", "of", " ", "the", " ", "anti"}], "-", 
     RowBox[{"chiral", " ", "superfield"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EACASc", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"$momenta", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], " ", "p", "*", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], "*", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}]}], "}"}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "External", " ", "spinor", " ", "of", " ", "the", " ", "chiral", " ", 
     "superfield"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ECSp", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$momenta", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], " ", "p", "*", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "*", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}], ",", 
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "j", "]"}], ",", "\"\<dot\>\""}], 
           "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic2", ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToString", "[", "i", "]"}], ",", 
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], ",", "\"\<dot\>\""}], 
             "]"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"External", " ", "anti"}], "-", 
     RowBox[{"spinor", " ", "of", " ", "the", " ", "anti"}], "-", 
     RowBox[{"chiral", " ", "superfield"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EACASp", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$momenta", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], " ", "p", "*", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], "*", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic2", ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], ",", "\"\<dot\>\""}], 
             "]"}], ",", 
            RowBox[{"ToString", "[", "i", "]"}]}], "}"}]}], "}"}]}], "}"}]}], 
     "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "External", " ", "vector", " ", "of", " ", "the", " ", "vector", " ", 
     "superfield", " ", 
     RowBox[{"(", 
      RowBox[{
      "no", " ", "need", " ", "for", " ", "momenta", " ", "input", " ", 
       "here"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EVV", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$bdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$wdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$dottedline", ",", 
        RowBox[{
         RowBox[{"$s", "[", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<V,\>\"", ",", 
            RowBox[{"ToString", "[", "i", "]"}], ",", "\"\<,\>\"", ",", 
            RowBox[{"ToString", "[", "j", "]"}]}], "]"}], "]"}], "*", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], "*", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$permutations", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", "j"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}]}], "}"}], "}"}]}], "}"}]}], 
         "}"}]}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "GAUGINOS", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Differently", " ", "from", " ", "the", " ", "aforementioned", " ", 
     "terms", " ", "these", " ", "functions", " ", "are", " ", "not", " ", 
     "called", " ", "directly", " ", "by", " ", "the", " ", 
     RowBox[{"user", ".", " ", "These"}], " ", "are", " ", "called", " ", 
     "in", " ", "gaugino", " ", "related", " ", "functions", " ", 
     RowBox[{"(", 
      RowBox[{"GTo1", ",", "..."}], ")"}], " ", "when", " ", "one", " ", 
     "calls", " ", "the", " ", "gaugino", " ", "external", " ", "lines", " ", 
     "as", " ", 
     RowBox[{"EG", "[", "...", "]"}], " ", "and", " ", 
     RowBox[{
      RowBox[{"EAG", "[", "...", "]"}], ".", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"ACHTUNG", ":", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"[", "1", "]"}], " ", "Here", " ", "are", " ", "kept", " ", 
        "the", " ", "same", " ", "conventions", " ", "of", " ", "spinorial", 
        " ", "external", " ", 
        RowBox[{"lines", ".", "\[IndentingNewLine]", 
         RowBox[{"[", "2", "]"}]}], " ", "Here", " ", "\"\<$permutations\>\"",
         " ", "is", " ", "used", " ", "in", " ", "order", " ", "to", " ", 
        "take", " ", "into", " ", "account", " ", "when", " ", "the", " ", 
        "external", " ", "line", " ", "attaches", " ", "to", " ", "a", " ", 
        "vectorial", " ", "vertex", " ", "that", " ", "possibly", " ", "adds",
         " ", 
        RowBox[{"derivatives", "."}]}]}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
             "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
     "**"}], "******)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "1", "st", " ", "addend", " ", "of", " ", "the", " ", "gaugino", " ", 
     "external", " ", "line", " ", 
     RowBox[{"contribution", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EG1", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$bdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$wdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$permutations", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", "j"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}]}], "}"}], "}"}]}], "}"}]}], 
         "}"}]}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "2", "nd", " ", "addend", " ", "of", " ", "the", " ", "gaugino", " ", 
     "external", " ", "line", " ", 
     RowBox[{"contribution", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EG2", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$factor", ",", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$bdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$wdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$constraints", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}], ",", 
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "i", "]"}], ",", "\"\<dot\>\""}], 
           "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic2", ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToString", "[", "i", "]"}], ",", 
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "i", "]"}], ",", "\"\<dot\>\""}], 
             "]"}]}], "}"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$permutations", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", "j"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}]}], "}"}], "}"}]}], "}"}]}], 
         "}"}]}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "1", "st", " ", "addend", " ", "of", " ", "the", " ", "\"\<anti\>\""}], 
     "-", 
     RowBox[{"gaugino", " ", "external", " ", "line", " ", 
      RowBox[{"contribution", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EAG1", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$bdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$wdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}], ",", 
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "j", "]"}], ",", "\"\<dot\>\""}], 
           "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$permutations", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"j", ",", "i"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "i"}], "}"}]}], "}"}], "}"}]}], "}"}]}], 
         "}"}]}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "2", "nd", " ", "addend", " ", "of", " ", "the", " ", "\"\<anti\>\""}], 
     "-", 
     RowBox[{"gaugino", " ", "external", " ", "line", " ", 
      RowBox[{"contribution", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EAG2", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$factor", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$bdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$wdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$constraints", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}], ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], ",", 
          RowBox[{"ToString", "[", "j", "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$algebraic2", ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], ",", "\"\<dot\>\""}], 
             "]"}], ",", 
            RowBox[{"ToString", "[", "j", "]"}]}], "}"}]}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"$permutations", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"j", ",", "i"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "i"}], "}"}]}], "}"}], "}"}]}], "}"}]}], 
         "}"}]}], "}"}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.831356348149293*^9, 3.831356430047596*^9}, {
   3.831356757036107*^9, 3.831356800809819*^9}, {3.831356859889925*^9, 
   3.8313568841251764`*^9}, {3.8313573155673685`*^9, 3.831357325288759*^9}, 
   3.8316301242912827`*^9, {3.831630344571595*^9, 3.831630359262168*^9}, 
   3.8442273167905455`*^9, 3.8452206085366077`*^9, {3.845284679938903*^9, 
   3.845284684890676*^9}, 3.847109913407795*^9, 3.850282365458067*^9, {
   3.8505740281655893`*^9, 3.850574045363941*^9}, 3.8509659568863983`*^9, {
   3.851095796111679*^9, 3.8510958103633986`*^9}, {3.8620441163352065`*^9, 
   3.862044177330484*^9}, 3.87283897717365*^9, {3.8832007087337217`*^9, 
   3.883200722973482*^9}, {3.8832186342535305`*^9, 
   3.883218635754792*^9}},ExpressionUUID->"1de6352a-6d16-401a-b99b-\
f03873437a32"],

Cell["\<\
                                                                              \
                                                                              \
                    


                                                                              \
                                                +++SUPERPROPAGATORS+++
                                                                              \
                                                                              \
                                                                           
                                                                              \
                                                                              \
                                               
                                                                              \
                                                                              \
                                               \
\>", "Text",
 CellChangeTimes->{{3.8313557633001127`*^9, 3.831355868048769*^9}, {
  3.8313559371038094`*^9, 3.831355980089173*^9}, {3.8313569937254148`*^9, 
  3.8313570225338316`*^9}, {3.845220591956276*^9, 
  3.8452205938690715`*^9}},ExpressionUUID->"f1f6ad3e-db01-4977-8dc4-\
f274b343b79c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Chiral", " ", "propagator", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"aka", " ", 
        RowBox[{"chiral", "/", "anti"}]}], "-", 
       RowBox[{"chiral", " ", "superpropagator"}]}], ",", " ", 
      RowBox[{
      "between", " ", "superspace", " ", "points", " ", "\"\<i\>\"", " ", 
       "and", " ", "\"\<j\>\""}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CP", "[", 
     RowBox[{"i_", ",", "j_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"$momenta", ",", 
       RowBox[{
        RowBox[{"p", "*", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], "*", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "p", "*", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], "*", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "p", "*", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "*", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}]}]}]}], "}"}], 
     "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Vector", " ", "propagator", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "between", " ", "superspace", " ", "points", " ", "\"\<i\>\"", " ", 
        "and", " ", "\"\<j\>\""}], ",", " ", 
       RowBox[{
       "no", " ", "need", " ", "for", " ", "momenta", " ", "input", " ", 
        "here"}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VP", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$constraints", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], ",", 
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}]}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"$constraints", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}], ",", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "j", "]"}]}], "}"}]}], "}"}]}],
      "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8316303689968967`*^9, 3.8316303991994863`*^9}, {
   3.8316468793197584`*^9, 3.8316468802163773`*^9}, 3.84422733803572*^9, 
   3.8452206217706676`*^9, 3.8452847139437294`*^9, {3.847020506717147*^9, 
   3.847020511988799*^9}, 3.8471099305897484`*^9, {3.8505739863705215`*^9, 
   3.850573988051072*^9}, {3.851095820715469*^9, 3.8510958269661756`*^9}, 
   3.862044159405007*^9, 3.872839009466956*^9, 
   3.8832007376518383`*^9},ExpressionUUID->"40f315fb-87a3-439b-ab55-\
24066c2d30ad"],

Cell["\<\
                                                                              \
                                                                              \
                                                            


                                                                              \
                                                  +++SUPERVERTICES+++
                                                                              \
                                                                              \
                                               
                                                                              \
                                                                              \
                                               \
\>", "Text",
 CellChangeTimes->{{3.8313557633001127`*^9, 3.831355868048769*^9}, {
   3.8313559371038094`*^9, 3.831356014940504*^9}, 3.8313560486531563`*^9, {
   3.831356081004631*^9, 3.831356081433588*^9}, {3.845220628039693*^9, 
   3.8452206295237575`*^9}},ExpressionUUID->"437ad73e-9f1f-4198-9735-\
d3ac9176b847"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Generical", " ", "vertex", " ", 
    RowBox[{"(", 
     RowBox[{
     "that", " ", "has", " ", "no", " ", "other", " ", "diagrammatical", " ", 
      "properties", " ", "other", " ", "than", " ", "giving", " ", "a", " ", 
      "white", " ", "and", " ", "a", " ", "black", " ", "dot"}], ")"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GV", "[", "i_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$bdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$wdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}], "}"}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Chiral", " ", "3"}], "-", 
     RowBox[{
     "vertex", " ", "that", " ", "has", " ", "all", " ", "inward", " ", 
      "matter", " ", "lines", " ", 
      RowBox[{"(", 
       RowBox[{"in", " ", "superspace", " ", "point", " ", "\"\<i\>\""}], 
       ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3inward", "[", "i_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$bdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$wdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$constraints", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], ",", "0"}], 
         "}"}]}], "}"}]}], "}"}]}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Chiral", " ", "3"}], "-", 
     RowBox[{
     "vertex", " ", "that", " ", "has", " ", "all", " ", "outwardmatter", " ",
       "lines", " ", 
      RowBox[{"(", 
       RowBox[{"in", " ", "superspace", " ", "point", " ", "\"\<i\>\""}], 
       ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3outward", "[", "i_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$bdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$wdot", ",", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"$constraints", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "i", "]"}], ",", "0"}], 
         "}"}]}], "}"}]}], "}"}]}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Vectorial", " ", "3", " ", "vertex", " ", 
     RowBox[{"(", 
      RowBox[{"in", " ", "superspace", " ", "point", " ", "\"\<i\>\""}], 
      ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3", "[", 
      RowBox[{"o_", ",", "i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
     "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"res", ",", "p", ",", "count"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"p", "=", 
          RowBox[{"Permutations", "[", 
           RowBox[{"{", 
            RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"o", ",", "i", ",", "j", ",", "k"}], "}"}], "}"}]}], ";", 
         "                       ", 
         RowBox[{"(*", 
          RowBox[{"{", 
           RowBox[{"center", ",", " ", 
            RowBox[{
            "the", " ", "other", " ", "vertices", " ", "linked", " ", "to", 
             " ", "the", " ", "center"}]}], "}"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"count", "=", "1"}], ",", 
           RowBox[{"count", "\[LessEqual]", 
            RowBox[{"Length", "[", "p", "]"}]}], ",", " ", 
           RowBox[{"count", "++"}], ",", 
           RowBox[{"res", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"res", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"o", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", "$Bu"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", "$Du"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "count", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "count", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", "$Dl"}], "}"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "count", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "}"}]}], 
                 "}"}]}], "}"}]}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"$bdot", ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "o", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"$wdot", ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "o", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"$permutations", ",", "res"}], "}"}]}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Vectorial", " ", "4", " ", "vertex", " ", 
     RowBox[{"(", 
      RowBox[{"in", " ", "superspace", " ", "point", " ", "\"\<i\>\""}], 
      ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V4", "[", 
      RowBox[{"o_", ",", "i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=",
      "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"res", ",", "p", ",", "count"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"p", "=", 
          RowBox[{"Permutations", "[", 
           RowBox[{"{", 
            RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"res", "=", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"o", ",", "i", ",", "j", ",", "k", ",", "l"}], "}"}], 
           "}"}]}], ";", "                   ", 
         RowBox[{"(*", 
          RowBox[{"{", 
           RowBox[{"center", ",", " ", 
            RowBox[{
            "the", " ", "other", " ", "vertices", " ", "linked", " ", "to", 
             " ", "the", " ", "center"}]}], "}"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"count", "=", "1"}], ",", 
           RowBox[{"count", "\[LessEqual]", 
            RowBox[{"Length", "[", "p", "]"}]}], ",", " ", 
           RowBox[{"count", "++"}], ",", 
           RowBox[{"res", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"res", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "count", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", "$Du"}], "}"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "count", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"o", ",", "$Bl"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", "$Bu"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "count", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", "$Dl"}], "}"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "count", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "}"}]}], 
                 "}"}]}], "}"}]}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"$bdot", ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "o", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"$wdot", ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "o", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"$permutations", ",", "res"}], "}"}]}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.831630409953847*^9, 3.831630415829477*^9}, {
   3.8316304965045514`*^9, 3.8316305583375373`*^9}, {3.8316470112408466`*^9, 
   3.8316470167054515`*^9}, {3.8316470541384473`*^9, 
   3.8316470650418015`*^9}, {3.8316471450993977`*^9, 3.831647190515856*^9}, {
   3.8316472354407372`*^9, 3.831647300297313*^9}, 3.8442273972546387`*^9, 
   3.8452206644911995`*^9, 3.845284752047995*^9, {3.8470842545471096`*^9, 
   3.847084255296777*^9}, 3.847109953558609*^9, 3.862044186033718*^9, 
   3.8728390258092184`*^9, 
   3.8832007537409163`*^9},ExpressionUUID->"5496d412-edd3-472b-873e-\
44d2e63ff5c0"],

Cell["\<\
                                                                              \
                                                                              \
                                                            


                                                                              \
                                                 +++DiagramFactorDivision+++
                                                                              \
                                                                              \
                                               
                                                                              \
                                                                              \
                                               \
\>", "Text",
 CellChangeTimes->{{3.8313557633001127`*^9, 3.831355868048769*^9}, {
   3.8313559371038094`*^9, 3.831356014940504*^9}, {3.8313560486531563`*^9, 
   3.8313560668526783`*^9}, 
   3.845220634430134*^9},ExpressionUUID->"1bcc733f-b96b-49e4-bd7c-\
f9f2d40b11e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiagramFactorDivision", "[", "diagram_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "factor", ",", "constr", ",", "momenta", ",", "vertices", ",", "alg", 
       ",", "alg2", ",", "dotlines", ",", "perm", ",", "i", ",", "j"}], "}"}],
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"factor", "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"constr", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"momenta", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"vertices", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"black", " ", "dot", " ", "list"}], " ", "+", " ", 
        RowBox[{"white", " ", "dot", " ", "list"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"alg", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"alg2", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dotlines", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"perm", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "diagram", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "\[LessEqual]", 
            RowBox[{"Length", "[", 
             RowBox[{"diagram", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ToString", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"diagram", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
               "\"\<$factor\>\""}], ",", 
              RowBox[{"factor", "*=", 
               RowBox[{
                RowBox[{
                 RowBox[{"diagram", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ToString", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"diagram", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
               "\"\<$constraints\>\""}], ",", 
              RowBox[{"constr", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"constr", ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], " ", "]"}]}]}], "]"}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ToString", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"diagram", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
               "\"\<$momenta\>\""}], ",", 
              RowBox[{"momenta", "=", 
               RowBox[{"momenta", "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"diagram", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}]}]}], " ", "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ToString", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"diagram", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
               "\"\<$bdot\>\""}], ",", 
              RowBox[{
               RowBox[{"vertices", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "=", 
               RowBox[{"Append", "[", 
                RowBox[{
                 RowBox[{"vertices", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ToString", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"diagram", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
               "\"\<$wdot\>\""}], ",", 
              RowBox[{
               RowBox[{"vertices", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "=", 
               RowBox[{"Append", "[", 
                RowBox[{
                 RowBox[{"vertices", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ToString", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"diagram", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
               "\"\<$algebraic\>\""}], ",", 
              RowBox[{"alg", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"alg", ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ToString", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"diagram", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
               "\"\<$algebraic2\>\""}], ",", 
              RowBox[{"alg2", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"alg2", ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ToString", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"diagram", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
               "\"\<$dottedline\>\""}], ",", 
              RowBox[{"dotlines", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"dotlines", ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ToString", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"diagram", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", 
               "\"\<$permutations\>\""}], ",", 
              RowBox[{"perm", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"perm", ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"diagram", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], " ", "]"}], 
            ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"factor", ",", "constr", ",", 
        RowBox[{"{", 
         RowBox[{
         "momenta", ",", "vertices", ",", "alg", ",", "dotlines", ",", 
          "alg2"}], "}"}], ",", "perm"}], "}"}]}]}], "\[IndentingNewLine]", 
    "]"}], "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{{3.822036408082892*^9, 3.822036408481387*^9}, {
   3.822036531147317*^9, 3.822036533771491*^9}, 3.823402060808005*^9, {
   3.8234023502884083`*^9, 3.8234023768410172`*^9}, {3.823758872410555*^9, 
   3.823758907869212*^9}, {3.8237589798066883`*^9, 3.8237591116073804`*^9}, {
   3.8238600719932775`*^9, 3.8238602894178867`*^9}, {3.82386034988052*^9, 
   3.823860373675888*^9}, {3.82386045948184*^9, 3.8238604621939907`*^9}, {
   3.823861164633936*^9, 3.823861226047757*^9}, {3.823861359069248*^9, 
   3.8238613703130703`*^9}, {3.823861460404282*^9, 3.823861501052621*^9}, 
   3.823861566601012*^9, {3.823862020879445*^9, 3.8238621977608128`*^9}, {
   3.823862247267682*^9, 3.823862279170971*^9}, {3.8238626550800257`*^9, 
   3.8238626578566465`*^9}, {3.823864174735468*^9, 3.823864199770008*^9}, {
   3.823864230571116*^9, 3.823864234525299*^9}, {3.8238653883328166`*^9, 
   3.8238654111952877`*^9}, {3.823865555664523*^9, 3.823865564870324*^9}, {
   3.823865647780615*^9, 3.823865664910795*^9}, {3.8238700911369066`*^9, 
   3.8238700915596275`*^9}, {3.823870135504836*^9, 3.823870176572748*^9}, {
   3.8238702244187827`*^9, 3.8238702387541404`*^9}, {3.8238734043689375`*^9, 
   3.8238734129175625`*^9}, {3.8239220976950607`*^9, 
   3.8239221187810745`*^9}, {3.8241243242935057`*^9, 
   3.8241244295914526`*^9}, {3.8241251164830647`*^9, 3.824125154321148*^9}, {
   3.8241251885818872`*^9, 3.824125230161489*^9}, {3.824125279416419*^9, 
   3.824125281866953*^9}, {3.8241253196890287`*^9, 3.82412535780805*^9}, {
   3.824126507558653*^9, 3.824126538703635*^9}, {3.8241420864168825`*^9, 
   3.824142090399209*^9}, {3.8241436658584657`*^9, 3.824143736751851*^9}, {
   3.824143786102662*^9, 3.824143809342106*^9}, {3.824143957433111*^9, 
   3.8241440536010294`*^9}, {3.8241444220770874`*^9, 3.824144427658576*^9}, {
   3.825843181287664*^9, 3.825843193981041*^9}, {3.8258562811887116`*^9, 
   3.8258562830299196`*^9}, {3.825856329610648*^9, 3.825856332561884*^9}, {
   3.8258565031963577`*^9, 3.825856516263161*^9}, {3.825856601789835*^9, 
   3.8258566116803346`*^9}, 3.8258568632757454`*^9, {3.8258576567447815`*^9, 
   3.825857734171639*^9}, {3.8258577979619904`*^9, 3.8258578176113224`*^9}, {
   3.825862004152484*^9, 3.8258620526464624`*^9}, {3.8258625560380135`*^9, 
   3.825862580257949*^9}, 3.8258629747873344`*^9, {3.82586336739918*^9, 
   3.8258634079038754`*^9}, {3.826094419332147*^9, 3.8260945177542944`*^9}, 
   3.826459013134426*^9, {3.826507139064617*^9, 3.8265072145580077`*^9}, 
   3.8265286206888275`*^9, {3.8265287302916193`*^9, 3.8265287403756313`*^9}, {
   3.8265289815043554`*^9, 3.8265289876910324`*^9}, {3.82652994067716*^9, 
   3.8265299541454225`*^9}, {3.8302241638443737`*^9, 
   3.8302241999636955`*^9}, {3.830224235083449*^9, 3.830224280176889*^9}, {
   3.8302263654306517`*^9, 3.8302263677007065`*^9}, {3.83022649036696*^9, 
   3.830226493983054*^9}, {3.83022654672594*^9, 3.830226548542094*^9}, {
   3.83022659708605*^9, 3.8302267056393733`*^9}, {3.830227743296321*^9, 
   3.8302277490935497`*^9}, {3.8302277816429834`*^9, 
   3.8302278362161536`*^9}, {3.830232039969006*^9, 3.8302320552666836`*^9}, {
   3.8302321086856227`*^9, 3.830232177021803*^9}, {3.8302324080816927`*^9, 
   3.8302324143367715`*^9}, {3.830232488575852*^9, 3.8302325358720107`*^9}, {
   3.830232608496366*^9, 3.8302326584721375`*^9}, {3.8302326999174757`*^9, 
   3.830232704166788*^9}, {3.830259775831457*^9, 3.8302597970482054`*^9}, {
   3.8308338322520247`*^9, 3.8308338374407787`*^9}, {3.830834247906355*^9, 
   3.830834267473259*^9}, 3.8308345801663547`*^9, {3.831353251744975*^9, 
   3.8313535270189767`*^9}, {3.8313535709090796`*^9, 
   3.8313535779408894`*^9}, {3.8313551047944145`*^9, 3.83135510618423*^9}, {
   3.831355501960887*^9, 3.831355720940457*^9}, 3.8313559105829415`*^9, {
   3.831355970472699*^9, 3.8313560394021807`*^9}, 3.8313560747542114`*^9, 
   3.844227424068369*^9, 3.8452207103275657`*^9, {3.8452847709429965`*^9, 
   3.84528477586573*^9}, 3.862044134285529*^9, 3.8728390379466968`*^9, 
   3.883200772077071*^9},ExpressionUUID->"071a5bee-551f-4c2a-8ace-\
9f9e92d012b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**"}], "*", "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     RowBox[{"EXAMPLE", "**", "**", "**"}]}], "*", "*", 
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", "*", 
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}]}], 
   "******)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"diagram", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CP", "[", 
        RowBox[{"3", ",", "2"}], "]"}], ",", 
       RowBox[{"CP", "[", 
        RowBox[{"4", ",", "3"}], "]"}], ",", 
       RowBox[{"CP", "[", 
        RowBox[{"5", ",", "4"}], "]"}], ",", 
       RowBox[{"CP", "[", 
        RowBox[{"5", ",", "6"}], "]"}], ",", 
       RowBox[{"CP", "[", 
        RowBox[{"6", ",", "7"}], "]"}], ",", 
       RowBox[{"CP", "[", 
        RowBox[{"7", ",", "2"}], "]"}], ",", 
       RowBox[{"C3inward", "[", "2", "]"}], ",", 
       RowBox[{"C3outward", "[", "5", "]"}], ",", 
       RowBox[{"V3", "[", 
        RowBox[{"0", ",", "1", ",", "7", ",", "3"}], "]"}], ",", 
       RowBox[{"V3", "[", 
        RowBox[{"1", ",", "0", ",", "4", ",", "6"}], "]"}], ",", 
       RowBox[{"GV", "[", "3", "]"}], ",", 
       RowBox[{"GV", "[", "4", "]"}], ",", 
       RowBox[{"GV", "[", "6", "]"}], ",", 
       RowBox[{"GV", "[", "7", "]"}], ",", 
       RowBox[{"EACASc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2"}], "]"}], ",", 
       RowBox[{"ECSc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "5"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"diagram", "=", 
    RowBox[{"DiagramFactorDivision", "[", "diagram", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8211630738434935`*^9, 3.821163205993387*^9}, {
   3.8211633179816265`*^9, 3.82116343910231*^9}, {3.8211634856682434`*^9, 
   3.8211635186212826`*^9}, {3.8211640427957883`*^9, 
   3.8211640588958755`*^9}, {3.821164093921547*^9, 3.821164197977104*^9}, {
   3.8211642367370353`*^9, 3.821164237134565*^9}, {3.8211642695247126`*^9, 
   3.8211642771552415`*^9}, {3.821164438522665*^9, 3.8211644480998383`*^9}, 
   3.8211645127992597`*^9, {3.8211661563537874`*^9, 3.82116618229855*^9}, {
   3.821166256588583*^9, 3.8211662567760544`*^9}, {3.8211712215812497`*^9, 
   3.82117122769526*^9}, {3.821171311247697*^9, 3.821171345482525*^9}, {
   3.8211714049545417`*^9, 3.821171405590146*^9}, {3.821173007331869*^9, 
   3.8211730564704304`*^9}, {3.8211732248851423`*^9, 3.821173227661725*^9}, {
   3.821173272303214*^9, 3.821173294447344*^9}, 3.821173350673213*^9, {
   3.8211744917240057`*^9, 3.82117449436567*^9}, {3.8211876885704927`*^9, 
   3.8211877213026953`*^9}, {3.8211877615362215`*^9, 
   3.8211879029871655`*^9}, {3.8211879866956434`*^9, 
   3.8211881159068522`*^9}, {3.8211881881555834`*^9, 3.821188207071409*^9}, 
   3.821188302022792*^9, {3.8211883399302316`*^9, 3.8211883449411016`*^9}, {
   3.8211890208692493`*^9, 3.821189070080474*^9}, {3.821189218192741*^9, 
   3.821189222941192*^9}, {3.8212372965833793`*^9, 3.8212373026315155`*^9}, {
   3.821237362140044*^9, 3.8212373880340037`*^9}, {3.8212374480437717`*^9, 
   3.82123745823518*^9}, {3.8212375822127295`*^9, 3.82123758540237*^9}, {
   3.821237629542182*^9, 3.8212376442454815`*^9}, {3.821241060652302*^9, 
   3.821241082275836*^9}, {3.821241149153693*^9, 3.821241163666191*^9}, {
   3.82124119693948*^9, 3.8212412009082174`*^9}, {3.8212412460231404`*^9, 
   3.8212412479436345`*^9}, {3.821286818002784*^9, 3.8212869088792286`*^9}, {
   3.8212869992669363`*^9, 3.821287017080688*^9}, {3.821287056577347*^9, 
   3.8212870590385733`*^9}, {3.821287222446233*^9, 3.8212872491965303`*^9}, {
   3.821287361932895*^9, 3.8212873655709476`*^9}, {3.8212874366904087`*^9, 
   3.8212874445910797`*^9}, {3.8215484411709595`*^9, 3.821548442107999*^9}, {
   3.8215868202750382`*^9, 3.821586864411069*^9}, 3.8216019011208014`*^9, 
   3.8216047910738387`*^9, {3.821607825830187*^9, 3.821607825888262*^9}, {
   3.821628013281845*^9, 3.8216280317391376`*^9}, 3.8216286754768972`*^9, {
   3.8229133000630937`*^9, 3.822913329892503*^9}, {3.82334582670655*^9, 
   3.8233458438736897`*^9}, {3.8233458934376965`*^9, 3.823345989680134*^9}, {
   3.823346022795741*^9, 3.823346045300992*^9}, 3.8233464209587946`*^9, {
   3.8233465601341014`*^9, 3.8233465694771338`*^9}, {3.8233466098897867`*^9, 
   3.8233466748160114`*^9}, {3.8233467195974026`*^9, 3.8233468010694532`*^9}, 
   3.8233471859337225`*^9, 3.823347351937253*^9, {3.823347407137435*^9, 
   3.8233474179589663`*^9}, {3.823347538566728*^9, 3.8233476156151066`*^9}, {
   3.823347659300249*^9, 3.823347674740223*^9}, {3.8233478096036425`*^9, 
   3.8233478372562075`*^9}, 3.823347917306221*^9, {3.82334833676114*^9, 
   3.8233484286663384`*^9}, {3.82334862149249*^9, 3.8233486473545113`*^9}, {
   3.823348718766864*^9, 3.8233487744189405`*^9}, {3.823348942029975*^9, 
   3.8233492129906864`*^9}, {3.8233499272987895`*^9, 
   3.8233500249314756`*^9}, {3.8233500559770517`*^9, 
   3.8233500807423034`*^9}, {3.8233502798250413`*^9, 3.8233503824438224`*^9}, 
   3.8233504277398643`*^9, {3.8233504874716635`*^9, 3.8233505285327263`*^9}, {
   3.823350614856309*^9, 3.8233506854973893`*^9}, {3.823350780939432*^9, 
   3.8233507940749054`*^9}, {3.8233508433236976`*^9, 3.823350899904307*^9}, 
   3.8233510137566385`*^9, {3.8233511305694246`*^9, 3.8233511563825254`*^9}, 
   3.8233512011301284`*^9, {3.823351232594886*^9, 3.82335123484708*^9}, {
   3.823351279046683*^9, 3.8233512973769884`*^9}, {3.823351423329055*^9, 
   3.823351452661637*^9}, 3.823351793028617*^9, {3.8233518252116456`*^9, 
   3.8233518833735185`*^9}, {3.82335192310499*^9, 3.8233519644642897`*^9}, {
   3.8233520136584806`*^9, 3.823352019333725*^9}, {3.823352302401205*^9, 
   3.823352311050264*^9}, {3.8233523683616915`*^9, 3.823352388391166*^9}, 
   3.823352431779516*^9, {3.823356952568037*^9, 3.823356964691628*^9}, {
   3.8233569985389338`*^9, 3.8233570181285563`*^9}, {3.823357087746803*^9, 
   3.823357095994939*^9}, 3.8233571752527723`*^9, 3.823357206145712*^9, {
   3.8233572708839464`*^9, 3.8233572934403176`*^9}, {3.823357358476282*^9, 
   3.8233574086271143`*^9}, {3.823357441377986*^9, 3.8233574452490673`*^9}, {
   3.8233576431107616`*^9, 3.8233577443339796`*^9}, {3.823358071821687*^9, 
   3.823358276549383*^9}, {3.8233619604155607`*^9, 3.823362021056369*^9}, {
   3.823362072834631*^9, 3.8233621206861243`*^9}, {3.823362151464116*^9, 
   3.823362172283472*^9}, {3.823362231727383*^9, 3.823362249257168*^9}, {
   3.8233623197937965`*^9, 3.823362390603486*^9}, {3.8233625542492247`*^9, 
   3.823362616523448*^9}, {3.823362762389743*^9, 3.8233631697346935`*^9}, {
   3.8233632279129086`*^9, 3.823363309003422*^9}, {3.823363349211691*^9, 
   3.823363441237938*^9}, {3.8233638783295527`*^9, 3.823363925823407*^9}, 
   3.8264589006460204`*^9, 3.8264589652529564`*^9, {3.8265073276264744`*^9, 
   3.826507329329507*^9}, {3.826528536421449*^9, 3.8265285617775955`*^9}, {
   3.826528681357551*^9, 3.826528708514457*^9}, 3.8302569474736657`*^9, {
   3.833804872968449*^9, 3.8338048809918523`*^9}, {3.845220672947437*^9, 
   3.845220684479929*^9}, {3.847020538731251*^9, 3.847020540483965*^9}, {
   3.8470842566089373`*^9, 3.8470842571712985`*^9}, {3.8493359312067595`*^9, 
   3.84933599308675*^9}, {3.8493420574567986`*^9, 3.8493420719853945`*^9}, 
   3.849342107452044*^9, {3.849343663352841*^9, 3.8493436642093983`*^9}, {
   3.872839040165279*^9, 
   3.872839041796008*^9}},ExpressionUUID->"522d5489-6dfc-4fac-bbec-\
215ccba72326"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", "0"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{
        RowBox[{"$p", "[", 
         RowBox[{"-", "1"}], "]"}], "[", "2", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", 
        RowBox[{"-", "1"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"$p", "[", "3", "]"}], "[", "2", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"$p", "[", "7", "]"}], "[", "2", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"$p", "[", "3", "]"}], "[", "2", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"$p", "[", "7", "]"}], "[", "2", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"$p", "[", "3", "]"}], "[", "2", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"$p", "[", "4", "]"}], "[", "3", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"$p", "[", "4", "]"}], "[", "3", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"$p", "[", "4", "]"}], "[", "3", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"$p", "[", "5", "]"}], "[", "4", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"$p", "[", "5", "]"}], "[", "4", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"$p", "[", 
         RowBox[{"-", "2"}], "]"}], "[", "5", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"$p", "[", "5", "]"}], "[", "4", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"$p", "[", "5", "]"}], "[", "6", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"$p", "[", "5", "]"}], "[", "6", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "6", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"$p", "[", "5", "]"}], "[", "6", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "6", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"$p", "[", "6", "]"}], "[", "7", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "6", "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"$p", "[", "6", "]"}], "[", "7", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"$p", "[", "6", "]"}], "[", "7", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"$p", "[", "7", "]"}], "[", "2", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "0", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "0", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "6", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "7", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "$Bl"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "$Bu"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "$Du"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "7"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"0", ",", "$Dl"}], "}"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "$Bl"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "$Bu"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "$Du"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "3"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"0", ",", "$Dl"}], "}"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "7"}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "$Bl"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "$Bu"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "$Du"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "7"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"0", ",", "$Dl"}], "}"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "$Bl"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "$Bu"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "$Du"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "7"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "3"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"0", ",", "$Dl"}], "}"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "$Bl"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "$Bu"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "$Du"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "3"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"0", ",", "$Dl"}], "}"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "7"}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "$Bl"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "$Bu"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "$Du"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "3"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "7"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"0", ",", "$Dl"}], "}"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "$Bl"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "$Bu"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "$Du"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "4"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", "$Dl"}], "}"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "6"}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "$Bl"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "$Bu"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "$Du"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "6"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", "$Dl"}], "}"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "4"}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "$Bl"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "$Bu"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "$Du"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "4"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", "$Dl"}], "}"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "6"}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "$Bl"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "$Bu"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "$Du"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "4"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "6"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", "$Dl"}], "}"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "$Bl"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "$Bu"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "$Du"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "6"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", "$Dl"}], "}"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "4"}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "$Bl"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "$Bu"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "$Du"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "6"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "4"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", "$Dl"}], "}"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.821164262166877*^9, 3.821164282738286*^9}, 
   3.821166864624243*^9, 3.8211713518574543`*^9, 3.8211730574947147`*^9, 
   3.8211731397295575`*^9, 3.821173307871402*^9, 3.8211733552601547`*^9, 
   3.8211881721934814`*^9, 3.8211882301793804`*^9, 3.8211883035469313`*^9, 
   3.8211890727184815`*^9, 3.8212052042603607`*^9, 3.82123730663258*^9, 
   3.8212373897704673`*^9, 3.8212376498900805`*^9, 3.8212411169044127`*^9, {
   3.8212411586514463`*^9, 3.8212411645758395`*^9}, 3.8212412788815565`*^9, 
   3.8212869283484573`*^9, 3.8212870179315314`*^9, 3.821287059704336*^9, {
   3.8212872298589754`*^9, 3.8212872515937567`*^9}, {3.8212873659803233`*^9, 
   3.82128738355756*^9}, 3.821287445937396*^9, 3.8215867984903383`*^9, 
   3.8215868661611066`*^9, 3.8216047960403934`*^9, 3.8216078306292915`*^9, 
   3.821628683977155*^9, 3.8233632297299943`*^9, 3.823363313155064*^9, {
   3.8233633518820257`*^9, 3.823363361008198*^9}, {3.8233634267860985`*^9, 
   3.823363454591052*^9}, {3.823363893477538*^9, 3.82336391445716*^9}, 
   3.826458977534034*^9, 3.8452207144534206`*^9, 3.8452207454866705`*^9, 
   3.8493420735794926`*^9, 3.849342108317166*^9, 3.849343665467189*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"ca001a55-2a35-4317-b25e-73777fbe49ba"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
Magnification:>1.1 Inherited,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"27879183-d8fc-4d70-bd04-3ff4d3134725"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2338, 35, 63, "Text",ExpressionUUID->"c6ca0ae2-6e65-4b82-b4ec-89eb99306d1a"],
Cell[2899, 57, 3301, 62, 472, "Text",ExpressionUUID->"cd23701f-41e4-4997-9735-6881191f0e4c"],
Cell[6203, 121, 17655, 487, 894, "Input",ExpressionUUID->"1de6352a-6d16-401a-b99b-f03873437a32"],
Cell[23861, 610, 1289, 22, 190, "Text",ExpressionUUID->"f1f6ad3e-db01-4977-8dc4-f274b343b79c"],
Cell[25153, 634, 2927, 79, 95, "Input",ExpressionUUID->"40f315fb-87a3-439b-ab55-24066c2d30ad"],
Cell[28083, 715, 1115, 19, 165, "Text",ExpressionUUID->"437ad73e-9f1f-4198-9735-d3ac9176b847"],
Cell[29201, 736, 11615, 296, 683, "Input",ExpressionUUID->"5496d412-edd3-472b-873e-44d2e63ff5c0"],
Cell[40819, 1034, 1076, 19, 165, "Text",ExpressionUUID->"1bcc733f-b96b-49e4-bd7c-f9f2d40b11e5"],
Cell[41898, 1055, 14592, 311, 639, "Input",ExpressionUUID->"071a5bee-551f-4c2a-8ace-9f9e92d012b0"],
Cell[CellGroupData[{
Cell[56515, 1370, 7645, 127, 94, "Input",ExpressionUUID->"522d5489-6dfc-4fac-bbec-215ccba72326"],
Cell[64163, 1499, 20961, 583, 595, "Output",ExpressionUUID->"ca001a55-2a35-4317-b25e-73777fbe49ba"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Constructing-theta-diagrams/DiagramPlot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     34983,        702]
NotebookOptionsPosition[     34361,        683]
NotebookOutlinePosition[     34797,        700]
CellTagsIndexPosition[     34754,        697]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"This", " ", "function", " ", "takes"}], ";", " ", 
     RowBox[{
     "a", " ", "list", " ", "of", " ", "vertices", " ", 
      "\"\<{{$v[1][i],...black-dots...},{$v[2][j],...white-dots...}}\>\""}]}],
     ",", " ", 
    RowBox[{
     RowBox[{"the", " ", "solid"}], "-", 
     RowBox[{"lines", " ", "list", " ", "\"\<{{{a,b},p},...}\>\"", " ", 
      RowBox[{"(", 
       RowBox[{
       "where", " ", "\"\<a\>\"", " ", "and", " ", "\"\<b\>\"", " ", "are", 
        " ", "vertex", " ", "that", " ", "have", " ", "a", " ", "link", " ", 
        "of", " ", "weight", " ", "\"\<p\>\""}], ")"}]}]}], ",", " ", 
    RowBox[{
    "a", " ", "list", " ", "of", " ", "dotted", " ", "lines", " ", 
     "\"\<{$s*$v[1][i]$v[2][j],...}\>\"", " ", "and", " ", "the", " ", "list",
      " ", "of", " ", "thetas", " ", "\"\<{{$v[1][l],\>\"", "l", 
     "\"\<},{$v[2][m],\>\"", "mdot", 
     RowBox[{
     "\"\<},...}={\!\(\*SubscriptBox[\(\[Theta]\), \(l, \*SubscriptBox[\(\
\[Alpha]\), \(l\)]\)]\),\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(\
\[Theta]\), \(_\)], \(m\)], SubscriptBox[OverscriptBox[\(\[Alpha]\), \(.\)], \
\(m\)]]\),...}\>\"", ".", " ", "It"}], " ", "then", " ", "outputs", " ", 
     "the", " ", "respective", " ", "EdgeTaggedGraph", " ", "with", " ", 
     "oriented", " ", 
     RowBox[{
     "lines", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "REMARKS"}], 
     "\[IndentingNewLine]", " ", "We", " ", "need", " ", "tags", " ", "so", 
     " ", "that", " ", "we", " ", "can", " ", "distinguish", " ", "two", " ", 
     "parallel", " ", "lines", " ", "for", " ", "assigning", " ", "possibly", 
     " ", "different", " ", "styles", " ", "and", " ", 
     RowBox[{"momenta", ".", " ", "We"}], " ", "choose", " ", "the", " ", 
     "tagged", " ", "graph", " ", "with", " ", "directed", " ", "indexes", 
     " ", "because", " ", "the", " ", "undirected", " ", "ones", " ", 
     "prooved", " ", "unreliable", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "mixing", " ", "tags", " ", "of", " ", "vertices", " ", "and", " ", 
        "edges", " ", "under", " ", "certain", " ", "manipulations"}], ")"}], 
      "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DiagramPlot", "[", 
    RowBox[{
    "vertices_", ",", "solidlines_", ",", "dottedlines_", ",", "thetas_"}], 
    "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "i", ",", "styles", ",", "color", ",", "triangles", ",", "labels"}], 
       "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", "description"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"styles", "=", 
        RowBox[{"{", "}"}]}], ";", "        ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "it", " ", "will", " ", "contain", " ", 
          "\"\<{a\[UndirectedEdge]b, ...All \>\"", "Default"}], "-", 
         RowBox[{
         "style", 
          "\"\<..., Style[c\[UndirectedEdge]d,Dotted], ...All \
Dotted...}\>\""}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"color", "=", 
        RowBox[{"{", "}"}]}], ";", "          ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", 
         "\"\<{a->White, ...All White..., b->Black, ...All Black...}\>\""}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"triangles", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "it", " ", "will", " ", "contain", " ", "\"\<{a->\>\"", "Triangle", 
          "\"\<,b->\>\"", "Triangle", "\"\<,...}\>\""}], ",", " ", 
         RowBox[{"so", " ", "all", " ", "the", " ", "triangular", " ", 
          RowBox[{"vertices", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"labels", "=", 
        RowBox[{"{", "}"}]}], ";", "        ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "it", " ", "will", " ", "be", " ", "a", " ", "list", " ", 
          "containing", " ", "all", " ", "the", " ", "momenta"}], " ", "+", 
         " ", 
         RowBox[{
         "all", " ", "the", " ", "\"\<\\sigma^\\mu\>\"", " ", "of", " ", 
          "vectorial", " ", "contirbutions"}]}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Initialize", " ", "styles"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "solidlines", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"styles", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"styles", ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"solidlines", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "->", 
             RowBox[{
              RowBox[{
               RowBox[{"solidlines", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "dottedlines", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"styles", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"styles", ",", 
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"dottedlines", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "->", 
               RowBox[{
                RowBox[{"dottedlines", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], ",", "Dotted"}], "]"}]}], 
           "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Initialize", " ", "color"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"vertices", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"color", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"color", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"vertices", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "->", "Black"}]}], "]"}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"vertices", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"color", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"color", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"vertices", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "->", "White"}]}], "]"}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Initialize", " ", "triangular"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "thetas", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"triangles", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"triangles", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"thetas", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "->", "\"\<Triangle\>\""}]}], 
           "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Initialize", " ", "labels"}], ",", " ", 
         RowBox[{
         "it", " ", "will", " ", "have", " ", "all", " ", "the", " ", 
          "momenta", " ", "and", " ", "AFTER", " ", "all", " ", "the", " ", 
          "\"\<\\sigma^\\mu\>\""}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "solidlines", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"labels", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"labels", ",", 
            RowBox[{
             RowBox[{"solidlines", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "dottedlines", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"labels", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"labels", ",", 
            RowBox[{
             RowBox[{"dottedlines", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"vertices", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"vertices", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "styles", ",", 
          "color", ",", "triangles", ",", "labels"}], "}"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"EdgeTaggedGraph", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"vertices", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"vertices", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "styles", ",", 
         RowBox[{"VertexStyle", "->", "color"}], ",", 
         RowBox[{"VertexShapeFunction", "->", "triangles"}], ",", 
         RowBox[{"EdgeWeight", "->", "labels"}], ",", 
         RowBox[{"EdgeLabels", "->", "\"\<EdgeWeight\>\""}], ",", 
         RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8521941073554363`*^9, 3.852194126544819*^9}, {
  3.852219460729351*^9, 3.8522194615011873`*^9}, {3.8522195894138308`*^9, 
  3.852219612779135*^9}, {3.8832081146612444`*^9, 3.88320817479772*^9}, {
  3.883208213195652*^9, 3.8832082401890907`*^9}, {3.8832187737825675`*^9, 
  3.883218871589655*^9}},ExpressionUUID->"e1980d0f-73b5-4f87-b46f-\
ab6842881c3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{"**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "Example", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**"}]}], "******)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vertices", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"va", ",", "vc", ",", "ve"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"vb", ",", "vd", ",", "vf"}], "}"}]}], "}"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Respectively", " ", "black", " ", "and", " ", "white", " ", "theta"}], 
     "-", 
     RowBox[{
     "vertices", " ", "plus", " ", "the", " ", "triangular", " ", "ones"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solidlines", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"va", ",", "vb"}], "}"}], ",", 
         RowBox[{"-", "p1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"vc", ",", "vb"}], "}"}], ",", "p2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"va", ",", "vd"}], "}"}], ",", "p3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ve", ",", "vb"}], "}"}], ",", "p4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ve", ",", "vd"}], "}"}], ",", "p5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ve", ",", "vf"}], "}"}], ",", "p6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"vc", ",", "vf"}], "}"}], ",", "p7"}], "}"}]}], "}"}]}], 
    ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"Solid", " ", "lines"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dottedlines", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s1", "*", "va", "*", "vb"}], ",", 
       RowBox[{"s2", "*", "va", "*", "vd"}]}], "}"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"Dotted", " ", "lines"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"thetas", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"va", ",", "\"\<1\>\""}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"vb", ",", "\"\<2dot\>\""}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"DiagramPlot", "[", 
    RowBox[{
    "vertices", ",", "solidlines", ",", "dottedlines", ",", "thetas"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.820121346183734*^9, 3.8201213922461815`*^9}, {
   3.8201221483837576`*^9, 3.8201221760788517`*^9}, {3.820122228989705*^9, 
   3.820122243825097*^9}, {3.8201224328027472`*^9, 3.82012251017168*^9}, {
   3.820123145207824*^9, 3.8201232198213005`*^9}, {3.8201233405970864`*^9, 
   3.820123382366361*^9}, 3.8201234389911523`*^9, {3.8201235341889725`*^9, 
   3.820123554192362*^9}, {3.8201236033494043`*^9, 3.820123616464204*^9}, {
   3.820123720272961*^9, 3.8201237225143075`*^9}, {3.8201238458685894`*^9, 
   3.8201238752590723`*^9}, {3.8201239725535793`*^9, 
   3.8201240558825235`*^9}, {3.8201241703075485`*^9, 3.820124171056486*^9}, {
   3.820124227679745*^9, 3.820124263296342*^9}, {3.8201243323030257`*^9, 
   3.8201243903717747`*^9}, {3.8201245888213077`*^9, 
   3.8201246908184004`*^9}, {3.8201248815552883`*^9, 
   3.8201249746824293`*^9}, {3.820125016370165*^9, 3.820125070530393*^9}, {
   3.820125125440324*^9, 3.8201251930917735`*^9}, {3.8201252236750984`*^9, 
   3.8201253169733305`*^9}, {3.8201254781878967`*^9, 3.820125486694068*^9}, {
   3.820125605728345*^9, 3.8201257234737244`*^9}, {3.8201257569808884`*^9, 
   3.820125844064001*^9}, {3.820125904507082*^9, 3.8201259300059414`*^9}, {
   3.8201260051337385`*^9, 3.8201261443589935`*^9}, {3.820126175688861*^9, 
   3.8201261771241274`*^9}, {3.820126213121956*^9, 3.8201262425106306`*^9}, {
   3.820126288072345*^9, 3.820126312471551*^9}, {3.8201264079081187`*^9, 
   3.8201264183807154`*^9}, 3.8201265325568485`*^9, {3.82012678605637*^9, 
   3.820126829173461*^9}, {3.8201269710438786`*^9, 3.8201270103901443`*^9}, {
   3.8201271765508175`*^9, 3.8201272904599805`*^9}, {3.8201273470567317`*^9, 
   3.82012736105422*^9}, {3.8201273951876307`*^9, 3.82012743101134*^9}, 
   3.820127486766489*^9, {3.8201276904829416`*^9, 3.820127749797908*^9}, {
   3.8201277944663305`*^9, 3.820127865406579*^9}, {3.8201279669058447`*^9, 
   3.8201281765857143`*^9}, {3.82012823742657*^9, 3.82012830911069*^9}, {
   3.8201284455401697`*^9, 3.820128486567091*^9}, 3.820128543886239*^9, {
   3.820128649538237*^9, 3.8201287166543055`*^9}, {3.8201287564232073`*^9, 
   3.8201288445896144`*^9}, {3.8201289482490177`*^9, 3.8201289488470473`*^9}, 
   3.82012910309393*^9, {3.8201291719740677`*^9, 3.8201292574170837`*^9}, {
   3.8201292931106415`*^9, 3.820129342984562*^9}, {3.8201294050211926`*^9, 
   3.8201294936243353`*^9}, {3.820129853029196*^9, 3.8201299558646135`*^9}, {
   3.8201302110796757`*^9, 3.8201302531198645`*^9}, {3.820130315129737*^9, 
   3.8201303873481493`*^9}, {3.8201305022276626`*^9, 
   3.8201305433181577`*^9}, {3.820130592078181*^9, 3.8201306067693424`*^9}, {
   3.820130802117839*^9, 3.82013086510038*^9}, {3.8201308954842367`*^9, 
   3.820130958498171*^9}, {3.820130995675126*^9, 3.820131154051148*^9}, {
   3.8201312165042706`*^9, 3.8201313312738495`*^9}, {3.820131426068014*^9, 
   3.820131428854639*^9}, {3.820131465968018*^9, 3.820131583182669*^9}, 
   3.8201316987766776`*^9, {3.8201317708800926`*^9, 3.820131797554452*^9}, {
   3.820136551803276*^9, 3.8201365946691923`*^9}, {3.820136774955264*^9, 
   3.820136835168954*^9}, {3.820136881327201*^9, 3.8201369574029264`*^9}, 
   3.8201371139169884`*^9, {3.820137241242096*^9, 3.82013729198003*^9}, {
   3.82013765907071*^9, 3.8201377897759795`*^9}, {3.820137904936678*^9, 
   3.820137923547284*^9}, {3.820137982022729*^9, 3.8201380041353674`*^9}, {
   3.820138040647978*^9, 3.8201380989781656`*^9}, {3.820138352523919*^9, 
   3.8201383554302354`*^9}, {3.820138389313933*^9, 3.8201383915424767`*^9}, {
   3.820138533578951*^9, 3.820138741482445*^9}, {3.8201388335298967`*^9, 
   3.8201388437371216`*^9}, {3.8201388803279505`*^9, 3.820138893915782*^9}, {
   3.820139049007329*^9, 3.820139102698121*^9}, {3.820139138588805*^9, 
   3.8201391882524796`*^9}, {3.820139397543146*^9, 3.8201395531176887`*^9}, {
   3.820139594199233*^9, 3.820139604957635*^9}, {3.820139678140476*^9, 
   3.820139678831771*^9}, {3.820139733973222*^9, 3.8201398139726405`*^9}, {
   3.820139868141876*^9, 3.820139879297207*^9}, {3.8201399416169386`*^9, 
   3.820139980762995*^9}, {3.8201427021044235`*^9, 3.8201427107883797`*^9}, {
   3.820142776584722*^9, 3.8201427865947156`*^9}, {3.820142922568761*^9, 
   3.8201430774850893`*^9}, {3.820143355350013*^9, 3.8201434508337574`*^9}, {
   3.8201437063241878`*^9, 3.8201437212696633`*^9}, {3.8201437576234207`*^9, 
   3.820143893831479*^9}, {3.8201439296304765`*^9, 3.8201440196057186`*^9}, {
   3.82014406300198*^9, 3.8201441472651596`*^9}, 3.8201447127522106`*^9, {
   3.820144763195531*^9, 3.820144814609473*^9}, {3.820145094208231*^9, 
   3.8201456915523376`*^9}, {3.8201529504459553`*^9, 3.820152951882577*^9}, {
   3.820153123709143*^9, 3.8201531356350775`*^9}, 3.8201532038568068`*^9, {
   3.8201532379648333`*^9, 3.8201532852486944`*^9}, {3.820153359442678*^9, 
   3.8201534002398214`*^9}, {3.82015344079101*^9, 3.820153483214158*^9}, {
   3.820153625650693*^9, 3.8201536418693094`*^9}, {3.8201537190108643`*^9, 
   3.8201537823572397`*^9}, {3.820153830916464*^9, 3.8201538359124584`*^9}, {
   3.8201538686952868`*^9, 3.8201538812367373`*^9}, {3.8201541011532106`*^9, 
   3.8201541578890934`*^9}, {3.8201541947832603`*^9, 3.820154252321331*^9}, {
   3.820154298302808*^9, 3.820154307511241*^9}, {3.8201543805632305`*^9, 
   3.820154412195496*^9}, {3.820154464017482*^9, 3.8201544678471456`*^9}, {
   3.8201545373672266`*^9, 3.820154563501544*^9}, {3.8201545946693025`*^9, 
   3.8201546050172186`*^9}, {3.8201546578542404`*^9, 
   3.8201546957445927`*^9}, {3.8201547301462107`*^9, 3.82015505563727*^9}, {
   3.820155096578289*^9, 3.820155100232299*^9}, {3.820155199881502*^9, 
   3.820155304459217*^9}, {3.8201553570161037`*^9, 3.8201554263242035`*^9}, {
   3.820157875851405*^9, 3.82015788836222*^9}, {3.820158044726617*^9, 
   3.8201581894021425`*^9}, {3.8201582317494555`*^9, 
   3.8201582671243587`*^9}, {3.820158310428671*^9, 3.820158481065756*^9}, {
   3.82015856618338*^9, 3.8201586142474165`*^9}, {3.820158652585148*^9, 
   3.8201586944760623`*^9}, {3.8201587263316326`*^9, 3.820158791501978*^9}, {
   3.8201588569714527`*^9, 3.8201588894287167`*^9}, {3.8201589375355263`*^9, 
   3.82015910275303*^9}, {3.8201591345004654`*^9, 3.8201592706375046`*^9}, {
   3.820159322393507*^9, 3.8201593660338545`*^9}, {3.8201596390884013`*^9, 
   3.820159763700712*^9}, 3.820159818741452*^9, {3.820159856917509*^9, 
   3.8201598889725866`*^9}, {3.8201599202979183`*^9, 
   3.8201600212461915`*^9}, {3.820160074207281*^9, 3.820160099676878*^9}, {
   3.8201601825270433`*^9, 3.8201602163925896`*^9}, {3.82016025895691*^9, 
   3.820160271994133*^9}, {3.8201605306954536`*^9, 3.8201605668972015`*^9}, {
   3.8201606309839554`*^9, 3.8201606381983337`*^9}, {3.820160690782262*^9, 
   3.820160699503376*^9}, {3.82016086622228*^9, 3.820161025039235*^9}, {
   3.820161105826061*^9, 3.820161252622449*^9}, {3.8201612898586817`*^9, 
   3.8201612941464987`*^9}, {3.8201614081340303`*^9, 
   3.8201616661402607`*^9}, {3.82016173709112*^9, 3.82016173994249*^9}, {
   3.8201618970529823`*^9, 3.8201618982974205`*^9}, {3.820162479335925*^9, 
   3.8201625770525837`*^9}, {3.820162666882609*^9, 3.820162669016958*^9}, {
   3.820162711176182*^9, 3.8201627409695144`*^9}, {3.820162832106576*^9, 
   3.8201628622518215`*^9}, {3.820162895548724*^9, 3.8201628958261924`*^9}, {
   3.820162938239992*^9, 3.820163003583744*^9}, 3.82016304004519*^9, {
   3.820163153213896*^9, 3.8201631885260744`*^9}, {3.8201632271210623`*^9, 
   3.820163346298953*^9}, {3.820163397343478*^9, 3.8201634400924463`*^9}, {
   3.8201636384001894`*^9, 3.8201636423562126`*^9}, 3.8201636799381814`*^9, {
   3.8201637272183695`*^9, 3.820163741539236*^9}, {3.8201637736810665`*^9, 
   3.820163850960297*^9}, {3.8201639185096483`*^9, 3.820163927430563*^9}, {
   3.820163959789502*^9, 3.820163992598868*^9}, {3.8201640395066853`*^9, 
   3.8201641223514633`*^9}, {3.820164203006727*^9, 3.8201642034947014`*^9}, {
   3.820164283703743*^9, 3.820164316680599*^9}, {3.82016439173878*^9, 
   3.8201645028633575`*^9}, {3.820165024367921*^9, 3.820165062138112*^9}, {
   3.8201651015225735`*^9, 3.8201651820498657`*^9}, {3.8201652198529034`*^9, 
   3.8201652384004765`*^9}, {3.8201652749069395`*^9, 3.820165347643818*^9}, {
   3.8201654437433233`*^9, 3.8201655042435894`*^9}, {3.8201655555279055`*^9, 
   3.8201655895805817`*^9}, {3.820165625434879*^9, 3.820165625878858*^9}, {
   3.820167343718931*^9, 3.820167404461726*^9}, {3.8201674690953817`*^9, 
   3.8201675506078606`*^9}, {3.8201679476559925`*^9, 
   3.8201680412092896`*^9}, {3.8201680881909*^9, 3.8201682620863514`*^9}, {
   3.82016833712296*^9, 3.8201683812499485`*^9}, {3.820168435767564*^9, 
   3.8201684683763676`*^9}, {3.82016850898184*^9, 3.820168515062214*^9}, {
   3.8201685724398804`*^9, 3.8201685867374144`*^9}, {3.8201686847360954`*^9, 
   3.8201687104097075`*^9}, {3.820201141684352*^9, 3.820201153779123*^9}, {
   3.820201394929002*^9, 3.820201397056449*^9}, {3.820201440930893*^9, 
   3.820201479117835*^9}, {3.820201527927637*^9, 3.820201529253451*^9}, 
   3.820201574448762*^9, {3.820201605509917*^9, 3.820201607540267*^9}, {
   3.820201665679257*^9, 3.820201671219301*^9}, {3.8202017302160015`*^9, 
   3.8202017761253653`*^9}, {3.8202018243613005`*^9, 
   3.8202018309645295`*^9}, {3.8202019305145717`*^9, 
   3.8202019412583323`*^9}, {3.8202019733692083`*^9, 3.820201976654248*^9}, {
   3.8202020300717106`*^9, 3.8202020356463795`*^9}, {3.820202885540228*^9, 
   3.820203009233255*^9}, {3.8202030472231255`*^9, 3.820203050572147*^9}, {
   3.8202033039534464`*^9, 3.820203318465331*^9}, {3.820203359426223*^9, 
   3.820203384768284*^9}, {3.8202035616934986`*^9, 3.8202035950562882`*^9}, {
   3.820203651180794*^9, 3.820203692761216*^9}, {3.8202037325649395`*^9, 
   3.820203852561322*^9}, {3.820203911671194*^9, 3.820203936103467*^9}, {
   3.820203990342657*^9, 3.820203995513564*^9}, {3.820204089587217*^9, 
   3.8202041723242226`*^9}, {3.8202042032578917`*^9, 
   3.8202042492852507`*^9}, {3.8202044365129967`*^9, 3.820204506890953*^9}, {
   3.820204601624677*^9, 3.8202047655878534`*^9}, {3.820206665090561*^9, 
   3.8202067196155596`*^9}, {3.820206780581665*^9, 3.8202067909273014`*^9}, {
   3.820208297675933*^9, 3.820208366510521*^9}, {3.820208400856245*^9, 
   3.8202085074692554`*^9}, {3.8202085450284443`*^9, 3.820208570115046*^9}, {
   3.820208761390336*^9, 3.820208770371156*^9}, {3.8202088104523497`*^9, 
   3.8202088183350887`*^9}, {3.8202088492172112`*^9, 3.820208888078437*^9}, {
   3.82020891902107*^9, 3.820209057397524*^9}, {3.820211147198037*^9, 
   3.820211257085891*^9}, {3.820211452663108*^9, 3.8202116029855127`*^9}, {
   3.820211654255952*^9, 3.8202117233939557`*^9}, {3.8202135758666945`*^9, 
   3.82021360487263*^9}, {3.8202178000037413`*^9, 3.8202178117452745`*^9}, {
   3.820289762493359*^9, 3.8202897637476954`*^9}, 3.8202898141045914`*^9, {
   3.8202935499375296`*^9, 3.8202935688716936`*^9}, {3.820293618079112*^9, 
   3.8202936340459394`*^9}, {3.82029366501614*^9, 3.82029366806031*^9}, {
   3.8202941525717974`*^9, 3.820294184032035*^9}, {3.820294715365674*^9, 
   3.8202947169850535`*^9}, {3.8215862752625484`*^9, 3.821586278253725*^9}, {
   3.8215863231068573`*^9, 3.8215863286295476`*^9}, {3.8220236109912634`*^9, 
   3.822023616265873*^9}, {3.822023648141548*^9, 3.822023680835744*^9}, {
   3.82202376468429*^9, 3.822023765657104*^9}, {3.822023923332177*^9, 
   3.822023945040571*^9}, {3.822023989429847*^9, 3.822023990534869*^9}, {
   3.8220240714945927`*^9, 3.822024157919572*^9}, {3.822024192093501*^9, 
   3.8220241943814974`*^9}, {3.8220242410084968`*^9, 
   3.8220243282228823`*^9}, {3.8220243607092977`*^9, 3.822024366423874*^9}, {
   3.8220247050687647`*^9, 3.8220249228912134`*^9}, {3.822025007345935*^9, 
   3.8220252591732297`*^9}, {3.8220253857130985`*^9, 3.822025395056164*^9}, {
   3.8220255422428913`*^9, 3.8220255740659285`*^9}, {3.822025613908825*^9, 
   3.822025677332352*^9}, {3.8259457497012453`*^9, 3.8259457776111107`*^9}, {
   3.8264597043841515`*^9, 3.8264600475532436`*^9}, {3.826530896838909*^9, 
   3.826530950031692*^9}, 3.8338054415785503`*^9, {3.8452224113159776`*^9, 
   3.845222429304455*^9}, {3.8452225292464647`*^9, 3.845222546132311*^9}, {
   3.8510571469085493`*^9, 3.851057212180606*^9}, {3.851057259541176*^9, 
   3.8510573024157643`*^9}, 3.851057601029689*^9, {3.8519621850946703`*^9, 
   3.8519622100492454`*^9}, {3.8521938543628645`*^9, 3.852193924716891*^9}, {
   3.852194065956427*^9, 3.852194068270543*^9}, {3.8521962665774107`*^9, 
   3.852196434391652*^9}, {3.8521965276371245`*^9, 3.8521965338875012`*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"ef60bed3-9236-4447-a238-80aa759643e8"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{$CellContext`va, $CellContext`vc, $CellContext`ve, \
$CellContext`vb, $CellContext`vd, $CellContext`vf}, {{{1, 4}, {2, 4}, {1, 
       5}, {3, 4}, {3, 5}, {3, 6}, {2, 6}, {1, 4}, {1, 5}}, Null, {1, 1, 1, 1,
        1, 1, 1, 2, 2}}, {
      EdgeLabels -> {"EdgeWeight"}, 
       EdgeStyle -> {DirectedEdge[$CellContext`va, $CellContext`vd, 2] -> {
           Dashing[{0, Small}]}, 
         DirectedEdge[$CellContext`va, $CellContext`vb, 2] -> {
           Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
       VertexShapeFunction -> {$CellContext`vb -> "Triangle", $CellContext`va -> 
         "Triangle"}, 
       VertexStyle -> {$CellContext`vd -> GrayLevel[1], $CellContext`ve -> 
         GrayLevel[0], $CellContext`vf -> GrayLevel[1], $CellContext`vb -> 
         GrayLevel[1], $CellContext`va -> GrayLevel[0], $CellContext`vc -> 
         GrayLevel[0]}, 
       EdgeWeight -> {-$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`s1, $CellContext`s2}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        Medium], {
         ArrowBox[BezierCurveBox[{{0., 1.}, {0.6644407471831147, 
          0.6644407471831181}, {1., 0.}}], 0.02261146496815286], InsetBox[
          RowBox[{"-", "p1"}], {0.5700000000000001, 0.5700000000000003}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Dashing[{0, Small}], 
          ArrowBox[BezierCurveBox[{{0., 1.}, {0.3355592528168837, 
           0.3355592528168832}, {1., 0.}}], 0.02261146496815286]}, 
         InsetBox["s1", {0.4300000000000001, 0.43000000000000016}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[BezierCurveBox[{{0., 1.}, {0.1644407471831164, 
          0.5000000000000003}, {0., 0.}}], 0.02261146496815286], 
         InsetBox["p3", {0.07000000000000006, 0.5000000000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Dashing[{0, Small}], 
          ArrowBox[BezierCurveBox[{{0., 1.}, {-0.1644407471831164, 
           0.5000000000000003}, {0., 0.}}], 0.02261146496815286]}, 
         InsetBox["s2", {-0.07000000000000006, 0.5000000000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286], 
         InsetBox["p2", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286], 
         InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
         InsetBox["p4", {1., 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
         InsetBox["p5", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286], 
         InsetBox["p6", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {GrayLevel[0], 
          PolygonBox[{{0., 1.0253904140127388`}, {-0.025271703821656045`, 
           0.9816186652866242}, {0.025271703821656045`, 0.9816186652866242}, {
           0., 1.0253904140127388`}}]}, 
         InsetBox["va", 
          Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], DiskBox[{2., 1.}, 0.02261146496815286]}, 
         InsetBox["vc", 
          Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
         InsetBox["ve", 
          Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          PolygonBox[{{1., 0.025390414012738848`}, {
           0.974728296178344, -0.01838133471337579}, {
           1.025271703821656, -0.01838133471337579}, {1., 
           0.025390414012738848`}}]}, 
         InsetBox["vb", 
          Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
         InsetBox["vd", 
          Offset[{2, 2}, {0.02261146496815286, 0.02261146496815286}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], DiskBox[{2., 0.}, 0.02261146496815286]}, 
         InsetBox["vf", 
          Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.820208989633915*^9, 3.82021114410989*^9, {3.820211221319319*^9, 
   3.820211236869302*^9}, 3.820211502906339*^9, 3.820211549273073*^9, {
   3.82021359347246*^9, 3.820213607202608*^9}, 3.820293551710208*^9, 
   3.8202936493496304`*^9, 3.82029368281144*^9, {3.820294162499028*^9, 
   3.820294186711813*^9}, {3.821586317351685*^9, 3.821586324917968*^9}, 
   3.821598946585163*^9, 3.8220236173795877`*^9, 3.8220237729732*^9, 
   3.822024147506127*^9, 3.8220243363039618`*^9, 3.822024368044675*^9, {
   3.822025041532217*^9, 3.822025074075327*^9}, {3.822025136634082*^9, 
   3.8220252012587185`*^9}, {3.822025234746232*^9, 3.822025260558153*^9}, {
   3.822025387644742*^9, 3.8220253953922834`*^9}, {3.8220255449069633`*^9, 
   3.8220255757545557`*^9}, {3.8220256193689604`*^9, 3.8220256783954496`*^9}, 
   3.825945781424982*^9, 3.8264599718509727`*^9, {3.826460012076458*^9, 
   3.826460049341053*^9}, 3.8452225487877874`*^9, {3.85105758686075*^9, 
   3.8510576036715903`*^9}, {3.851962186328718*^9, 3.851962205364046*^9}, 
   3.8521938558143835`*^9, {3.8521938992609005`*^9, 3.852193925497876*^9}, {
   3.852193973435989*^9, 3.852194007165927*^9}, 3.852194069817026*^9, {
   3.8521963257825265`*^9, 3.8521963628452625`*^9}, {3.852196407793175*^9, 
   3.852196422605343*^9}, 3.8521965376699233`*^9, 3.8522209518853006`*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"1f8b682d-8cca-456f-9074-19b37675b6eb"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7d6d6e7b-629a-4add-8f30-a06b5b26e093"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 11451, 270, 816, "Input",ExpressionUUID->"e1980d0f-73b5-4f87-b46f-ab6842881c3a"],
Cell[CellGroupData[{
Cell[12034, 294, 15619, 258, 200, "Input",ExpressionUUID->"ef60bed3-9236-4447-a238-80aa759643e8"],
Cell[27656, 554, 6689, 126, 199, "Output",ExpressionUUID->"1f8b682d-8cca-456f-9074-19b37675b6eb"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Constructing-theta-diagrams/DiagramTot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    858699,      17560]
NotebookOptionsPosition[    855834,      17517]
NotebookOutlinePosition[    856270,      17534]
CellTagsIndexPosition[    856227,      17531]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
These functions were explained in more detailed in the ancillary pdf to the \
main paper.\
\>", "Text",
 CellChangeTimes->{{3.8313825250245523`*^9, 3.8313825564595823`*^9}, {
   3.831382615589243*^9, 3.8313829394833183`*^9}, {3.831383022230591*^9, 
   3.83138325907055*^9}, {3.831383298726982*^9, 3.831383305055751*^9}, {
   3.831383523154853*^9, 3.8313835446241655`*^9}, {3.831383779580154*^9, 
   3.8313838111915483`*^9}, {3.8313843568214655`*^9, 3.831384366269552*^9}, {
   3.845222874078169*^9, 3.84522290741315*^9}, {3.8452229486758976`*^9, 
   3.8452230214894047`*^9}, {3.8470208962114983`*^9, 
   3.8470208976484385`*^9}, {3.847084297033783*^9, 3.847084298205415*^9}, {
   3.8471250273670607`*^9, 3.8471250554819217`*^9}, 3.8509661153275385`*^9, {
   3.8510953327014847`*^9, 3.851095351598819*^9}, {3.883208545952776*^9, 
   3.8832085715530963`*^9}, 
   3.883448075525097*^9},ExpressionUUID->"803eb6ae-f5b8-4320-8c02-\
4540de41bd47"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DiagramTot1", "[", "diagram_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "dia", ",", "ofactor", ",", "oconstr", ",", "olines", ",", "actperm", 
        ",", "t", ",", "i", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Variables", " ", 
        RowBox[{"description", "/", "initialization"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dia", "=", "diagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"external", " ", "input"}], "*)"}], "\[IndentingNewLine]", 
       "ofactor", ";", " ", 
       RowBox[{"(*", 
        RowBox[{"overall", " ", "numerical", " ", "factor"}], "*)"}], 
       "\[IndentingNewLine]", "oconstr", ";", " ", 
       RowBox[{"(*", 
        RowBox[{"overall", " ", "constraints"}], "*)"}], 
       "\[IndentingNewLine]", "olines", ";", " ", 
       RowBox[{"(*", 
        RowBox[{"overall", " ", "lines", " ", 
         RowBox[{"(", "momenta", ")"}]}], "*)"}], "\[IndentingNewLine]", 
       "actperm", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "list", " ", "that", " ", "will", " ", "contain", " ", "a", " ", 
         "part", " ", "that", " ", "actively", " ", "partecipates", " ", "to",
          " ", "elaboration", " ", "of", " ", "permutations"}], "*)"}], 
       "\[IndentingNewLine]", "t", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "temporary", " ", "variable", " ", "for", " ", "general", " ", 
         "needs"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Divide", " ", "in", " ", "constraints"}], ",", " ", "lines",
          ",", " ", 
         RowBox[{"part", " ", "with", " ", "permutation"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"dia", "=", 
        RowBox[{"DiagramFactorDivision", "[", "dia", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ofactor", "=", 
        RowBox[{"dia", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"oconstr", "=", 
        RowBox[{"dia", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"olines", "=", 
        RowBox[{"dia", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"actperm", "=", 
        RowBox[{"dia", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Are", " ", "there", " ", "any", " ", 
         RowBox[{"permutations", "?"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "actperm", "]"}], "===", "0"}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
            RowBox[{"If", " ", "no", " ", 
             RowBox[{"permutations", " ", "--"}]}], "\[Rule]", " ", 
            "actperm"}], "=", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"factor", ",", 
              RowBox[{"permutation", " ", "constr"}], ",", 
              RowBox[{
              "innest", " ", "constr", " ", "of", " ", "that", " ", 
               "permutation"}], ",", " ", 
              RowBox[{
              "momenta", " ", "of", " ", "that", " ", "permutation"}]}], 
             "}"}], " ", "with", " ", "proper", " ", 
            RowBox[{"factors", ".", " ", "Constraints"}], " ", "are", " ", 
            "chosen", " ", "in", " ", "such", " ", "a", " ", "way", " ", 
            "that", " ", "\"\<ConstraintEvaluation\>\"", " ", "simply", " ", 
            "ignores", " ", "such", " ", 
            RowBox[{"factors", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"actperm", "=", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"{", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "}"}], "}"}], ",", 
             "0"}], "}"}], "}"}]}], " ", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", ",", 
         RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Elaborate", " ", "all", " ", "permutations"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"actperm", "=", 
           RowBox[{"PermutationsElaboration", "[", "actperm", "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "For", " ", "all", " ", "permutations", " ", "give", " ", "then", 
            " ", "the", " ", "numerical", " ", 
            RowBox[{"factors", "/", "algebraical"}], " ", 
            RowBox[{
             RowBox[{"factors", "/", "constraint"}], "/", "lines"}]}], "*)"}],
           "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "\[LessEqual]", 
             RowBox[{"Length", "[", "actperm", "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", 
            RowBox[{
             RowBox[{"actperm", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "=", 
             RowBox[{"DerivedPropagatorsElaboration", "[", 
              RowBox[{"actperm", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Elaborate", " ", "algebraical", " ", "part", " ", "and", " ", 
            "insert", " ", "it", " ", "in", " ", "the", " ", "permutations", 
            " ", "terms"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "<=", 
             RowBox[{"Length", "[", "actperm", "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"actperm", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "=", 
              RowBox[{"SaturateToConstraints", "[", 
               RowBox[{
                RowBox[{"actperm", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"actperm", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"ofactor", "*", 
                 RowBox[{
                  RowBox[{"actperm", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"actperm", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"actperm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"actperm", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"actperm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}]}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Reconstruct", " ", "the", " ", "list", " ", "with", " ", "all", " ", 
         "the", " ", "informations"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dia", "=", 
        RowBox[{"{", 
         RowBox[{"oconstr", ",", "olines", ",", "actperm"}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Evaluate", " ", "the", " ", "outest", " ", "constraints", " ", "and",
          " ", "reorganize", " ", "info"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"dia", ",", 
          RowBox[{"olines", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "=", 
        RowBox[{"ConstraintEvaluation", "[", 
         RowBox[{"dia", ",", 
          RowBox[{"olines", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "oconstr"}], "]"}]}], ";", 
       " ", 
       RowBox[{"(*", 
        RowBox[{"evaluates", " ", "constraints"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"dia", "===", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"Return", "[", "\"\<Null contribution\>\"", "]"}]}], "]"}], 
       ";", " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "if", " ", "the", " ", "output", " ", "of", " ", 
          "ConstraintEvaluation", " ", "is", " ", "a", " ", "null", " ", 
          "contribution"}], ",", " ", 
         RowBox[{
         "returns", " ", "what", " ", "will", " ", "be", " ", "seen", " ", 
          "as", " ", "null", " ", "output"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "actperm", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"actperm", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "=", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"dia", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], ",", 
               RowBox[{"olines", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"dia", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"dia", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "4", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"dia", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "5", "]"}], "]"}]}], "}"}]}], "}"}]}], ";"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"dia", "=", "actperm"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Evaluate", " ", "constraints", " ", "for", " ", "every", " ", 
         "permutation", " ", "and", " ", "reorganize", " ", "info"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "dia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"dia", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "t"}], "}"}], "=", 
           RowBox[{"ConstraintEvaluation", "[", 
            RowBox[{
             RowBox[{"dia", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"dia", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"dia", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "=", "t"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", " ", "\[IndentingNewLine]", 
       RowBox[{"dia", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{"dia", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "remove", " ", "outputs", " ", "that", " ", "are", " ", "the", " ", 
         "null", " ", "results", " ", "after", " ", "ConstraintEvaluation"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "dia", "]"}], "===", "0"}], ",", 
         RowBox[{"Return", "[", "\"\<Null contribution\>\"", "]"}]}], "]"}], 
       ";", " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "if", " ", "no", " ", "more", " ", "elements", " ", "are", " ", 
          "left"}], ",", " ", 
         RowBox[{
         "return", " ", "a", " ", "output", " ", "that", " ", "is", " ", 
          "interpreted", " ", "as", " ", "null", " ", "by", " ", "the", " ", 
          "following", " ", "functions"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "dia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Insert", " ", 
           RowBox[{"lines", "/", "momenta"}], " ", "right", " ", "after", " ",
            "every", " ", "innest", " ", "constraint", " ", 
           RowBox[{"(", 
            RowBox[{"for", " ", "each", " ", "permutation"}], ")"}], " ", 
           "and", " ", "reorganize", " ", "information"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", 
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"dia", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"dia", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Reorganize", " ", "information", " ", "in", " ", "each", " ", 
            "permutation"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"dia", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "=", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"dia", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"dia", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";"}]}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Evaluate", " ", "the", " ", "innest", " ", "constraints", " ", "and",
          " ", "reorganize", " ", "info"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "dia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", 
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", "t"}], "}"}], "=", 
              RowBox[{"ConstraintEvaluation", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "=", "t"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "Remove", " ", "possible", " ", "null", " ", "contribution", 
                " ", "or", " ", "insert", " ", "non"}], "-", 
               RowBox[{"null", " ", "one"}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "=", 
                 RowBox[{"Delete", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "j"}], "]"}]}], ";", 
                RowBox[{"j", "--"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "=", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}]}], "]"}]}]}], 
           "\[IndentingNewLine]", "]"}], ";", " ", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"If", " ", "no", " ", "non"}], "-", 
             RowBox[{
             "null", " ", "cotributions", " ", "are", " ", "present", " ", 
              "in", " ", "the", " ", 
              RowBox[{"i", "^", "th"}], " ", "permutation"}]}], ",", " ", 
            RowBox[{"remove", " ", "that", " ", "permutation"}]}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "===", "0"}], ",", 
            RowBox[{
             RowBox[{"dia", "=", 
              RowBox[{"Delete", "[", 
               RowBox[{"dia", ",", "i"}], "]"}]}], ";", 
             RowBox[{"i", "--"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"If", " ", "no", " ", "non"}], "-", 
          RowBox[{"null", " ", "cotributions", " ", "are", " ", "present"}]}],
          ",", " ", 
         RowBox[{
         "return", " ", "a", " ", "output", " ", "that", " ", "is", " ", 
          "interpreted", " ", "as", " ", "null", " ", "by", " ", "the", " ", 
          "following", " ", "functions"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "dia", "]"}], "===", "0"}], ",", 
         RowBox[{"Return", "[", "\"\<Null contribution\>\"", "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Examine", " ", "the", " ", "possibility", " ", "that", " ", "some", 
         " ", "possible", " ", "dotted", " ", "line", " ", "might", " ", 
         "have", " ", "become", " ", "linear", " ", "combination", " ", "of", 
         " ", "dotted", " ", 
         RowBox[{"lines", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dia", "=", 
        RowBox[{"DotLinesElaboration", "[", "dia", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"dia", "===", "\"\<Null contribution\>\""}], ",", 
         RowBox[{"Return", "[", "\"\<Null contribution\>\"", "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Examine", " ", "possible", " ", "zero", " ", "and", " ", "return", 
         " ", "the", " ", 
         RowBox[{"result", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dia", "=", 
        RowBox[{"ExamineZeroes", "[", "dia", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"dia", "===", "\"\<Null contribution\>\""}], ",", 
         RowBox[{"Return", "[", "\"\<Null contribution\>\"", "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Examine", " ", "possible", " ", "Fierz", " ", 
         RowBox[{"identities", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dia", "=", 
        RowBox[{"ExamineFierzs", "[", "dia", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"dia", "===", "\"\<Null contribution\>\""}], ",", 
         RowBox[{"Return", "[", "\"\<Null contribution\>\"", "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "dia"}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], 
  "\[IndentingNewLine]", "\n", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DiagramTot2", "[", "diagram_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dia", ",", "i", ",", "j"}], "}"}], ",", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", "initialization"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dia", "=", "diagram"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "In", " ", "case", " ", "of", " ", "null", " ", "contribution"}], 
         ",", " ", 
         RowBox[{
         "stop", " ", "elaboration", " ", "here", " ", "and", " ", "output", 
          " ", 
          RowBox[{"\"\<Null contribution\>\"", "."}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"dia", "===", "\"\<Null contribution\>\""}], ",", 
         RowBox[{"Return", "[", "\"\<Null contribution\>\"", "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Transform", " ", "momenta"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], "*", 
              RowBox[{
               RowBox[{"$v", "[", "1", "]"}], "[", "k", "]"}], "*", 
              RowBox[{
               RowBox[{"$v", "[", "2", "]"}], "[", "l", "]"}]}], "+"}], 
            "..."}], "--"}], "\[Rule]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$p", "[", "i", "]"}], "[", "j", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "k", "]"}], ",", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "l", "]"}]}], "}"}]}], 
              "}"}], ",", "..."}], "}"}], " ", "for", " ", "each", " ", 
           "permutation", " ", "and", " ", "diagram"}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "dia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "\[LessEqual]", 
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{"dia", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{"j", "++"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"dia", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "=", 
            RowBox[{"ToDiagram", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"dia", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Transform", " ", "the", " ", "above", " ", "in", " ", "the", " ", 
         "diagrams", " ", "with", " ", "all", " ", "the", " ", "dotted", " ", 
         "lines", " ", "and", " ", "triangular", " ", "vertices"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "dia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", 
              RowBox[{
               RowBox[{"dia", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "=", 
              RowBox[{"DiagramPlot", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"dia", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"dia", "=", 
              RowBox[{"Delete", "[", 
               RowBox[{"dia", ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "2", ",", "j", ",", "2", ",", "1"}], 
                 "}"}]}], "]"}]}], ";", " ", 
             RowBox[{"(*", 
              RowBox[{
              "remove", " ", "the", " ", "list", " ", "of", " ", "links", " ",
                "and", " ", "weights", " ", "since", " ", "all", " ", "is", 
               " ", "now", " ", "codified", " ", "in", " ", "the", " ", 
               "graphs"}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"dia", "=", 
              RowBox[{"Delete", "[", 
               RowBox[{"dia", ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "2", ",", "j", ",", "2", ",", "3"}], 
                 "}"}]}], "]"}]}], ";"}]}], " ", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "remove", " ", "the", " ", "list", " ", "of", " ", "dotted"}], 
             "-", 
             RowBox[{
             "lines", " ", "since", " ", "all", " ", "is", " ", "now", " ", 
              "codified", " ", "in", " ", "the", " ", "graphs"}]}], "*)"}], 
           "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "dia"}]}], "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"DiagramTot3", "[", "diagram_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"dia", ",", "i", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Parameter", " ", "initialization"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dia", "=", "diagram"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "In", " ", "case", " ", "of", " ", "null", " ", "contribution"}], ",",
         " ", 
        RowBox[{
        "stop", " ", "elaboration", " ", "here", " ", "and", " ", "output", 
         " ", 
         RowBox[{"\"\<Null contribution\>\"", "."}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"dia", "===", "\"\<Null contribution\>\""}], ",", 
        RowBox[{"Return", "[", "\"\<Null contribution\>\"", "]"}]}], "]"}], 
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "dia", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "\[LessEqual]", 
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{"dia", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"dia", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "=", 
             RowBox[{"GraphDecomposition", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dia", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}]}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "dia"}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]}], "Input",
 CellChangeTimes->{
  3.8316409102389307`*^9, {3.831640977003544*^9, 3.8316411101946173`*^9}, {
   3.8316411468491287`*^9, 3.8316411586834946`*^9}, {3.831641193170712*^9, 
   3.831641286684132*^9}, 3.8316413247658653`*^9, {3.831650053143634*^9, 
   3.831650086607209*^9}, 3.8316501367863426`*^9, {3.831650197285359*^9, 
   3.8316502238997707`*^9}, 3.844227549648102*^9, {3.845223219847432*^9, 
   3.845223222612609*^9}, 3.845284867044463*^9, 3.85105889655066*^9, 
   3.8518764583319626`*^9, {3.8521780676239295`*^9, 3.852178082707451*^9}, 
   3.8521781612894363`*^9, {3.852178400856778*^9, 3.8521784262041707`*^9}, {
   3.8521784713031435`*^9, 3.8521785436246414`*^9}, {3.8521787918324194`*^9, 
   3.8521787934255276`*^9}, {3.861985192025124*^9, 3.86198519294535*^9}, 
   3.872838587378236*^9, {3.872845333295123*^9, 3.872845348057131*^9}, 
   3.872848906952011*^9, {3.8832085844799356`*^9, 3.88320858695541*^9}, {
   3.883208708774642*^9, 3.883208715264509*^9}, {3.8832189451362195`*^9, 
   3.8832189453428125`*^9}, {3.8832189768046722`*^9, 3.883218991414565*^9}, {
   3.8832190690183516`*^9, 3.8832190710926385`*^9}, {3.883219124913907*^9, 
   3.88321913270527*^9}},ExpressionUUID->"a11b2f37-17fb-4e3c-8961-\
975404d9b014"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Here", " ", "we", " ", "simply", " ", "show", " ", "the", " ", "example",
      " ", "examined", " ", "in", " ", "more", " ", "detail", " ", "in", " ", 
     "the", " ", "paper"}], ",", " ", 
    RowBox[{
    "the", " ", "one", " ", "with", " ", "the", " ", "three", " ", 
     "vectorial", " ", 
     RowBox[{"vertex", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"$p", "[", "6", "]"}], "[", "5", "]"}], "=", 
     RowBox[{"s", "-", "r"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"$p", "[", "6", "]"}], "[", "7", "]"}], "=", 
     RowBox[{"t", "-", "s"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"$p", "[", "6", "]"}], "[", "8", "]"}], "=", 
     RowBox[{"r", "-", "t"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"++", 
      RowBox[{"+", 
       RowBox[{"DiagramTot1", "++"}]}]}], "+"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"result", "=", 
    RowBox[{"DiagramTot1", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ECSc", "[", 
        RowBox[{"1", ",", "3", ",", "q"}], "]"}], ",", 
       RowBox[{"EACASc", "[", 
        RowBox[{"4", ",", "2", ",", "q"}], "]"}], ",", 
       RowBox[{"CP", "[", 
        RowBox[{"5", ",", "3", ",", 
         RowBox[{
          RowBox[{"-", "q"}], "-", "r"}]}], "]"}], ",", 
       RowBox[{"CP", "[", 
        RowBox[{"4", ",", "5", ",", 
         RowBox[{
          RowBox[{"-", "q"}], "-", "s"}]}], "]"}], ",", 
       RowBox[{"CP", "[", 
        RowBox[{"4", ",", "7", ",", "s"}], "]"}], ",", 
       RowBox[{"CP", "[", 
        RowBox[{"7", ",", "8", ",", "t"}], "]"}], ",", 
       RowBox[{"CP", "[", 
        RowBox[{"8", ",", "3", ",", "r"}], "]"}], ",", 
       RowBox[{"V3", "[", 
        RowBox[{"6", ",", "5", ",", "7", ",", "8"}], "]"}], ",", 
       RowBox[{"C3inward", "[", "3", "]"}], ",", 
       RowBox[{"C3outward", "[", "4", "]"}], ",", 
       RowBox[{"GV", "[", "5", "]"}], ",", 
       RowBox[{"GV", "[", "7", "]"}], ",", 
       RowBox[{"GV", "[", "8", "]"}]}], "}"}], "]"}]}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"++", 
      RowBox[{"+", 
       RowBox[{"DiagramTot2", "++"}]}]}], "+"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"result", "=", 
    RowBox[{"DiagramTot2", "[", "result", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"++", 
      RowBox[{"+", 
       RowBox[{"DiagramTot3", "++"}]}]}], "+"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"result", "=", 
    RowBox[{"DiagramTot3", "[", "result", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.822129922907172*^9, 3.822129988001155*^9}, {
   3.822130104956932*^9, 3.8221301127719936`*^9}, {3.8221301743566294`*^9, 
   3.822130174502488*^9}, {3.82213056567815*^9, 3.82213056802039*^9}, {
   3.823402227124202*^9, 3.8234023194724207`*^9}, {3.823402910246349*^9, 
   3.8234029152940335`*^9}, {3.8234036715526476`*^9, 
   3.8234036783608236`*^9}, {3.823403765295821*^9, 3.8234037831583242`*^9}, 
   3.823403886157198*^9, {3.82375721379082*^9, 3.823757248773723*^9}, {
   3.823757312686168*^9, 3.8237573135774913`*^9}, {3.823757764698023*^9, 
   3.823757778412304*^9}, {3.823757828726945*^9, 3.823757838586568*^9}, {
   3.823757910070964*^9, 3.8237579392394605`*^9}, {3.823758193924274*^9, 
   3.8237581974377565`*^9}, {3.8237582598991017`*^9, 
   3.8237582628602676`*^9}, {3.823758569649691*^9, 3.8237586290057545`*^9}, {
   3.8237587090606146`*^9, 3.823758713334147*^9}, 3.8237592023241024`*^9, {
   3.8237595732749743`*^9, 3.823759573963193*^9}, {3.8237596213312206`*^9, 
   3.8237597006833773`*^9}, {3.82375974841014*^9, 3.8237597517657766`*^9}, {
   3.8237598321424656`*^9, 3.823759862794216*^9}, {3.8237602416592274`*^9, 
   3.8237603195017967`*^9}, {3.823760607891395*^9, 3.8237606544542265`*^9}, {
   3.8237609367229033`*^9, 3.823761025539071*^9}, {3.8237610981264305`*^9, 
   3.823761194452011*^9}, {3.8237613415857143`*^9, 3.8237613552498264`*^9}, {
   3.8237614047550106`*^9, 3.8237614106017694`*^9}, {3.823761768713614*^9, 
   3.823761806820075*^9}, {3.8237618435886774`*^9, 3.8237619351651325`*^9}, {
   3.8237620307351513`*^9, 3.823762049255559*^9}, {3.823762129281457*^9, 
   3.823762145483671*^9}, {3.8237622036762247`*^9, 3.82376221067387*^9}, {
   3.823762252517955*^9, 3.8237623642636833`*^9}, {3.823762400829174*^9, 
   3.8237625154013124`*^9}, {3.8237625459392834`*^9, 
   3.8237625476962547`*^9}, {3.8237626056690626`*^9, 3.823762606961852*^9}, {
   3.823762706359331*^9, 3.8237627067782125`*^9}, {3.8237629418682733`*^9, 
   3.8237630265217705`*^9}, {3.8237630949405737`*^9, 
   3.8237631060713058`*^9}, {3.823763157882162*^9, 3.823763174006792*^9}, {
   3.8237632178430023`*^9, 3.8237632206033688`*^9}, {3.8237633495526295`*^9, 
   3.823763352851963*^9}, {3.823763389552581*^9, 3.823763455754896*^9}, {
   3.823763594639565*^9, 3.8237636668445425`*^9}, {3.8237637542345057`*^9, 
   3.8237637609562597`*^9}, {3.8237639226987486`*^9, 3.823763974338436*^9}, {
   3.823765605841303*^9, 3.823765608510585*^9}, {3.8237656629141827`*^9, 
   3.8237656717147465`*^9}, {3.8237657058211946`*^9, 
   3.8237657202871575`*^9}, {3.823765768799715*^9, 3.8237657689370933`*^9}, {
   3.8237658281506248`*^9, 3.8237658292699537`*^9}, {3.823765866783871*^9, 
   3.8237658687438836`*^9}, {3.8237661127667007`*^9, 
   3.8237661589811497`*^9}, {3.8237661914178686`*^9, 3.823766224400406*^9}, {
   3.8238623101313095`*^9, 3.8238623285655103`*^9}, {3.8239215195561905`*^9, 
   3.823921520854643*^9}, {3.8239216518584414`*^9, 3.8239216710095797`*^9}, {
   3.82412910292395*^9, 3.8241292649462843`*^9}, {3.8241293495415163`*^9, 
   3.824129365483514*^9}, {3.824129670098298*^9, 3.8241297242751284`*^9}, {
   3.8241298188846865`*^9, 3.8241298240374937`*^9}, {3.8241298928886657`*^9, 
   3.8241299415716257`*^9}, {3.824130053215951*^9, 3.8241301456765203`*^9}, {
   3.824131283650773*^9, 3.8241313505542774`*^9}, {3.8241314665860343`*^9, 
   3.824131466988055*^9}, {3.8241315085121346`*^9, 3.824131576271686*^9}, {
   3.8241316167636895`*^9, 3.824131858045203*^9}, {3.824131896153857*^9, 
   3.824131899731677*^9}, {3.8241320174473553`*^9, 3.824132075238967*^9}, 
   3.824132112738163*^9, {3.8241344327291265`*^9, 3.8241345043362827`*^9}, {
   3.824134547932022*^9, 3.824134576173685*^9}, {3.824134607350713*^9, 
   3.824134714646549*^9}, {3.8241348244548664`*^9, 3.824134831524643*^9}, {
   3.8241353446359544`*^9, 3.82413535677707*^9}, {3.824135493668806*^9, 
   3.824135598116136*^9}, {3.824135631693277*^9, 3.8241356842358627`*^9}, {
   3.82413577395529*^9, 3.824135774098793*^9}, {3.824135911648138*^9, 
   3.824136011828311*^9}, {3.8241360626244316`*^9, 3.824136102766035*^9}, {
   3.8241361556178303`*^9, 3.8241361595298605`*^9}, {3.8241365490424385`*^9, 
   3.824136630958374*^9}, {3.824136739910653*^9, 3.8241368511069593`*^9}, {
   3.824136890427558*^9, 3.824136890722302*^9}, {3.8241369245420847`*^9, 
   3.8241369991582365`*^9}, {3.8241417800100756`*^9, 
   3.8241417821567993`*^9}, {3.8241419189751563`*^9, 
   3.8241419754603767`*^9}, {3.8241420619010777`*^9, 
   3.8241420638967667`*^9}, {3.8241421237092533`*^9, 3.824142327257968*^9}, 
   3.82414282246906*^9, {3.824144282168126*^9, 3.824144292206568*^9}, {
   3.824144342027933*^9, 3.824144372547948*^9}, {3.8241444591619635`*^9, 
   3.824144466191182*^9}, {3.8241450973902383`*^9, 3.8241451488961678`*^9}, {
   3.8241452144406424`*^9, 3.824145218737893*^9}, {3.8241453126941442`*^9, 
   3.824145322219058*^9}, {3.825829881756811*^9, 3.8258298886895885`*^9}, {
   3.825837878443035*^9, 3.825837905842617*^9}, {3.825840099607579*^9, 
   3.825840114794901*^9}, {3.825841271420845*^9, 3.825841299377059*^9}, {
   3.8258419545441523`*^9, 3.8258419577181654`*^9}, {3.8258420553435736`*^9, 
   3.8258421125028253`*^9}, {3.8258423921215587`*^9, 3.825842439672497*^9}, {
   3.8258436447570114`*^9, 3.82584370435139*^9}, {3.8258438379952974`*^9, 
   3.8258438432409725`*^9}, 3.8258445450110955`*^9, {3.825856710855971*^9, 
   3.8258567565016947`*^9}, {3.8258568253335047`*^9, 
   3.8258568461347656`*^9}, {3.8258569220276337`*^9, 3.825857032930373*^9}, {
   3.8258570692602663`*^9, 3.8258570715017567`*^9}, {3.825862078670603*^9, 
   3.8258620806000457`*^9}, {3.8258623980918846`*^9, 
   3.8258624019624186`*^9}, {3.825862611574232*^9, 3.82586264736267*^9}, {
   3.8258628165498905`*^9, 3.825862866304633*^9}, {3.8258630232598658`*^9, 
   3.8258631004946537`*^9}, {3.825863456195148*^9, 3.825863487273877*^9}, {
   3.8258635207506084`*^9, 3.825863550173097*^9}, {3.825864058780232*^9, 
   3.8258641269192123`*^9}, {3.8259196303259463`*^9, 
   3.8259196581444235`*^9}, {3.825919740884529*^9, 3.8259197480647893`*^9}, {
   3.8259198539184694`*^9, 3.8259198608660736`*^9}, {3.8259202107825603`*^9, 
   3.8259202447502356`*^9}, {3.8259212304378757`*^9, 
   3.8259212458028755`*^9}, {3.8259214100164075`*^9, 
   3.8259214125035424`*^9}, {3.825921509944974*^9, 3.8259215136480536`*^9}, {
   3.8259215453185434`*^9, 3.825921547323235*^9}, {3.8259219066519365`*^9, 
   3.8259219828087587`*^9}, {3.825922033314543*^9, 3.825922033713443*^9}, {
   3.8259221493843126`*^9, 3.825922234391901*^9}, {3.825922383875088*^9, 
   3.825922459356022*^9}, {3.8259225232289*^9, 3.8259225244864464`*^9}, 
   3.8259226400315986`*^9, {3.825922724836833*^9, 3.8259227926439924`*^9}, {
   3.825933843387192*^9, 3.8259338642505245`*^9}, {3.8259339226191063`*^9, 
   3.8259339412809696`*^9}, {3.8259340578347163`*^9, 3.825934062407338*^9}, {
   3.825934096325097*^9, 3.8259341011333666`*^9}, {3.825934180653887*^9, 
   3.8259342000688996`*^9}, {3.825934476600069*^9, 3.8259344796590214`*^9}, 
   3.8259346697185154`*^9, {3.8259347425452204`*^9, 3.825934742862328*^9}, {
   3.825934807389778*^9, 3.8259348178567295`*^9}, {3.82593497197174*^9, 
   3.8259349851564875`*^9}, {3.825935042555102*^9, 3.825935085476725*^9}, 
   3.8259351159476414`*^9, {3.8259351526492577`*^9, 3.825935221123*^9}, {
   3.825935729629967*^9, 3.825935745140542*^9}, 3.825935795236742*^9, {
   3.8259358710873775`*^9, 3.8259359473849287`*^9}, {3.8259359969947643`*^9, 
   3.82593599733224*^9}, {3.8259372238457556`*^9, 3.8259372614544897`*^9}, {
   3.8259373473890543`*^9, 3.825937385106338*^9}, 3.8259374173155565`*^9, 
   3.8259378193875494`*^9, {3.825937889383561*^9, 3.825937977517353*^9}, {
   3.825938015599777*^9, 3.8259380283562584`*^9}, 3.825938749362276*^9, {
   3.825940029772209*^9, 3.8259400415789223`*^9}, {3.825940090544298*^9, 
   3.8259400935111866`*^9}, {3.825941055124344*^9, 3.825941058076829*^9}, {
   3.825941520934828*^9, 3.825941525504094*^9}, {3.825945995108982*^9, 
   3.825946031880886*^9}, {3.8259523968342113`*^9, 3.8259524055728235`*^9}, {
   3.8259524904588304`*^9, 3.825952492444952*^9}, {3.8259525292792716`*^9, 
   3.8259525304667025`*^9}, {3.8261188276343155`*^9, 
   3.8261188349921303`*^9}, {3.8261190485032406`*^9, 
   3.8261190776722183`*^9}, {3.8261191369765787`*^9, 3.826119177648246*^9}, {
   3.82611932050539*^9, 3.826119332364431*^9}, {3.8261193687592354`*^9, 
   3.8261193714182444`*^9}, {3.8261194365122004`*^9, 
   3.8261194382242036`*^9}, {3.826119531487393*^9, 3.8261195337104034`*^9}, {
   3.8261195875608797`*^9, 3.8261196207679033`*^9}, {3.8261196717596703`*^9, 
   3.8261196823099036`*^9}, {3.8261200224564943`*^9, 
   3.8261200417303047`*^9}, {3.826120100599866*^9, 3.826120136906468*^9}, {
   3.8261201892461205`*^9, 3.826120266533045*^9}, {3.826120314057624*^9, 
   3.826120362465869*^9}, {3.826120393858141*^9, 3.8261204108523083`*^9}, {
   3.8261204562402563`*^9, 3.826120458995705*^9}, {3.8261205079155483`*^9, 
   3.8261205100034757`*^9}, {3.8261218445414867`*^9, 
   3.8261219146208477`*^9}, {3.826122391643339*^9, 3.8261223946078014`*^9}, {
   3.8261225586826725`*^9, 3.826122644971465*^9}, {3.8261227613859673`*^9, 
   3.8261227647492504`*^9}, {3.826123630677388*^9, 3.8261236885276036`*^9}, {
   3.826124001476242*^9, 3.8261240735819907`*^9}, {3.82612417052011*^9, 
   3.8261241722793202`*^9}, {3.8261242351517725`*^9, 
   3.8261242383192606`*^9}, {3.826124283828325*^9, 3.826124337888853*^9}, {
   3.826124422105012*^9, 3.8261244347039495`*^9}, {3.82612461170507*^9, 
   3.82612462966531*^9}, {3.826124678634378*^9, 3.826124722417429*^9}, {
   3.8261247657851715`*^9, 3.8261247814858046`*^9}, {3.826164127288884*^9, 
   3.8261641274919605`*^9}, {3.8261642032404194`*^9, 
   3.8261642058977194`*^9}, {3.8264582852824707`*^9, 3.826458354722188*^9}, 
   3.8264584177411203`*^9, {3.826458640398748*^9, 3.8264587534639893`*^9}, {
   3.8264602754380608`*^9, 3.826460350011088*^9}, {3.82646849768892*^9, 
   3.8264686935980873`*^9}, {3.8264687393849754`*^9, 
   3.8264687997113476`*^9}, {3.826468912750163*^9, 3.826469355883046*^9}, {
   3.8264693965846395`*^9, 3.82646939739421*^9}, {3.826469599425229*^9, 
   3.826469601688588*^9}, {3.826514997407834*^9, 3.826515000948249*^9}, {
   3.8265152111455765`*^9, 3.826515213905876*^9}, {3.8265154625469785`*^9, 
   3.8265154774350414`*^9}, {3.826515710741581*^9, 3.826515720939134*^9}, 
   3.8265174322160673`*^9, {3.826529841275772*^9, 3.8265298417006507`*^9}, 
   3.8265298928272324`*^9, 3.82653122215252*^9, {3.8265312554164767`*^9, 
   3.826531438220065*^9}, {3.826531470085521*^9, 3.82653147914511*^9}, {
   3.8285247389308643`*^9, 3.8285247872267942`*^9}, {3.8302577279540462`*^9, 
   3.83025778101617*^9}, {3.831177936211832*^9, 3.831177938462335*^9}, 
   3.8311780440498457`*^9, 3.831178096512641*^9, {3.8311782332929983`*^9, 
   3.8311782419038525`*^9}, {3.831262804443858*^9, 3.8312629023175077`*^9}, 
   3.833805551280676*^9, {3.8452232808380346`*^9, 3.845223355075508*^9}, {
   3.8470209043008814`*^9, 3.847020911594372*^9}, {3.847084302580968*^9, 
   3.8470843105688486`*^9}, {3.8505774817927394`*^9, 3.850577621662623*^9}, {
   3.851095720078843*^9, 3.851095740580471*^9}, {3.8832087375431585`*^9, 
   3.8832088652453394`*^9}, {3.8832090383320255`*^9, 3.8832091797724037`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"218ab5ba-ff21-4c03-aeb4-291104d752a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{"t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{"t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{"t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{"t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{"t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{"t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{"t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{"t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{"s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "r"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "q"}], "-", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "s", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r"}], "+", "s"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "r", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "t"}], ")"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", "t", " ", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8261642740377045`*^9, 3.826164282883277*^9}, 
   3.826458356626399*^9, 3.826460205246271*^9, {3.8264603641623373`*^9, 
   3.8264603921560373`*^9}, 3.826515011331867*^9, 3.8265150434773684`*^9, {
   3.8265152037068615`*^9, 3.826515221178686*^9}, 3.826515492886014*^9, 
   3.8265157676502934`*^9, 3.826517606261439*^9, {3.8285247712129326`*^9, 
   3.8285247947391253`*^9}, 3.831177992548281*^9, {3.8311781105672154`*^9, 
   3.8311781306704483`*^9}, 3.831178583467054*^9, 3.831193912093076*^9, 
   3.831210047200568*^9, 3.8312101083008127`*^9, 3.8312101529108696`*^9, 
   3.831262823310313*^9, 3.831262865996114*^9, 3.834932233611495*^9, 
   3.844222085685294*^9, 3.84522339550931*^9, 3.850577624193321*^9, 
   3.883209198161135*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"9c32bb5b-8576-4f2b-b53f-620ac9726441"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][7], 
                 $CellContext`$v[1][8], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][5], 
                 $CellContext`$v[2][8]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 5}, {1,
                  6}, {2, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
                EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"}, 
                 VertexStyle -> {$CellContext`$v[2][8] -> 
                   GrayLevel[1], $CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[1][7] -> 
                   GrayLevel[0], $CellContext`$v[2][5] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> 
                   GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                 EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q - $CellContext`s, $CellContext`q + \
$CellContext`s, $CellContext`s, $CellContext`r - $CellContext`s, \
-$CellContext`r}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox["s", {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"q", "+", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"r", "-", "s"}], {-1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286], 
                   InsetBox["r", {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "r"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][7], 
                 $CellContext`$v[1][8], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][5], 
                 $CellContext`$v[2][8]}, {{{3, 4}, {1, 5}, {2, 5}, {3, 5}, {1,
                  6}, {2, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
                EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"}, 
                 VertexStyle -> {$CellContext`$v[2][8] -> 
                   GrayLevel[1], $CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[1][7] -> 
                   GrayLevel[0], $CellContext`$v[2][5] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> 
                   GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                 EdgeWeight -> {-$CellContext`q, -$CellContext`q - \
$CellContext`s, -$CellContext`r + $CellContext`s, $CellContext`q + \
$CellContext`r, $CellContext`s, $CellContext`r - $CellContext`s, \
-$CellContext`r}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox["s", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"s", "-", "r"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"r", "-", "s"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "q"}], {-1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"q", "+", "r"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "r"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][5], 
                 $CellContext`$v[1][7], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][5], 
                 $CellContext`$v[2][8]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 5}, {3,
                  5}, {1, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
                EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"}, 
                 VertexStyle -> {$CellContext`$v[2][8] -> 
                   GrayLevel[1], $CellContext`$v[1][5] -> 
                   GrayLevel[0], $CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[1][7] -> 
                   GrayLevel[0], $CellContext`$v[2][5] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> GrayLevel[1]}, 
                 EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q - $CellContext`s, $CellContext`q + \
$CellContext`r, -$CellContext`r + $CellContext`s, $CellContext`s, \
-$CellContext`s}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"q", "+", "r"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286], 
                   InsetBox["r", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"s", "-", "r"}], {-1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][7], 
                 $CellContext`$v[1][8], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][5], 
                 $CellContext`$v[2][7]}, {{{3, 4}, {1, 5}, {3, 5}, {1, 6}, {3,
                  6}}, Null, {1, 1, 1, 1, 1}}, {
                EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"}, 
                 VertexStyle -> {$CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[1][7] -> 
                   GrayLevel[0], $CellContext`$v[2][7] -> 
                   GrayLevel[1], $CellContext`$v[2][5] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> 
                   GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                 EdgeWeight -> {-$CellContext`q, -$CellContext`q - \
$CellContext`s, $CellContext`q + $CellContext`s, $CellContext`s, \
-$CellContext`s}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{2.18751, -0.18751000000000007`}, {
                    1.18751, -1.18751}}, 0.02261146496815286], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {1.68751, -0.6875100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{2.18751, -0.18751000000000007`}, {
                    2.18751, -1.18751}}, 0.02261146496815286], 
                   InsetBox["s", {2.18751, -0.6875100000000001}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1.18751, -0.18751000000000007`}, {
                    0.18751000000000007`, -1.18751}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "q"}], {0.6875100000000001, -0.6875100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1.18751, -0.18751000000000007`}, {
                    1.18751, -1.18751}}, 0.02261146496815286], InsetBox[
                    RowBox[{"q", "+", "s"}], {1.18751, -0.6875100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1.18751, -0.18751000000000007`}, {
                    2.18751, -1.18751}}, 0.02261146496815286], InsetBox[
                    RowBox[{"-", "s"}], {1.68751, -0.6875100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], 
                    DiskBox[{2.18751, -0.18751000000000007}, 
                    0.02261146496815286]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {2.210121464968153, -0.1648985350318472}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], 
                    DiskBox[{0.18751000000000007, -1.5625300000000002}, 
                    0.02261146496815286]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.21012146496815293, -1.5399185350318474}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], 
                    DiskBox[{1.18751, -0.18751000000000007}, 
                    0.02261146496815286]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.2101214649681529, -0.1648985350318472}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], 
                    DiskBox[{0.18751000000000007, -1.18751}, 
                    0.02261146496815286]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{0.21012146496815293, -1.1648985350318473}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], 
                    DiskBox[{1.18751, -1.18751}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.2101214649681529, -1.1648985350318473}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], 
                    DiskBox[{2.18751, -1.18751}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {2.210121464968153, -1.1648985350318473}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][7], 
                 $CellContext`$v[1][8], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][5], 
                 $CellContext`$v[2][7]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 5}, {3,
                  5}, {1, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
                EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"}, 
                 VertexStyle -> {$CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[1][7] -> 
                   GrayLevel[0], $CellContext`$v[2][7] -> 
                   GrayLevel[1], $CellContext`$v[2][5] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> 
                   GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                 EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q - $CellContext`s, $CellContext`q + \
$CellContext`r, -$CellContext`r + $CellContext`s, $CellContext`s, \
-$CellContext`s}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"q", "+", "r"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286], 
                   InsetBox["r", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"s", "-", "r"}], {-1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][5], 
                 $CellContext`$v[1][8], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][5], 
                 $CellContext`$v[2][7]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 5}, {3,
                  5}, {1, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
                EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"}, 
                 VertexStyle -> {$CellContext`$v[1][5] -> 
                   GrayLevel[0], $CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[2][7] -> 
                   GrayLevel[1], $CellContext`$v[2][5] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> 
                   GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                 EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q - $CellContext`s, $CellContext`q + \
$CellContext`r, -$CellContext`r + $CellContext`s, $CellContext`s, \
-$CellContext`s}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"q", "+", "r"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286], 
                   InsetBox["r", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"s", "-", "r"}], {-1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][5], 
                 $CellContext`$v[1][8], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][7], 
                 $CellContext`$v[2][8]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 5}, {1,
                  6}, {2, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
                EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"}, 
                 VertexStyle -> {$CellContext`$v[2][8] -> 
                   GrayLevel[1], $CellContext`$v[1][5] -> 
                   GrayLevel[0], $CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[2][7] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> 
                   GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                 EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, $CellContext`s, -$CellContext`s, -$CellContext`q - \
$CellContext`s, $CellContext`q + $CellContext`r + $CellContext`s, \
-$CellContext`r}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"q", "+", "r", "+", "s"}], {-1., 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286], 
                   InsetBox["r", {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "r"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][5], 
                 $CellContext`$v[1][8], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][7], 
                 $CellContext`$v[2][8]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 5}, {3,
                  5}, {1, 6}, {2, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1, 1, 
                 1}}, {EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"},
                  VertexStyle -> {$CellContext`$v[2][8] -> 
                   GrayLevel[1], $CellContext`$v[1][5] -> 
                   GrayLevel[0], $CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[2][7] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> 
                   GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                 EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, $CellContext`s, -$CellContext`s + $CellContext`t, \
-$CellContext`t, -$CellContext`q - $CellContext`s, $CellContext`q + \
$CellContext`r + $CellContext`s - $CellContext`t, -$CellContext`r + \
$CellContext`t}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox["s", {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"t", "-", "s"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"q", "+", "r", "+", "s", "-", "t"}], {-1., 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286], 
                   InsetBox["r", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "t"}], {-1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"t", "-", "r"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][5], 
                 $CellContext`$v[1][7], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][7], 
                 $CellContext`$v[2][8]}, {{{2, 4}, {1, 5}, {2, 5}, {3, 5}, {1,
                  6}, {2, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
                EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"}, 
                 VertexStyle -> {$CellContext`$v[2][8] -> 
                   GrayLevel[1], $CellContext`$v[1][5] -> 
                   GrayLevel[0], $CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[1][7] -> 
                   GrayLevel[0], $CellContext`$v[2][7] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> GrayLevel[1]}, 
                 EdgeWeight -> {-$CellContext`q, $CellContext`s, \
-$CellContext`s + $CellContext`t, -$CellContext`t, -$CellContext`q - \
$CellContext`s, $CellContext`q + $CellContext`s - $CellContext`t, \
$CellContext`t}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "q"}], {-1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"t", "-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"q", "+", "s", "-", "t"}], {0., 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "t"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox["t", {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], Offset[{2, 2}, 
                    {0.02261146496815286, 1.0226114649681528}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][7], 
                 $CellContext`$v[1][8], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][5], 
                 $CellContext`$v[2][7]}, {{{3, 4}, {1, 5}, {2, 5}, {3, 5}, {1,
                  6}, {2, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
                EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"}, 
                 VertexStyle -> {$CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[1][7] -> 
                   GrayLevel[0], $CellContext`$v[2][7] -> 
                   GrayLevel[1], $CellContext`$v[2][5] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> 
                   GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                 EdgeWeight -> {-$CellContext`q, -$CellContext`q - \
$CellContext`s, $CellContext`t, $CellContext`q + $CellContext`s - \
$CellContext`t, $CellContext`s, -$CellContext`t, -$CellContext`s + \
$CellContext`t}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox["s", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox["t", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "t"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "q"}], {-1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"q", "+", "s", "-", "t"}], {-0.5, 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"t", "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][5], 
                 $CellContext`$v[1][8], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][5], 
                 $CellContext`$v[2][7]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 5}, {3,
                  5}, {1, 6}, {2, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1, 1, 
                 1}}, {EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"},
                  VertexStyle -> {$CellContext`$v[1][5] -> 
                   GrayLevel[0], $CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[2][7] -> 
                   GrayLevel[1], $CellContext`$v[2][5] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> 
                   GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                 EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q - $CellContext`s, $CellContext`q + \
$CellContext`r + $CellContext`t, -$CellContext`r + $CellContext`s - \
$CellContext`t, $CellContext`s, -$CellContext`t, -$CellContext`s + \
$CellContext`t}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"q", "+", "r", "+", "t"}], {-1.5, 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "t"}], {-1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286], 
                   InsetBox["r", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "r"}], "+", "s", "-", "t"}], {-1., 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"t", "-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][5], 
                 $CellContext`$v[1][8], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][5], 
                 $CellContext`$v[2][7]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 5}, {3,
                  5}, {1, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
                EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"}, 
                 VertexStyle -> {$CellContext`$v[1][5] -> 
                   GrayLevel[0], $CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[2][7] -> 
                   GrayLevel[1], $CellContext`$v[2][5] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> 
                   GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                 EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q - $CellContext`s, $CellContext`q + \
$CellContext`r, -$CellContext`r + $CellContext`s, $CellContext`s, \
-$CellContext`s}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"q", "+", "r"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286], 
                   InsetBox["r", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {-1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"s", "-", "r"}], {-1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][5], 
                 $CellContext`$v[1][8], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][7], 
                 $CellContext`$v[2][8]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 5}, {2,
                  6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1}}, {
                EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"}, 
                 VertexStyle -> {$CellContext`$v[2][8] -> 
                   GrayLevel[1], $CellContext`$v[1][5] -> 
                   GrayLevel[0], $CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[2][7] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> 
                   GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                 EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q, $CellContext`q, $CellContext`r, \
-$CellContext`r}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "q"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox["q", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286], 
                   InsetBox["r", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox["r", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "r"}], {2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{2., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{2., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][5], 
                 $CellContext`$v[1][7], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][7], 
                 $CellContext`$v[2][8]}, {{{2, 4}, {1, 5}, {2, 5}, {3, 5}, {2,
                  6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1}}, {
                EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"}, 
                 VertexStyle -> {$CellContext`$v[2][8] -> 
                   GrayLevel[1], $CellContext`$v[1][5] -> 
                   GrayLevel[0], $CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[1][7] -> 
                   GrayLevel[0], $CellContext`$v[2][7] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> GrayLevel[1]}, 
                 EdgeWeight -> {-$CellContext`q, -$CellContext`q, \
$CellContext`q + $CellContext`t, -$CellContext`t, -$CellContext`t, \
$CellContext`t}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "q"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "q"}], {2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{2., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"q", "+", "t"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "t"}], {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "t"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox["t", {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{2., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{2., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][5], 
                 $CellContext`$v[1][7], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][7], 
                 $CellContext`$v[2][8]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 5}, {3,
                  5}, {2, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
                EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"}, 
                 VertexStyle -> {$CellContext`$v[2][8] -> 
                   GrayLevel[1], $CellContext`$v[1][5] -> 
                   GrayLevel[0], $CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[1][7] -> 
                   GrayLevel[0], $CellContext`$v[2][7] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> GrayLevel[1]}, 
                 EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q, $CellContext`q + $CellContext`t, \
-$CellContext`t, $CellContext`r - $CellContext`t, -$CellContext`r + \
$CellContext`t}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "q"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"q", "+", "t"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"r", "-", "t"}], {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox["r", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{2., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "t"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"t", "-", "r"}], {2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{2., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{2., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][7], 
                 $CellContext`$v[1][8], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][5], 
                 $CellContext`$v[2][8]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 5}, {2,
                  6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1}}, {
                EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"}, 
                 VertexStyle -> {$CellContext`$v[2][8] -> 
                   GrayLevel[1], $CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[1][7] -> 
                   GrayLevel[0], $CellContext`$v[2][5] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> 
                   GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                 EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q, $CellContext`q, $CellContext`r, \
-$CellContext`r}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "q"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox["q", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286], 
                   InsetBox["r", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox["r", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "r"}], {2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{2., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{2., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][5], 
                 $CellContext`$v[1][7], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][5], 
                 $CellContext`$v[2][8]}, {{{2, 4}, {1, 5}, {2, 5}, {3, 5}, {2,
                  6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1}}, {
                EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"}, 
                 VertexStyle -> {$CellContext`$v[2][8] -> 
                   GrayLevel[1], $CellContext`$v[1][5] -> 
                   GrayLevel[0], $CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[1][7] -> 
                   GrayLevel[0], $CellContext`$v[2][5] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> GrayLevel[1]}, 
                 EdgeWeight -> {-$CellContext`q, -$CellContext`q, \
$CellContext`q + $CellContext`r, -$CellContext`r, -$CellContext`r, \
$CellContext`r}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "q"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "q"}], {2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{2., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"q", "+", "r"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "r"}], {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{"-", "r"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
                   InsetBox["r", {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{2., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{2., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], DiskBox[{1., 0.}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           GraphicsBox[
            NamespaceBox["NetworkGraphics",
             DynamicModuleBox[{Typeset`graph = HoldComplete[
               Graph[{
                 $CellContext`$v[1][4], 
                 $CellContext`$v[1][5], 
                 $CellContext`$v[1][7], 
                 $CellContext`$v[2][3], 
                 $CellContext`$v[2][5], 
                 $CellContext`$v[2][8]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 5}, {3,
                  5}}, Null, {1, 1, 1, 1, 1}}, {
                EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {"Name"}, 
                 VertexStyle -> {$CellContext`$v[2][8] -> 
                   GrayLevel[1], $CellContext`$v[1][5] -> 
                   GrayLevel[0], $CellContext`$v[1][4] -> 
                   GrayLevel[0], $CellContext`$v[1][7] -> 
                   GrayLevel[0], $CellContext`$v[2][5] -> 
                   GrayLevel[1], $CellContext`$v[2][3] -> GrayLevel[1]}, 
                 EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q, $CellContext`q + $CellContext`r, \
-$CellContext`r}}]]}, 
              TagBox[GraphicsGroupBox[{
                 {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                  Medium], {
                   ArrowBox[{{2.18751, -0.18751000000000007`}, {
                    1.18751, -1.18751}}, 0.02261146496815286], InsetBox[
                    RowBox[{"-", "q"}], {1.68751, -0.6875100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{0.18751000000000007`, -0.18751000000000007`}, {
                    0.18751000000000007`, -1.18751}}, 0.02261146496815286], 
                   InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.18751000000000007, -0.6875100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{0.18751000000000007`, -0.18751000000000007`}, {
                    1.18751, -1.18751}}, 0.02261146496815286], InsetBox[
                    RowBox[{"q", "+", "r"}], {0.6875100000000001, -0.6875100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1.18751, -0.18751000000000007`}, {
                    0.18751000000000007`, -1.18751}}, 0.02261146496815286], 
                   InsetBox["r", {0.6875100000000001, -0.6875100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                   ArrowBox[{{1.18751, -0.18751000000000007`}, {
                    1.18751, -1.18751}}, 0.02261146496815286], InsetBox[
                    RowBox[{"-", "r"}], {1.18751, -0.6875100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                 {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
                   {GrayLevel[0], 
                    DiskBox[{2.18751, -0.18751000000000007}, 
                    0.02261146496815286]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {2.210121464968153, -0.1648985350318472}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], 
                    DiskBox[{0.18751000000000007, -0.18751000000000007}, 
                    0.02261146496815286]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.21012146496815293, -0.1648985350318472}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[0], 
                    DiskBox[{1.18751, -0.18751000000000007}, 
                    0.02261146496815286]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.2101214649681529, -0.1648985350318472}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], 
                    DiskBox[{0.18751000000000007, -1.18751}, 
                    0.02261146496815286]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{0.21012146496815293, -1.1648985350318473}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], 
                    DiskBox[{1.18751, -1.18751}, 0.02261146496815286]}, 
                   InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.2101214649681529, -1.1648985350318473}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                   {GrayLevel[1], 
                    DiskBox[{0.18751000000000007, -1.5625300000000002}, 
                    0.02261146496815286]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.21012146496815293, -1.5399185350318474}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
               MouseAppearanceTag["NetworkGraphics"]],
              AllowKernelInitialization->False]],
            
            DefaultBaseStyle->{
             "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
              Hue[0.8, 1., 0.6]},
            FormatType->TraditionalForm,
            FrameTicks->None], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8261642740377045`*^9, 3.826164282883277*^9}, 
   3.826458356626399*^9, 3.826460205246271*^9, {3.8264603641623373`*^9, 
   3.8264603921560373`*^9}, 3.826515011331867*^9, 3.8265150434773684`*^9, {
   3.8265152037068615`*^9, 3.826515221178686*^9}, 3.826515492886014*^9, 
   3.8265157676502934`*^9, 3.826517606261439*^9, {3.8285247712129326`*^9, 
   3.8285247947391253`*^9}, 3.831177992548281*^9, {3.8311781105672154`*^9, 
   3.8311781306704483`*^9}, 3.831178583467054*^9, 3.831193912093076*^9, 
   3.831210047200568*^9, 3.8312101083008127`*^9, 3.8312101529108696`*^9, 
   3.831262823310313*^9, 3.831262865996114*^9, 3.834932233611495*^9, 
   3.844222085685294*^9, 3.84522339550931*^9, 3.850577624193321*^9, 
   3.8832091987859526`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"61a25993-ac5a-4fa5-a97e-fd5c3d130f2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
-$CellContext`r, -$CellContext`q - $CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "r"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {$CellContext`r, $CellContext`s, \
$CellContext`q + $CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.6250500000000003, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"q", "+", "s"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {$CellContext`r, -$CellContext`q - \
$CellContext`s, $CellContext`r - $CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.6250500000000003, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"r", "-", "s"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[2][8]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> GrayLevel[1]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`s, \
$CellContext`q + $CellContext`s, $CellContext`s, $CellContext`r - \
$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, 
                    InsetBox["s", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"q", "+", "s"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"r", "-", "s"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {$CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["r", {0.5, 6.123233995736766*^-17}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][7], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][8]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, $CellContext`r - $CellContext`s, -$CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"r", "-", "s"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["r", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"-", "r"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][4] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.5, 6.123233995736766*^-17},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[2][8]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 
                    5}, {1, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q - $CellContext`s, $CellContext`q + \
$CellContext`s, $CellContext`s, -$CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"q", "+", "s"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["r", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"-", "r"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q, $CellContext`s, \
-$CellContext`r + $CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"s", "-", "r"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q, -$CellContext`q - \
$CellContext`s, $CellContext`r - $CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"r", "-", "s"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[2][8]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> GrayLevel[1]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`s, \
-$CellContext`r + $CellContext`s, $CellContext`s, $CellContext`r - \
$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, 
                    InsetBox["s", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"s", "-", "r"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"r", "-", "s"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.5, 6.123233995736766*^-17}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {$CellContext`q + $CellContext`r, \
$CellContext`s, $CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"q", "+", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.3750300000000002, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`s, -$CellContext`r + $CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"s", "-", "r"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
-$CellContext`q - $CellContext`s, -$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "s"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][5]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[2][5] -> GrayLevel[1]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, $CellContext`q + $CellContext`r, -$CellContext`r + \
$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"q", "+", "r"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["r", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"s", "-", "r"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][8] -> "Name"}, 
                    EdgeWeight -> {$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["s", {0.5, 6.123233995736766*^-17}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[2][8]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> GrayLevel[1]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`s, \
-$CellContext`r + $CellContext`s, $CellContext`s, -$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, 
                    InsetBox["s", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"s", "-", "r"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"-", "s"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][3] -> 
                    "Name", $CellContext`$v[1][5] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.5, 6.123233995736766*^-17},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[2][8]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 
                    5}, {1, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> GrayLevel[1]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q - $CellContext`s, $CellContext`q + \
$CellContext`r, $CellContext`s, -$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"q", "+", "r"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["r", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "\<\"Null\"\>", "}"}], ",", 
              RowBox[{"{", "\<\"Null\"\>", "}"}]}], "}"}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {$CellContext`q + $CellContext`r, \
$CellContext`s, $CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"q", "+", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.3750300000000002, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`s, -$CellContext`r + $CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"s", "-", "r"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
-$CellContext`q - $CellContext`s, -$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "s"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][7], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][5]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> GrayLevel[1]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, $CellContext`q + $CellContext`r, -$CellContext`r + \
$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"q", "+", "r"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["r", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"s", "-", "r"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][4] -> "Name"}, 
                    EdgeWeight -> {$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["s", {0.5, 6.123233995736766*^-17}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[2][7]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> 
                    GrayLevel[0], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> GrayLevel[1]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`s, \
-$CellContext`r + $CellContext`s, $CellContext`s, -$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, 
                    InsetBox["s", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"s", "-", "r"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"-", "s"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.5, 6.123233995736766*^-17},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[2][7]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 
                    5}, {1, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> 
                    GrayLevel[1], $CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q - $CellContext`s, $CellContext`q + \
$CellContext`r, $CellContext`s, -$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"q", "+", "r"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["r", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {$CellContext`q + $CellContext`r, \
$CellContext`s, $CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"q", "+", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.3750300000000002, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`s, -$CellContext`r + $CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"s", "-", "r"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
-$CellContext`q - $CellContext`s, -$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "s"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][5]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> GrayLevel[1]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, $CellContext`q + $CellContext`r, -$CellContext`r + \
$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"q", "+", "r"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["r", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"s", "-", "r"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][4] -> "Name"}, 
                    EdgeWeight -> {$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["s", {0.5, 6.123233995736766*^-17}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[2][7]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> 
                    GrayLevel[0], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> GrayLevel[1]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`s, \
-$CellContext`r + $CellContext`s, $CellContext`s, -$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, 
                    InsetBox["s", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"s", "-", "r"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"-", "s"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][3] -> 
                    "Name", $CellContext`$v[1][5] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.5, 6.123233995736766*^-17},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[2][7]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 
                    5}, {1, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> 
                    GrayLevel[1], $CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q - $CellContext`s, $CellContext`q + \
$CellContext`r, $CellContext`s, -$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"q", "+", "r"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["r", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
-$CellContext`r, $CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "r"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.3750300000000002, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][7]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {$CellContext`r, -$CellContext`q - \
$CellContext`s, -$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.6250500000000003, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "s"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {$CellContext`r, $CellContext`s, \
$CellContext`q + $CellContext`r + $CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.6250500000000003, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"q", "+", "r", "+", "s"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[2][8]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][4] -> GrayLevel[0]}, 
                    EdgeWeight -> {$CellContext`s, -$CellContext`s, \
-$CellContext`q - $CellContext`s, $CellContext`q + $CellContext`r + \
$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"-", "s"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"q", "+", "r", "+", "s"}], {1., 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {$CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["r", {0.5, 6.123233995736766*^-17}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][8]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, $CellContext`q + $CellContext`r + $CellContext`s, \
-$CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"q", "+", "r", "+", "s"}], {0.5, 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["r", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"-", "r"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][4] -> "Name"}, 
                    EdgeWeight -> {$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["s", {0.5, 6.123233995736766*^-17}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[2][8]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 
                    5}, {1, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, $CellContext`s, -$CellContext`s, -$CellContext`q - \
$CellContext`s, -$CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox["s", {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"-", "s"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["r", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"-", "r"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][7]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {$CellContext`r, -$CellContext`q - \
$CellContext`s, -$CellContext`s + $CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.6250500000000003, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"t", "-", "s"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {$CellContext`r, $CellContext`s, \
$CellContext`q + $CellContext`r + $CellContext`s - $CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.6250500000000003, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"q", "+", "r", "+", "s", "-", "t"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
-$CellContext`q - $CellContext`s, -$CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "t"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`s, -$CellContext`r + $CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"t", "-", "r"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[2][8]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][4] -> GrayLevel[0]}, 
                    EdgeWeight -> {$CellContext`s, -$CellContext`s + \
$CellContext`t, -$CellContext`q - $CellContext`s, $CellContext`q + \
$CellContext`r + $CellContext`s - $CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"t", "-", "s"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"q", "+", "r", "+", "s", "-", "t"}], {1., 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {$CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["r", {0.5, 6.123233995736766*^-17}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][7]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`s + $CellContext`t, -$CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"t", "-", "s"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["r", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"-", "t"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][8] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.5, 6.123233995736766*^-17},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][8]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, $CellContext`q + $CellContext`r + $CellContext`s - \
$CellContext`t, -$CellContext`r + $CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"q", "+", "r", "+", "s", "-", "t"}], {0.5, 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["r", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"t", "-", "r"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][4] -> "Name"}, 
                    EdgeWeight -> {$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["s", {0.5, 6.123233995736766*^-17}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[2][8]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> 
                    GrayLevel[0], $CellContext`$v[1][4] -> GrayLevel[0]}, 
                    EdgeWeight -> {$CellContext`s, -$CellContext`t, \
-$CellContext`q - $CellContext`s, -$CellContext`r + $CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"-", "t"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"t", "-", "r"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][3] -> 
                    "Name", $CellContext`$v[1][5] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.5, 6.123233995736766*^-17},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[2][8]}, {{{2, 4}, {3, 4}, {1, 5}, {3, 
                    5}, {1, 6}, {2, 6}}, Null, {1, 1, 1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, $CellContext`s, -$CellContext`t, -$CellContext`q - \
$CellContext`s, $CellContext`q + $CellContext`r + $CellContext`s - \
$CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox["s", {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"q", "+", "r", "+", "s", "-", "t"}], {-0.5, 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["r", {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"-", "t"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], Offset[{2, 2}, 
                    {0.02261146496815286, 1.0226114649681528}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[2][8]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 
                    5}, {1, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, $CellContext`s, -$CellContext`s + $CellContext`t, \
-$CellContext`q - $CellContext`s, -$CellContext`r + $CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox["s", {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"t", "-", "s"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["r", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"t", "-", "r"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][7]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q, -$CellContext`q - \
$CellContext`s, -$CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "t"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q, $CellContext`s, \
$CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], 
                    InsetBox["t", {0.3750300000000002, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[2][8]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][4] -> GrayLevel[0]}, 
                    
                    EdgeWeight -> {$CellContext`s, -$CellContext`t, \
-$CellContext`q - $CellContext`s, $CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"-", "t"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, 
                    InsetBox["t", {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][3] -> 
                    "Name", $CellContext`$v[1][5] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.5, 6.123233995736766*^-17}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q, $CellContext`s, \
$CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], 
                    InsetBox["t", {0.3750300000000002, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], Offset[{2, 2}, 
                    {0.6377800000000003, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][7]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q, -$CellContext`q - \
$CellContext`s, -$CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "t"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[2][7]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> GrayLevel[1]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`s, \
$CellContext`t, $CellContext`s, -$CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, 
                    InsetBox["s", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["t", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"-", "t"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.5, 6.123233995736766*^-17}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {$CellContext`r, $CellContext`s, \
$CellContext`q + $CellContext`r + $CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.6250500000000003, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"q", "+", "r", "+", "t"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][7]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {$CellContext`r, -$CellContext`q - \
$CellContext`s, -$CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.6250500000000003, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "t"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], Offset[{2, 2}, 
                    {0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`s, -$CellContext`r + $CellContext`s - $CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "r"}], "+", "s", "-", "t"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
-$CellContext`q - $CellContext`s, -$CellContext`s + $CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"t", "-", "s"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[2][7]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> GrayLevel[1]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`s, \
$CellContext`q + $CellContext`r + $CellContext`t, $CellContext`s, \
-$CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, 
                    InsetBox["s", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"q", "+", "r", "+", "t"}], {0.5, 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"-", "t"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {$CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["r", {0.5, 6.123233995736766*^-17}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][5]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> GrayLevel[1]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, $CellContext`q + $CellContext`r + $CellContext`t, \
-$CellContext`r + $CellContext`s - $CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"q", "+", "r", "+", "t"}], {0.5, 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["r", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "r"}], "+", "s", "-", "t"}], {1., 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][4] -> "Name"}, 
                    EdgeWeight -> {$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["s", {0.5, 6.123233995736766*^-17}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][7]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`t, -$CellContext`s + $CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"-", "t"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["r", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"t", "-", "s"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][4] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.5, 6.123233995736766*^-17},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[2][7]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> 
                    GrayLevel[0], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> GrayLevel[1]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`s, \
-$CellContext`r + $CellContext`s - $CellContext`t, $CellContext`s, \
-$CellContext`s + $CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, 
                    InsetBox["s", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "r"}], "+", "s", "-", "t"}], {0.5, 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"t", "-", "s"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][3] -> 
                    "Name", $CellContext`$v[1][5] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.5, 6.123233995736766*^-17},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[2][7]}, {{{2, 4}, {3, 4}, {1, 5}, {3, 
                    5}, {1, 6}, {2, 6}}, Null, {1, 1, 1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[2][5] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q - $CellContext`s, -$CellContext`r + \
$CellContext`s - $CellContext`t, $CellContext`s, -$CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"-", "t"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["r", {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "r"}], "+", "s", "-", "t"}], {-1.5, 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[2][7]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 
                    5}, {1, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[2][5] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q - $CellContext`s, $CellContext`q + \
$CellContext`r + $CellContext`t, $CellContext`s, -$CellContext`s + \
$CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"q", "+", "r", "+", "t"}], {-1.5, 0.5}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["r", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"t", "-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {$CellContext`q + $CellContext`r, \
$CellContext`s, $CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"q", "+", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.3750300000000002, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`s, -$CellContext`r + $CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["s", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"s", "-", "r"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
-$CellContext`q - $CellContext`s, -$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "s"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][5]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> GrayLevel[1]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, $CellContext`q + $CellContext`r, -$CellContext`r + \
$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0., 0.5}, ImageScaled[
                    {0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"q", "+", "r"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["r", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"s", "-", "r"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][4] -> "Name"}, 
                    EdgeWeight -> {$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["s", {0.5, 6.123233995736766*^-17}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[2][7]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> 
                    GrayLevel[0], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> GrayLevel[1]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`s, \
-$CellContext`r + $CellContext`s, $CellContext`s, -$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, 
                    InsetBox["s", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"s", "-", "r"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"-", "s"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][3] -> 
                    "Name", $CellContext`$v[1][5] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.5, 6.123233995736766*^-17},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[2][7]}, {{{2, 4}, {3, 4}, {1, 5}, {2, 
                    5}, {1, 6}, {3, 6}}, Null, {1, 1, 1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][5], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][4] -> 
                    GrayLevel[0], $CellContext`$v[2][5] -> 
                    GrayLevel[1], $CellContext`$v[2][7] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, -$CellContext`q - $CellContext`s, $CellContext`q + \
$CellContext`r, $CellContext`s, -$CellContext`s}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox["s", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"q", "+", "r"}], {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["r", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{"-", "s"}], {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q, $CellContext`r, \
$CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.3750300000000002, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q, -$CellContext`q - \
$CellContext`r, -$CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "r"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][8]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, $CellContext`r, -$CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, 
                    InsetBox["r", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["r", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"-", "r"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][4] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.5, 6.123233995736766*^-17}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              GraphicsBox[
               NamespaceBox["NetworkGraphics",
                DynamicModuleBox[{Typeset`graph = HoldComplete[
                  Graph[{}, {}]]}, 
                 TagBox[GraphicsGroupBox[{{}, {}}],
                  MouseAppearanceTag["NetworkGraphics"]],
                 AllowKernelInitialization->False]],
               
               DefaultBaseStyle->{
                "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                 Hue[0.8, 1., 0.6]},
               FormatType->TraditionalForm,
               FrameTicks->None,
               PlotRange->NCache[{{0, 
                   Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                  1}}]], ",", 
              GraphicsBox[
               NamespaceBox["NetworkGraphics",
                DynamicModuleBox[{Typeset`graph = HoldComplete[
                  Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {
                   EdgeWeight -> {-$CellContext`q, $CellContext`t, \
-$CellContext`q}}]]}, 
                 
                 TagBox[GraphicsGroupBox[
                   GraphicsComplexBox[{{
                    0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}, {
                    0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}, {
                    0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, {
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{1, 2}, 0.01273], ArrowBox[{3, 4}, 0.01273], 
                    ArrowBox[{5, 6}, 0.01273]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], DiskBox[1, 0.01273], DiskBox[2, 0.01273], 
                    DiskBox[3, 0.01273], DiskBox[4, 0.01273], 
                    DiskBox[5, 0.01273], DiskBox[6, 0.01273]}}]],
                  MouseAppearanceTag["NetworkGraphics"]],
                 AllowKernelInitialization->False]],
               
               DefaultBaseStyle->{
                "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                 Hue[0.8, 1., 0.6]},
               FormatType->TraditionalForm,
               FrameTicks->None]}], "}"}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q, $CellContext`r - \
$CellContext`t, $CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"r", "-", "t"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.3750300000000002, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q, -$CellContext`q - \
$CellContext`r, -$CellContext`r + $CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"t", "-", "r"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][8]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[2][8] -> GrayLevel[1]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, $CellContext`r - $CellContext`t, -$CellContext`r + \
$CellContext`t}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"r", "-", "t"}], {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["r", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"t", "-", "r"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][7], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][7] -> 
                    "Name", $CellContext`$v[1][4] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.5, 6.123233995736766*^-17}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q, $CellContext`r, \
$CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.12501000000000007, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], 
                    InsetBox["r", {0.3750300000000002, -0.6250100000000001}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], Offset[{2, 2}, 
                    {0.13774000000000006, -0.11228000000000006}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{}, {}]]}, 
                  TagBox[GraphicsGroupBox[{{}, {}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None,
                PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                   1}}]], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][8] -> 
                    "Name", $CellContext`$v[1][7] -> 
                    "Name", $CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][4] -> 
                    "Name", $CellContext`$v[2][3] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q, -$CellContext`q - \
$CellContext`r, -$CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.6250500000000003, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, 0.01273], InsetBox[
                    RowBox[{"-", "r"}], {0.3750300000000002, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.6250500000000003, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, \
{0.6377800000000003, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.6250500000000003, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.6377800000000003, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{0.3877600000000002, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.3750300000000002, -1.12501}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.3877600000000002, -1.1122800000000002}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][7], 
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][8]}, {{{1, 3}, {2, 3}, {1, 4}, {2, 4}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][8], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{0, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{0, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexStyle -> {$CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][8] -> GrayLevel[0]}, 
                    EdgeWeight -> {-$CellContext`q - $CellContext`r, \
$CellContext`r, $CellContext`r, -$CellContext`r}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"-", "q"}], "-", "r"}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273]}, 
                    InsetBox["r", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["r", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{0, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273]}, InsetBox[
                    RowBox[{"-", "r"}], {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None], ",", 
               GraphicsBox[
                NamespaceBox["NetworkGraphics",
                 DynamicModuleBox[{Typeset`graph = HoldComplete[
                   Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][5] -> 
                    "Name", $CellContext`$v[1][4] -> "Name"}, 
                    EdgeWeight -> {-$CellContext`q}}]]}, 
                  TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], InsetBox[
                    RowBox[{"-", "q"}], {0.5, 6.123233995736766*^-17}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "4", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                   MouseAppearanceTag["NetworkGraphics"]],
                  AllowKernelInitialization->False]],
                
                DefaultBaseStyle->{
                 "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                  Hue[0.8, 1., 0.6]},
                FormatType->TraditionalForm,
                FrameTicks->None]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              GraphicsBox[
               NamespaceBox["NetworkGraphics",
                DynamicModuleBox[{Typeset`graph = HoldComplete[
                  Graph[{}, {}]]}, 
                 TagBox[GraphicsGroupBox[{{}, {}}],
                  MouseAppearanceTag["NetworkGraphics"]],
                 AllowKernelInitialization->False]],
               
               DefaultBaseStyle->{
                "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                 Hue[0.8, 1., 0.6]},
               FormatType->TraditionalForm,
               FrameTicks->None,
               PlotRange->NCache[{{0, 
                   Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                  1}}]], ",", 
              GraphicsBox[
               NamespaceBox["NetworkGraphics",
                DynamicModuleBox[{Typeset`graph = HoldComplete[
                  Graph[{
                    $CellContext`$v[1][4], 
                    $CellContext`$v[2][5], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3]}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {
                    1, 1, 1}}, {
                   EdgeWeight -> {-$CellContext`q, $CellContext`r, \
-$CellContext`q}}]]}, 
                 
                 TagBox[GraphicsGroupBox[
                   GraphicsComplexBox[{{
                    0.6250500000000003, -0.12501000000000007`}, {
                    0.6250500000000003, -1.12501}, {
                    0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}, {
                    0.3750300000000002, -0.12501000000000007`}, {
                    0.3750300000000002, -1.12501}}, {
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{1, 2}, 0.01273], ArrowBox[{3, 4}, 0.01273], 
                    ArrowBox[{5, 6}, 0.01273]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], DiskBox[1, 0.01273], DiskBox[2, 0.01273], 
                    DiskBox[3, 0.01273], DiskBox[4, 0.01273], 
                    DiskBox[5, 0.01273], DiskBox[6, 0.01273]}}]],
                  MouseAppearanceTag["NetworkGraphics"]],
                 AllowKernelInitialization->False]],
               
               DefaultBaseStyle->{
                "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                 Hue[0.8, 1., 0.6]},
               FormatType->TraditionalForm,
               FrameTicks->None]}], "}"}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "\<\"Null\"\>", "}"}], ",", 
              RowBox[{"{", "\<\"Null\"\>", "}"}]}], "}"}], "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8261642740377045`*^9, 3.826164282883277*^9}, 
   3.826458356626399*^9, 3.826460205246271*^9, {3.8264603641623373`*^9, 
   3.8264603921560373`*^9}, 3.826515011331867*^9, 3.8265150434773684`*^9, {
   3.8265152037068615`*^9, 3.826515221178686*^9}, 3.826515492886014*^9, 
   3.8265157676502934`*^9, 3.826517606261439*^9, {3.8285247712129326`*^9, 
   3.8285247947391253`*^9}, 3.831177992548281*^9, {3.8311781105672154`*^9, 
   3.8311781306704483`*^9}, 3.831178583467054*^9, 3.831193912093076*^9, 
   3.831210047200568*^9, 3.8312101083008127`*^9, 3.8312101529108696`*^9, 
   3.831262823310313*^9, 3.831262865996114*^9, 3.834932233611495*^9, 
   3.844222085685294*^9, 3.84522339550931*^9, 3.850577624193321*^9, 
   3.883209201113572*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"fc92b831-6d20-4d00-a722-f4a4ad3fde69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiagramTot2", "[", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], "}"}]}], "}"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8521782767494717`*^9, 3.852178281770974*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"fcd375e8-31bb-4fdb-9242-2b853a8bf74c"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"4\\\"}]\\) of \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\
\"}]}], \\\"}\\\"}]\\) does not exist.\"", 2, 75, 3, 17706046026810073732, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.852178315397994*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"bde5e12e-0dc4-49b3-95da-a0012166c3b7"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"3\\\"}]\\) of \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\
\"}]}], \\\"}\\\"}]\\) does not exist.\"", 2, 75, 4, 17706046026810073732, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8521783154350758`*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"cf209778-026b-4020-9265-10637dacf760"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"3\\\"}]\\) of \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\
\"}]}], \\\"}\\\"}]\\) does not exist.\"", 2, 75, 5, 17706046026810073732, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.852178315457428*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"6cf82521-5e8b-43a4-a23b-5675f2e75f3d"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Part\\\", \\\"::\\\", \
\\\"partw\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 75, 6, 17706046026810073732, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8521783154690633`*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"fc490000-2dfb-45ca-96f1-ce621bebb5e4"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partd", 
   "\"Part specification \\!\\(\\*RowBox[{\\\"4\\\", \\\"\[LeftDoubleBracket]\
\\\", \\\"2\\\", \\\"\[RightDoubleBracket]\\\"}]\\) is longer than depth of \
object.\"", 2, 75, 7, 17706046026810073732, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.852178315503298*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"f71a68b3-6abc-43ce-88b4-c686bb70ce54"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partd", 
   "\"Part specification \\!\\(\\*RowBox[{\\\"4\\\", \\\"\[LeftDoubleBracket]\
\\\", \\\"3\\\", \\\"\[RightDoubleBracket]\\\"}]\\) is longer than depth of \
object.\"", 2, 75, 8, 17706046026810073732, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8521783155183725`*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"4fcce647-61f1-4642-a99c-33cbf06512ea"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partd", 
   "\"Part specification \\!\\(\\*RowBox[{\\\"3\\\", \\\"\[LeftDoubleBracket]\
\\\", \\\"1\\\", \\\"\[RightDoubleBracket]\\\"}]\\) is longer than depth of \
object.\"", 2, 75, 9, 17706046026810073732, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8521783155330477`*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"d90686b6-a4ba-4047-9b1d-358ff88ee122"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Part\\\", \\\"::\\\", \
\\\"partd\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 75, 10, 17706046026810073732, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.852178315538828*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"248d40d7-b0e3-4c82-8134-411a39568c16"],

Cell[BoxData[
 TemplateBox[{
  "Delete", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \
\\\"2\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \
\\\"3\\\"}], \\\"}\\\"}]\\) of \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"EdgeTaggedGraph\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"{\\\", \\\"}\\\"}], \\\"\[LeftDoubleBracket]\\\", \
RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \
\\\"2\\\"}], \\\"\[RightDoubleBracket]\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{StyleBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], Rule[StripOnInput, False]], \\\",\\\", \
StyleBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], Rule[StripOnInput, False]]}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"VertexStyle\\\", \\\"\[Rule]\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"4\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}]}], \\\",\\\", RowBox[{\\\"VertexShapeFunction\\\", \\\"\[Rule]\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}]}], \\\",\\\", RowBox[{\\\"EdgeWeight\\\", \
\\\"\[Rule]\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\\\"}]}], \\\",\\\", \
RowBox[{\\\"EdgeLabels\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"EdgeWeight\\\\\\\"\\\
\"}], \\\",\\\", RowBox[{\\\"VertexLabels\\\", \\\"\[Rule]\\\", \
\\\"\\\\\\\"Name\\\\\\\"\\\"}]}], \\\"]\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}]}], \\\"}\\\"}], \\\"}\\\"}]}], \
\\\"}\\\"}], \\\"}\\\"}]\\) does not exist.\"", 2, 75, 11, 
   17706046026810073732, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.852178315553631*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"e5c7cc4c-4bd5-4c3e-9fd8-b729a1fbd594"],

Cell[BoxData[
 TemplateBox[{
  "Set", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"2\\\"}]\\) of \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"EdgeTaggedGraph\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"{\\\", \\\"}\\\"}], \\\"\[LeftDoubleBracket]\\\", \
RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \
\\\"2\\\"}], \\\"\[RightDoubleBracket]\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{StyleBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], Rule[StripOnInput, False]], \\\",\\\", \
StyleBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], Rule[StripOnInput, False]]}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"VertexStyle\\\", \\\"\[Rule]\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"4\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}]}], \\\",\\\", RowBox[{\\\"VertexShapeFunction\\\", \\\"\[Rule]\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}]}], \\\",\\\", RowBox[{\\\"EdgeWeight\\\", \
\\\"\[Rule]\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\\\"}]}], \\\",\\\", \
RowBox[{\\\"EdgeLabels\\\", \\\"\[Rule]\\\", \\\"\\\\\\\"EdgeWeight\\\\\\\"\\\
\"}], \\\",\\\", RowBox[{\\\"VertexLabels\\\", \\\"\[Rule]\\\", \
\\\"\\\\\\\"Name\\\\\\\"\\\"}]}], \\\"]\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}]}], \\\"}\\\"}], \\\"}\\\"}]}], \
\\\"}\\\"}], \\\"}\\\"}]\\) does not exist.\"", 2, 75, 12, 
   17706046026810073732, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8521783155867295`*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"c792722c-1350-4605-9280-0f45d24a881c"],

Cell[BoxData[
 TemplateBox[{
  "Delete", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \
\\\"2\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \
\\\"1\\\"}], \\\"}\\\"}]\\) of \\!\\(\\*RowBox[{\\\"Delete\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"EdgeTaggedGraph\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"Part\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"4\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"]\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", RowBox[{\\\
\"{\\\", \\\"}\\\"}]}], \\\"}\\\"}], \\\"}\\\"}]}], \\\"}\\\"}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"2\\\", \
\\\",\\\", \\\"1\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \\\"3\\\"}], \
\\\"}\\\"}]}], \\\"]\\\"}]\\) does not exist.\"", 2, 75, 13, 
   17706046026810073732, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8521783156146145`*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"e651ae8e-74ca-4d56-9f8a-0b838e849b99"],

Cell[BoxData[
 TemplateBox[{
  "Delete", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"2\\\"}]\\) of \\!\\(\\*RowBox[{\\\"2\\\"}]\\) \
does not exist.\"", 2, 75, 14, 17706046026810073732, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.852178315635994*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"d6c5b831-7eb2-400f-ba59-afa7f1f8e901"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Delete\\\", \\\"::\\\", \
\\\"partw\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 75, 15, 17706046026810073732, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8521783156549807`*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"581defda-3933-49f4-8cb1-d675587c7823"],

Cell[BoxData[
 TemplateBox[{
  "Set", "partd", 
   "\"Part specification \\!\\(\\*RowBox[{\\\"dia$8581\\\", \\\"\
\[LeftDoubleBracket]\\\", RowBox[{\\\"i$8581\\\", \\\",\\\", \\\"2\\\", \\\",\
\\\", \\\"j$8581\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \\\"2\\\"}], \\\"\
\[RightDoubleBracket]\\\"}]\\) is longer than depth of object.\"", 2, 75, 16, 
   17706046026810073732, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.85217831567338*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"cb2852c0-3ef8-44b0-ae7a-9737631391b0"],

Cell[BoxData[
 TemplateBox[{
  "Set", "partd", 
   "\"Part specification \\!\\(\\*RowBox[{\\\"dia$8581\\\", \\\"\
\[LeftDoubleBracket]\\\", RowBox[{\\\"i$8581\\\", \\\",\\\", \\\"2\\\", \\\",\
\\\", \\\"j$8581\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \\\"2\\\"}], \\\"\
\[RightDoubleBracket]\\\"}]\\) is longer than depth of object.\"", 2, 75, 17, 
   17706046026810073732, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.852178315684291*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"892f11aa-94e2-455a-8c9a-b7f5ce3f5312"],

Cell[BoxData[
 TemplateBox[{
  "Set", "partd", 
   "\"Part specification \\!\\(\\*RowBox[{\\\"dia$8581\\\", \\\"\
\[LeftDoubleBracket]\\\", RowBox[{\\\"i$8581\\\", \\\",\\\", \\\"2\\\", \\\",\
\\\", \\\"j$8581\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \\\"2\\\"}], \\\"\
\[RightDoubleBracket]\\\"}]\\) is longer than depth of object.\"", 2, 75, 18, 
   17706046026810073732, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.852178315706979*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"cca9e734-1f09-4cdb-8ebf-215fd457a596"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Set\\\", \\\"::\\\", \\\
\"partd\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 75, 19, 17706046026810073732, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8521783157344947`*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"04ebd079-9c75-475e-9907-cb0bfb46cf45"],

Cell[BoxData[
 RowBox[{"Delete", "[", 
  RowBox[{
   RowBox[{"Delete", "[", 
    RowBox[{
     RowBox[{"Delete", "[", 
      RowBox[{
       RowBox[{"Delete", "[", 
        RowBox[{
         RowBox[{"Delete", "[", 
          RowBox[{
           RowBox[{"Delete", "[", 
            RowBox[{
             RowBox[{"Delete", "[", 
              RowBox[{
               RowBox[{"Delete", "[", 
                RowBox[{
                 RowBox[{"Delete", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{"EdgeTaggedGraph", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", "}"}], ",", "2"}], "\[RightDoubleBracket]"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{
                    StyleBox[
                    RowBox[{
                    RowBox[{"{", "}"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}]}],
                    StripOnInput->False,
                    Dashing->{Small, Small}], ",", 
                    StyleBox[
                    RowBox[{
                    RowBox[{
                    "4", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "\[Rule]", 
                    RowBox[{
                    "4", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}]}],
                    StripOnInput->False,
                    Dashing->{Small, Small}]}], "}"}], ",", 
                    RowBox[{"VertexStyle", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", "}"}], "\[Rule]", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{
                    {GrayLevel[0], RectangleBox[{0, 0}]}, 
                    {GrayLevel[0], RectangleBox[{1, -1}]}, 
                    {GrayLevel[0], RectangleBox[{0, -1}, {2, 1}]}},
                    AspectRatio->1,
                    DefaultBaseStyle->"ColorSwatchGraphics",
                    Frame->True,
                    FrameStyle->GrayLevel[0.],
                    FrameTicks->None,
                    
                    ImageSize->Dynamic[{
                    Automatic, 1.35 (CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification])}],
                    PlotRangePadding->None],
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]],
                    Appearance->None,
                    BaseStyle->{},
                    BaselinePosition->Baseline,
                    ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; FrontEnd`Private`$ColorSelectorUseMakeBoxes = 
                    True; MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
                    DefaultBaseStyle->{},
                    Evaluator->Automatic,
                    Method->"Preemptive"],
                    GrayLevel[0],
                    Editable->False,
                    Selectable->False]}], ",", 
                    RowBox[{"1", "\[Rule]", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{
                    {GrayLevel[0], RectangleBox[{0, 0}]}, 
                    {GrayLevel[0], RectangleBox[{1, -1}]}, 
                    {GrayLevel[0], RectangleBox[{0, -1}, {2, 1}]}},
                    AspectRatio->1,
                    DefaultBaseStyle->"ColorSwatchGraphics",
                    Frame->True,
                    FrameStyle->GrayLevel[0.],
                    FrameTicks->None,
                    
                    ImageSize->Dynamic[{
                    Automatic, 1.35 (CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification])}],
                    PlotRangePadding->None],
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]],
                    Appearance->None,
                    BaseStyle->{},
                    BaselinePosition->Baseline,
                    ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; FrontEnd`Private`$ColorSelectorUseMakeBoxes = 
                    True; MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
                    DefaultBaseStyle->{},
                    Evaluator->Automatic,
                    Method->"Preemptive"],
                    GrayLevel[0],
                    Editable->False,
                    Selectable->False]}], ",", 
                    RowBox[{
                    RowBox[{"{", "}"}], "\[Rule]", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{
                    {GrayLevel[0], RectangleBox[{0, 0}]}, 
                    {GrayLevel[0], RectangleBox[{1, -1}]}, 
                    {GrayLevel[1], RectangleBox[{0, -1}, {2, 1}]}},
                    AspectRatio->1,
                    DefaultBaseStyle->"ColorSwatchGraphics",
                    Frame->True,
                    FrameStyle->GrayLevel[0.6666666666666667],
                    FrameTicks->None,
                    
                    ImageSize->Dynamic[{
                    Automatic, 1.35 (CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification])}],
                    PlotRangePadding->None],
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]],
                    Appearance->None,
                    BaseStyle->{},
                    BaselinePosition->Baseline,
                    ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; FrontEnd`Private`$ColorSelectorUseMakeBoxes = 
                    True; MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
                    DefaultBaseStyle->{},
                    Evaluator->Automatic,
                    Method->"Preemptive"],
                    GrayLevel[1],
                    Editable->False,
                    Selectable->False]}], ",", 
                    RowBox[{"2", "\[Rule]", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{
                    {GrayLevel[0], RectangleBox[{0, 0}]}, 
                    {GrayLevel[0], RectangleBox[{1, -1}]}, 
                    {GrayLevel[1], RectangleBox[{0, -1}, {2, 1}]}},
                    AspectRatio->1,
                    DefaultBaseStyle->"ColorSwatchGraphics",
                    Frame->True,
                    FrameStyle->GrayLevel[0.6666666666666667],
                    FrameTicks->None,
                    
                    ImageSize->Dynamic[{
                    Automatic, 1.35 (CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification])}],
                    PlotRangePadding->None],
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]],
                    Appearance->None,
                    BaseStyle->{},
                    BaselinePosition->Baseline,
                    ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; FrontEnd`Private`$ColorSelectorUseMakeBoxes = 
                    True; MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
                    DefaultBaseStyle->{},
                    Evaluator->Automatic,
                    Method->"Preemptive"],
                    GrayLevel[1],
                    Editable->False,
                    Selectable->False]}]}], "}"}]}], ",", 
                    RowBox[{"VertexShapeFunction", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", "}"}], "\[Rule]", "\<\"Triangle\"\>"}], ",", 
                    RowBox[{
                    RowBox[{
                    "3", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], 
                    "\[Rule]", "\<\"Triangle\"\>"}]}], "}"}]}], ",", 
                    RowBox[{"EdgeWeight", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{
                    "4", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "}"}]}], ",", 
                    RowBox[{"EdgeLabels", "\[Rule]", "\<\"EdgeWeight\"\>"}], 
                    ",", 
                    RowBox[{"VertexLabels", "\[Rule]", "\<\"Name\"\>"}]}], 
                    "]"}], "}"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "1", ",", "2", ",", "3"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1"}], 
                  "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "3"}], 
                "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "2", ",", "1"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "2", ",", "3"}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "4", ",", "2", ",", "1"}], "}"}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4", ",", "2", ",", "3"}], "}"}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5", ",", "2", ",", "1"}], "}"}]}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "5", ",", "2", ",", "3"}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.852178283061573*^9, 3.8521783158024416`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"78e309e5-b189-45bf-9161-08b10e21eb7b"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"eeb86802-5f32-4899-a1b5-2a0decfb1abb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 950, 16, 35, "Text",ExpressionUUID->"803eb6ae-f5b8-4320-8c02-4540de41bd47"],
Cell[1511, 38, 40567, 953, 3054, "Input",ExpressionUUID->"a11b2f37-17fb-4e3c-8961-975404d9b014"],
Cell[CellGroupData[{
Cell[42103, 995, 14248, 239, 295, "Input",ExpressionUUID->"218ab5ba-ff21-4c03-aeb4-291104d752a2"],
Cell[56354, 1236, 94626, 2389, 2462, "Output",ExpressionUUID->"9c32bb5b-8576-4f2b-b53f-620ac9726441"],
Cell[150983, 3627, 123075, 2456, 678, "Output",ExpressionUUID->"61a25993-ac5a-4fa5-a97e-fd5c3d130f2b"],
Cell[274061, 6085, 554968, 10833, 8826, "Output",ExpressionUUID->"fc92b831-6d20-4d00-a722-f4a4ad3fde69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[829066, 16923, 577, 16, 28, "Input",ExpressionUUID->"fcd375e8-31bb-4fdb-9242-2b853a8bf74c"],
Cell[829646, 16941, 480, 11, 28, "Message",ExpressionUUID->"bde5e12e-0dc4-49b3-95da-a0012166c3b7"],
Cell[830129, 16954, 482, 11, 28, "Message",ExpressionUUID->"cf209778-026b-4020-9265-10637dacf760"],
Cell[830614, 16967, 480, 11, 28, "Message",ExpressionUUID->"6cf82521-5e8b-43a4-a23b-5675f2e75f3d"],
Cell[831097, 16980, 451, 10, 28, "Message",ExpressionUUID->"fc490000-2dfb-45ca-96f1-ce621bebb5e4"],
Cell[831551, 16992, 447, 10, 28, "Message",ExpressionUUID->"f71a68b3-6abc-43ce-88b4-c686bb70ce54"],
Cell[832001, 17004, 449, 10, 28, "Message",ExpressionUUID->"4fcce647-61f1-4642-a99c-33cbf06512ea"],
Cell[832453, 17016, 449, 10, 28, "Message",ExpressionUUID->"d90686b6-a4ba-4047-9b1d-358ff88ee122"],
Cell[832905, 17028, 450, 10, 28, "Message",ExpressionUUID->"248d40d7-b0e3-4c82-8134-411a39568c16"],
Cell[833358, 17040, 2103, 34, 46, "Message",ExpressionUUID->"e5c7cc4c-4bd5-4c3e-9fd8-b729a1fbd594"],
Cell[835464, 17076, 1978, 32, 46, "Message",ExpressionUUID->"c792722c-1350-4605-9280-0f45d24a881c"],
Cell[837445, 17110, 2038, 32, 28, "Message",ExpressionUUID->"e651ae8e-74ca-4d56-9f8a-0b838e849b99"],
Cell[839486, 17144, 381, 9, 28, "Message",ExpressionUUID->"d6c5b831-7eb2-400f-ba59-afa7f1f8e901"],
Cell[839870, 17155, 454, 10, 28, "Message",ExpressionUUID->"581defda-3933-49f4-8cb1-d675587c7823"],
Cell[840327, 17167, 567, 12, 28, "Message",ExpressionUUID->"cb2852c0-3ef8-44b0-ae7a-9737631391b0"],
Cell[840897, 17181, 568, 12, 28, "Message",ExpressionUUID->"892f11aa-94e2-455a-8c9a-b7f5ce3f5312"],
Cell[841468, 17195, 568, 12, 28, "Message",ExpressionUUID->"cca9e734-1f09-4cdb-8ebf-215fd457a596"],
Cell[842039, 17209, 451, 10, 28, "Message",ExpressionUUID->"04ebd079-9c75-475e-9907-cb0bfb46cf45"],
Cell[842493, 17221, 13325, 293, 109, "Output",ExpressionUUID->"78e309e5-b189-45bf-9161-08b10e21eb7b"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Constructing-theta-diagrams/DotLinesElaboration.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    115306,       2734]
NotebookOptionsPosition[    114350,       2711]
NotebookOutlinePosition[    114815,       2729]
CellTagsIndexPosition[    114772,       2726]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "takes", " ", "as", " ", "input", " ", "a",
       " ", "almost", " ", "final", " ", "elaboration", " ", "of", " ", 
      "DiagramTot1", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "meaning", " ", "that", " ", "the", " ", "input", " ", "will", " ", 
         "have", " ", "the", " ", "same", " ", "structure", " ", "as", " ", 
         "the", " ", "DiagramTot1", " ", 
         RowBox[{"output", "'"}], "s"}], ")"}], ".", " ", "Its"}], " ", 
      "role", " ", "is", " ", "to", " ", "examine", " ", "the", " ", "dotted",
       " ", "lines", " ", "\"\<$s[..]$v[1][a]$v[2][b]\>\"", " ", "for", " ", 
      "each", " ", 
      SuperscriptBox["j", "th"], " ", "\[Theta]"}], "-", 
     RowBox[{"diagram", " ", "in", " ", "a", " ", 
      SuperscriptBox["i", "th"], " ", 
      RowBox[{"pemrutation", ".", " ", "If"}], " ", "some", " ", "of", " ", 
      "these", " ", "\"\<$s[..]$v[1][i]$v[2][j]\>\"", " ", "has", " ", 
      "become", " ", "a", " ", "linear", " ", "combination", " ", 
      "\"\<a*$s[..]$v[1][i]$v[2][j]+b*$s[..]$v[1][k]$v[2][l]+...\>\"", " ", 
      RowBox[{"(", 
       RowBox[{
       "maybe", " ", "due", " ", "to", " ", "some", " ", "constrain", " ", 
        "evaluation"}], ")"}], " ", "then"}]}], ",", " ", 
    RowBox[{"instead", " ", "of", " ", "inserting", " ", "the", " ", 
     SuperscriptBox["j", "th"], " ", "contribution", " ", "as", " ", "it", 
     " ", "is"}], ",", " ", 
    RowBox[{
    "it", " ", "will", " ", "insert", " ", "the", " ", "correct", " ", 
     "linear", " ", "combination", " ", "of", " ", "thetadiagrams", " ", 
     "that", " ", "will", " ", 
     RowBox[{"arise", ".", " ", "This"}], " ", "takes", " ", "also", " ", 
     "into", " ", "account", " ", "possible", " ", "products", " ", "of", " ", 
     RowBox[{"dotlines", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DotLinesElaboration", "[", "diagramtot1_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "factor", ",", "momenta", ",", "vertlist", ",", "alg1", ",", 
        "dotlines", ",", "alg2", ",", "pos", ",", "totdot", ",", 
        "dotlinesnew", ",", "permres", ",", "res", ",", "i", ",", "j", ",", 
        "k", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"intialization", "/", "description"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"factor", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "it", " ", "contains", " ", "the", " ", "numerical", " ", "pre"}], 
         "-", 
         RowBox[{
         "factor", " ", "in", " ", "a", " ", "given", " ", "element", " ", 
          "inside", " ", "a", " ", "given", " ", "permutation"}]}], "*)"}], 
       "\[IndentingNewLine]", "momenta", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "contains", " ", "the", " ", "content", " ", "of", " ", 
         "the", " ", "solid", " ", "lines", " ", "in", " ", "a", " ", "given",
          " ", "element", " ", "inside", " ", "a", " ", "given", " ", 
         "permutation"}], "*)"}], "\[IndentingNewLine]", "vertlist", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"it", " ", "contains", " ", "the", " ", "\[Theta]"}], "-", 
         RowBox[{
         "vertices", " ", "in", " ", "a", " ", "given", " ", "element", " ", 
          "inside", " ", "a", " ", "given", " ", "permutation"}]}], "*)"}], 
       "\[IndentingNewLine]", "alg1", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "contains", " ", "the", " ", "list", " ", "of", " ", 
         "thetas", " ", "that", " ", "can", " ", "give", " ", "triangular", 
         " ", "vertices", " ", "in", " ", "a", " ", "given", " ", "element", 
         " ", "inside", " ", "a", " ", "given", " ", "permutation"}], "*)"}], 
       "\[IndentingNewLine]", "dotlines", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "contains", " ", "the", " ", "list", " ", "of", " ", 
         "dotted", " ", "lines", " ", "in", " ", "a", " ", "given", " ", 
         "element", " ", "inside", " ", "a", " ", "given", " ", 
         "permutation"}], "*)"}], "\[IndentingNewLine]", "alg2", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "contains", " ", "the", " ", "list", " ", "of", " ", 
         RowBox[{
          SubscriptBox["p", 
           RowBox[{"\[Alpha]", 
            OverscriptBox["\[Beta]", "."]}]], "/", 
          SuperscriptBox[
           OverscriptBox["p", "_"], 
           RowBox[{
            OverscriptBox["\[Alpha]", "."], "\[Beta]"}]]}], " ", "in", " ", 
         "a", " ", "given", " ", "element", " ", "inside", " ", "a", " ", 
         "given", " ", "permutation"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"pos", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "position", " ", 
         "in", " ", "dotlines", " ", "where", " ", "possible", " ", "linear", 
         " ", "combination", " ", "could", " ", "be"}], "*)"}], 
       "\[IndentingNewLine]", "totdot", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "linear", " ", 
         "combination", " ", "of", " ", "dotlines", " ", 
         RowBox[{"(", 
          RowBox[{"if", " ", "any"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dotlinesnew", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "new", " ", 
         "dotlines", " ", "if", " ", "there", " ", "are", " ", "linear", " ", 
         "combinations", " ", "of", " ", "them"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"permres", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "result", " ", 
         "of", " ", "a", " ", "given", " ", "permutation"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Let", "'"}], "s", " ", "start", " ", "by", " ", 
           "tensor"}], "-", 
          RowBox[{"expanding", " ", "each", " ", 
           RowBox[{"dotlines", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], ",", " ", 
         RowBox[{
         "in", " ", "this", " ", "way", " ", "these", " ", "element", " ", 
          "will", " ", "be", " ", "in", " ", "a", " ", "fixed", " ", 
          "canonical", " ", "form", " ", "before", " ", "the", " ", 
          RowBox[{"elaboration", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "dotlines", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"dotlines", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"TensorExpand", "[", 
           RowBox[{"dotlines", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Beginning", " ", "of", " ", "the", " ", "full", " ", 
          "elaboration"}], ",", " ", 
         RowBox[{"i", "=", 
          RowBox[{
           SuperscriptBox["i", "th"], " ", "permutation"}]}], ",", " ", 
         RowBox[{"j", "=", 
          RowBox[{
           SuperscriptBox["j", "th"], " ", "thetadiagram", " ", "in", " ", 
           "that", " ", 
           RowBox[{"permutation", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "diagramtot1", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "<=", 
             RowBox[{"Length", "[", 
              RowBox[{
               RowBox[{"diagramtot1", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"factor", "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"diagramtot1", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"momenta", "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"diagramtot1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"vertlist", "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"diagramtot1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"alg1", "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"diagramtot1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"dotlines", "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"diagramtot1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"alg2", "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"diagramtot1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Let", "'"}], "s", " ", "examine", " ", "each", " ", 
                 "element", " ", "in", " ", 
                 RowBox[{"\"\<dotlines\>\"", ".", " ", "If"}], " ", "some", 
                 " ", 
                 RowBox[{"dotlines", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], "=", "0"}], ",", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"then", " ", "dotlines"}], "=", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"{", "}"}], "}"}], " ", "and", " ", "we", " ", 
                  "Break", " ", "the", " ", "For"}]}], ";", " ", 
                RowBox[{
                 RowBox[{
                 "later", " ", "that", " ", "term", " ", "will", " ", "be", 
                  " ", "recognised", " ", "as", " ", "a", " ", "null", " ", 
                  RowBox[{"contribution", ".", " ", "If"}], " ", "some", " ", 
                  RowBox[{"dotlines", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], " ", "have", " ", "a", " ",
                   "numerical", " ", "pre"}], "-", "factor"}]}], ",", " ", 
               RowBox[{
                RowBox[{"this", " ", "is", " ", "moved", " ", "inside", " ", 
                 RowBox[{"\"\<factor\>\"", ".", " ", "If"}], " ", "some", " ", 
                 RowBox[{"Length", "[", 
                  RowBox[{
                   RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "=", "0"}], ",", 
               " ", 
               RowBox[{
                RowBox[{"then", " ", "we", " ", 
                 RowBox[{"don", "'"}], "t", " ", "have", " ", "a", " ", 
                 "linear", " ", "combination", " ", "of", " ", 
                 RowBox[{"dottedlines", ".", " ", "In"}], " ", "that", " ", 
                 "case", " ", "if", " ", 
                 RowBox[{"Length", "[", 
                  RowBox[{"dotlines", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "=", 
                RowBox[{
                 RowBox[{
                 "4", " ", "we", " ", "learn", " ", "that", " ", "that", " ", 
                  "dotted", " ", "line", " ", "has", " ", "a", " ", 
                  "numerical", " ", "prefactor", " ", "which", " ", "we", " ",
                   "will", " ", "move", " ", "it", " ", "into", " ", 
                  RowBox[{"\"\<factor\>\"", ".", " ", "If"}], " ", "instead", 
                  " ", 
                  RowBox[{"Length", "[", 
                   RowBox[{
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "=!=", "0"}]}], 
               ",", " ", 
               RowBox[{
               "then", " ", "we", " ", "have", " ", "a", " ", "linear", " ", 
                "combination", " ", "of", " ", "dotlines"}], ",", " ", 
               RowBox[{
               "k", " ", "is", " ", "remembered", " ", "in", " ", 
                "\"\<pos\>\"", " ", "so", " ", "that", " ", "the", " ", 
                "linear", " ", "combination", " ", "is", " ", "later", " ", 
                RowBox[{"elaborated", "."}]}]}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"k", "=", "1"}], ",", 
               RowBox[{"k", "<=", 
                RowBox[{"Length", "[", "dotlines", "]"}]}], ",", 
               RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{"Recognize", " ", "possible", " ", "null", " ", 
                 RowBox[{"contribution", "."}]}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "===", "0"}], ",", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"dotlines", "=", 
                    RowBox[{"{", 
                    RowBox[{"{", "}"}], "}"}]}], ";", "Break", ";"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{"ELSE", " ", "non"}], "-", 
                    RowBox[{"null", " ", 
                    RowBox[{"conribution", "."}]}]}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"If", " ", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "=", "1"}], ",", 
                    " ", 
                    RowBox[{"then", " ", 
                    RowBox[{"there", "'"}], "s", " ", "no", " ", "linear", 
                    " ", "combination", " ", "in", " ", "the", " ", 
                    SuperscriptBox["k", "th"], " ", "dotline", " ", "and", 
                    " ", "we", " ", "only", " ", "check", " ", "for", " ", 
                    "numerical", " ", 
                    RowBox[{"prefactors", ".", " ", "Else"}], " ", "we", " ", 
                    "have", " ", "a", " ", "linear", " ", "combination", " ", 
                    "and", " ", "we", " ", "remember", " ", "its", " ", 
                    "position", " ", "in", " ", 
                    RowBox[{"\"\<pos\>\"", "."}]}]}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "===", "4"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}]}], ";"}]}], 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"pos", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"pos", ",", "k"}], "]"}]}], ";"}]}], 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
                   ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]",
               "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
                RowBox[{
                "If", " ", "it", " ", "is", " ", "a", " ", "possibly", " ", 
                 "non"}], "-", 
                RowBox[{"null", " ", "contribution"}]}], ",", " ", 
               RowBox[{
                RowBox[{"meaning", " ", "dotlines"}], "=!=", 
                RowBox[{"{", 
                 RowBox[{"{", "}"}], "}"}]}], ",", " ", 
               RowBox[{
               "then", " ", "continue", " ", "the", " ", "elaboration", " ", 
                "and", " ", "thus", " ", "add", " ", "elements", " ", "in", 
                " ", 
                RowBox[{"permres", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"dotlines", "=!=", 
                RowBox[{"{", 
                 RowBox[{"{", "}"}], "}"}]}], ",", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{
                  RowBox[{"If", " ", "pos"}], "=", 
                  RowBox[{"{", "}"}]}], ",", " ", 
                 RowBox[{
                  RowBox[{"then", " ", "this", " ", 
                   SuperscriptBox["j", "th"], " ", "\[Theta]"}], "-", 
                  RowBox[{"diagram", " ", "for", " ", "the", " ", 
                   SuperscriptBox["i", "th"], " ", "permutation", " ", 
                   "remains", " ", "a", " ", "single", " ", "contribution", 
                   " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    "with", " ", "possibly", " ", "only", " ", "a", " ", 
                    "overall", " ", "factor", " ", "change", " ", "that", " ",
                     "has", " ", "already", " ", "been", " ", "counted"}], 
                    ")"}], ".", " ", "In"}], " ", "this", " ", "case", " ", 
                   "the", " ", "code", " ", "simply", " ", "adds", " ", 
                   "this", " ", "single", " ", "term", " ", "into", " ", 
                   RowBox[{"permres", ".", " ", "Otherwise"}], " ", "the", 
                   " ", "code", " ", "will", " ", "make", " ", "further", " ",
                    "steps", " ", "in", " ", "order", " ", "to", " ", "add", 
                   " ", "the", " ", "multiple", " ", "\[Theta]"}], "-", 
                  RowBox[{
                  "diagram", " ", "needed", " ", "with", " ", "their", " ", 
                   "correct", " ", "numerical", " ", 
                   RowBox[{"factor", "."}]}]}]}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"pos", "===", 
                   RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"permres", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"permres", ",", 
                    RowBox[{"{", 
                    RowBox[{"factor", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "momenta", ",", "vertlist", ",", "alg1", ",", "dotlines", 
                    ",", "alg2"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{
                    "Expand", " ", "the", " ", "linear", " ", "combination", 
                    " ", "of", " ", "dotlines", " ", "in", " ", "a", " ", 
                    "FICTOUS", " ", "TENSOR", " ", "PRODUCT"}], ",", " ", 
                    RowBox[{
                    "only", " ", "needed", " ", "to", " ", "express", " ", 
                    RowBox[{"linearity", "."}]}]}], "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"totdot", "=", 
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"k", "=", "2"}], ",", 
                    RowBox[{"k", "<=", 
                    RowBox[{"Length", "[", "dotlines", "]"}]}], ",", 
                    RowBox[{"k", "++"}], ",", 
                    RowBox[{"totdot", "=", 
                    RowBox[{"TensorProduct", "[", 
                    RowBox[{"totdot", ",", 
                    RowBox[{"dotlines", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"totdot", "=", 
                    RowBox[{"TensorExpand", "[", "totdot", "]"}]}], ";", 
                   "\[IndentingNewLine]", "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "For", " ", "each", " ", "element", " ", "in", " ", "the",
                     " ", "linear", " ", "combination", " ", "represented", 
                    " ", "by", " ", "\"\<totdot\>\"", " ", "is", " ", "added",
                     " ", "a", " ", "term", " ", "in", " ", "permres", " ", 
                    "with", " ", "a", " ", "proper", " ", "\"\<factor\>\"", 
                    " ", "modification", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"if", " ", "needed"}], ")"}], ".", " ", "We"}], 
                    " ", "have", " ", "two", " ", 
                    RowBox[{"cases", ":", " ", 
                    RowBox[{"we", " ", 
                    RowBox[{"could", "'"}], "ve", " ", "tensor", " ", 
                    "product", " ", "or", " ", "not", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"depending", " ", "on", " ", "if", " ", 
                    RowBox[{"Length", "[", "dotlines", "]"}]}], ">", "1"}], 
                    ")"}], ".", " ", "We"}], " ", "then", " ", "have", " ", 
                    "two", " ", "subcases", " ", "for", " ", "each", " ", 
                    "addend"}]}]}], ",", " ", 
                    RowBox[{"namely", " ", "we", " ", 
                    RowBox[{"could", "'"}], "ve", " ", "an", " ", "overall", 
                    " ", "numerical", " ", "factor", " ", "or", " ", 
                    RowBox[{"not", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "dotlines", "]"}], "===", "1"}], 
                    ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"WE", " ", 
                    RowBox[{"DON", "'"}], "T", " ", "HAVE", " ", "TENSOR", 
                    " ", "PRODUCTS"}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"k", "=", "1"}], ",", 
                    RowBox[{"k", "<=", 
                    RowBox[{"Length", "[", "totdot", "]"}]}], ",", 
                    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    "Do", " ", "we", " ", "have", " ", "numerical", " ", 
                    "prefactors", " ", "in", " ", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "?"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "===", "3"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"We", " ", 
                    RowBox[{"don", "'"}], "t", " ", "have", " ", "numerical", 
                    " ", 
                    RowBox[{"prefactors", "."}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"permres", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"permres", ",", 
                    RowBox[{"{", 
                    RowBox[{"factor", ",", 
                    RowBox[{"{", 
                    RowBox[{"momenta", ",", "vertlist", ",", "alg1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", "alg2"}], 
                    "}"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"dotlinesnew", "=", 
                    RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"We", " ", "have", " ", "numerical", " ", 
                    RowBox[{"prefactors", "."}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"permres", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"permres", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"factor", "*", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"momenta", ",", "vertlist", ",", "alg1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", "alg2"}], 
                    "}"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"dotlinesnew", "=", 
                    RowBox[{"{", "}"}]}], ";"}]}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
                    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    "WE", " ", "HAVE", " ", "TENSOR", " ", "PRODUCTS"}], 
                    "*)"}], "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"k", "=", "1"}], ",", 
                    RowBox[{"k", "<=", 
                    RowBox[{"Length", "[", "totdot", "]"}]}], ",", 
                    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    "Do", " ", "we", " ", "have", " ", "numerical", " ", 
                    "prefactors", " ", "in", " ", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "?"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "===", "2"}], "&&", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "0"}]}], 
                    ")"}], "===", "False"}], ",", "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"We", " ", 
                    RowBox[{"don", "'"}], "t", " ", "have", " ", "numerical", 
                    " ", 
                    RowBox[{"prefactors", "."}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"l", "=", "1"}], ",", 
                    RowBox[{"l", "<=", 
                    RowBox[{"Length", "[", "dotlines", "]"}]}], ",", 
                    RowBox[{"l", "++"}], ",", 
                    RowBox[{
                    RowBox[{"dotlinesnew", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"dotlinesnew", ",", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], ";"}]}], "]"}],
                     ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "generate", " ", "list", " ", "of", " ", "dotted", " ", 
                    "lines"}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{"permres", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"permres", ",", 
                    RowBox[{"{", 
                    RowBox[{"factor", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "momenta", ",", "vertlist", ",", "alg1", ",", 
                    "dotlinesnew", ",", "alg2"}], "}"}]}], "}"}]}], "]"}]}], 
                    ";", "\[IndentingNewLine]", 
                    RowBox[{"dotlinesnew", "=", 
                    RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"We", " ", "have", " ", "numerical", " ", 
                    RowBox[{"prefactors", "."}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"l", "=", "1"}], ",", 
                    RowBox[{"l", "<=", 
                    RowBox[{"Length", "[", "dotlines", "]"}]}], ",", 
                    RowBox[{"l", "++"}], ",", 
                    RowBox[{
                    RowBox[{"dotlinesnew", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"dotlinesnew", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], ";"}]}], "]"}],
                     ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "generate", " ", "list", " ", "of", " ", "dotted", " ", 
                    "lines"}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{"permres", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"permres", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"factor", "*", 
                    RowBox[{
                    RowBox[{"totdot", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "momenta", ",", "vertlist", ",", "alg1", ",", 
                    "dotlinesnew", ",", "alg2"}], "}"}]}], "}"}]}], "]"}]}], 
                    ";", "\[IndentingNewLine]", 
                    RowBox[{"dotlinesnew", "=", 
                    RowBox[{"{", "}"}]}], ";"}]}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
                    ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    "]"}], ";"}]}], "\[IndentingNewLine]", 
                 "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
               "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"pos", "=", 
              RowBox[{"{", "}"}]}], ";"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"If", " ", "permres"}], "=!=", 
             RowBox[{
              RowBox[{
               RowBox[{"{", "}"}], " ", "add", " ", "it", " ", "in", " ", 
               RowBox[{"\"\<res\>\"", ".", " ", "Later"}], " ", "re"}], "-", 
              RowBox[{"initialize", " ", "permres"}]}]}], "=", 
            RowBox[{
             RowBox[{"{", "}"}], "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"permres", "=!=", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{
             RowBox[{"res", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"res", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"diagramtot1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "permres"}], "}"}]}], 
               "]"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"permres", "=", 
           RowBox[{"{", "}"}]}], ";"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"If", " ", "res"}], "=", 
          RowBox[{"{", "}"}]}], ",", " ", 
         RowBox[{
         "return", " ", "a", " ", "result", " ", "which", " ", "will", " ", 
          "be", " ", "later", " ", "interpreted", " ", "as", " ", "a", " ", 
          "null", " ", "contribution"}], ",", " ", 
         RowBox[{"else", " ", "return", " ", "that", " ", 
          RowBox[{"result", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"res", "===", 
          RowBox[{"{", "}"}]}], ",", "\"\<Null contribution\>\"", ",", 
         "res"}], "]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8520989936518087`*^9, 3.8520991067739916`*^9}, {
   3.8520991572569375`*^9, 3.852099495183158*^9}, {3.8520995560649004`*^9, 
   3.852099611962526*^9}, {3.852099716308544*^9, 3.852099830023538*^9}, {
   3.8520998722696714`*^9, 3.8520999754699397`*^9}, {3.8521000103515873`*^9, 
   3.852100461474012*^9}, {3.8521007250961437`*^9, 3.852100753388899*^9}, {
   3.8521008182892942`*^9, 3.8521008334306965`*^9}, {3.8521008746905127`*^9, 
   3.852100958497859*^9}, {3.8521032708941326`*^9, 3.8521033392201204`*^9}, {
   3.8521039427091603`*^9, 3.8521040142982497`*^9}, {3.8521041077539763`*^9, 
   3.8521041242562127`*^9}, {3.852133088304043*^9, 3.852133222584129*^9}, {
   3.852133254296459*^9, 3.8521336689493656`*^9}, {3.852134016614768*^9, 
   3.8521340789961977`*^9}, {3.852134355643234*^9, 3.852134419128522*^9}, {
   3.8521344509239054`*^9, 3.8521356302711782`*^9}, {3.852135675244276*^9, 
   3.8521358024946184`*^9}, {3.852135833899433*^9, 3.8521358630463233`*^9}, {
   3.8521359440460663`*^9, 3.8521359998049974`*^9}, {3.8521362236982374`*^9, 
   3.8521362341182985`*^9}, {3.852136277947403*^9, 3.8521371665452404`*^9}, {
   3.852137341960249*^9, 3.852137630157084*^9}, {3.8521376824784737`*^9, 
   3.852137894297171*^9}, {3.8521383557581606`*^9, 3.8521383687626114`*^9}, {
   3.8521390276130314`*^9, 3.852139038398798*^9}, {3.8521391216760616`*^9, 
   3.8521393811383896`*^9}, 3.8521394123422933`*^9, {3.85213944804041*^9, 
   3.852139648857027*^9}, {3.8521396991020947`*^9, 3.852140040980307*^9}, 
   3.852140075434165*^9, 3.852178931301374*^9, {3.852183774551722*^9, 
   3.8521837776917105`*^9}, {3.8521838157197933`*^9, 
   3.8521838246462283`*^9}, {3.852183926474613*^9, 3.8521839272712727`*^9}, {
   3.8521842045928087`*^9, 3.852184248813139*^9}, {3.852184279320114*^9, 
   3.8521843056956077`*^9}, {3.8521847943100643`*^9, 3.852184882827767*^9}, 
   3.852184918371704*^9, {3.8521850081853657`*^9, 3.8521850348888683`*^9}, {
   3.852223057168109*^9, 3.8522232491373606`*^9}, 3.8522234884236712`*^9, {
   3.8522235223351784`*^9, 3.852223537403574*^9}, {3.852224673708458*^9, 
   3.8522247373642273`*^9}, {3.852224769014764*^9, 3.8522250735069675`*^9}, {
   3.8522251397274733`*^9, 3.8522253816579432`*^9}, {3.8522255475772357`*^9, 
   3.8522255817511325`*^9}, 3.852225917465328*^9, {3.852225951051013*^9, 
   3.8522260030582113`*^9}, {3.852226072661863*^9, 3.8522260931785736`*^9}, {
   3.852226232833539*^9, 3.852226645942989*^9}, {3.852226693919657*^9, 
   3.8522267162175293`*^9}, {3.852226751530875*^9, 3.8522267874578876`*^9}, {
   3.852226819261157*^9, 3.852226855182508*^9}, 3.852226935284234*^9, {
   3.85230761309718*^9, 3.852307614101304*^9}, {3.856596413866851*^9, 
   3.8565964382620864`*^9}, 3.856596700679693*^9, {3.8565969484892893`*^9, 
   3.856596990262803*^9}, {3.8565975778396907`*^9, 3.8565976122186995`*^9}, {
   3.8565976681532073`*^9, 3.8565977386202655`*^9}, {3.8565977740654607`*^9, 
   3.856597784512288*^9}, {3.8565978446602726`*^9, 3.8565978791227007`*^9}, 
   3.8565980131672153`*^9, {3.8565980577282934`*^9, 3.856598159815976*^9}, {
   3.8565983159724646`*^9, 3.8565983169284754`*^9}, {3.8728442303421297`*^9, 
   3.8728442386421556`*^9}, {3.883209268588268*^9, 3.883209333364154*^9}, {
   3.883209388419629*^9, 3.883209453382658*^9}, {3.8832094899192944`*^9, 
   3.8832095081570406`*^9}, {3.8832191716132097`*^9, 
   3.8832192495018997`*^9}, {3.8832192805789027`*^9, 
   3.8832192823502693`*^9}, {3.8832193134002924`*^9, 3.88321932084566*^9}, {
   3.8832194354950485`*^9, 3.8832194565866632`*^9}, {3.8832201289892874`*^9, 
   3.8832201995844336`*^9}},ExpressionUUID->"a8550316-302c-4e3a-abea-\
515e94a8eb90"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**"}], "**"}], "*******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", 
    RowBox[{"*", "EXAMPLE"}]}], "****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", "**", "**", "**"}], "*****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Here", " ", "is", " ", "considered", " ", "a", " ", "randomic", " ", 
      "input", " ", "that", " ", 
      RowBox[{"doesn", "'"}], "t", " ", "correspond", " ", "to", " ", "a", 
      " ", "possible", " ", 
      RowBox[{"diagram", ".", " ", "Here"}], " ", "is", " ", "only", " ", 
      "examined", " ", "how", " ", "this", " ", "function", " ", 
      RowBox[{"works", ".", " ", "Let"}], " ", "us", " ", "call", " ", 
      RowBox[{"i", ".", "j"}], " ", "the", " ", 
      RowBox[{"j", "^", "th"}], " ", "theta"}], "-", 
     RowBox[{"diagram", " ", "term", " ", "of", " ", "the", " ", 
      RowBox[{"i", "^", "th"}], " ", 
      RowBox[{"permutation", ".", " ", "We"}], " ", "have", " ", "4", " ", 
      "permutations", " ", "and", " ", "each", " ", "has", " ", "3", " ", 
      "\[Theta]"}], "-", 
     RowBox[{
      RowBox[{"diagrams", ".", " ", "The"}], " ", "1.3", " ", "term", " ", 
      "should", " ", "be", " ", "null"}]}], ",", " ", 
    RowBox[{
    "the", " ", "2.2", " ", "should", " ", "simply", " ", "give", " ", "an", 
     " ", "overall", " ", "factor"}], ",", " ", 
    RowBox[{
    "the", " ", "3.1", " ", "should", " ", "elaborate", " ", "a", " ", 
     "single", " ", "dotline", " ", "that", " ", "has", " ", "become", " ", 
     "a", " ", "linear", " ", "combination", " ", "of", " ", "dotlines"}], 
    ",", " ", 
    RowBox[{
    "the", " ", "4.1", " ", "should", " ", "elaborate", " ", "two", " ", 
     "dotted", " ", "lines", " ", "that", " ", "have", " ", "become", " ", 
     "a", " ", "linear", " ", "combination", " ", "of", " ", 
     RowBox[{"dotlines", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"input", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "8"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"p53", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
                RowBox[{"p83", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}]}], "}"}], 
               ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"p53", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
                RowBox[{"p83", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], 
               ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"p53", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
                RowBox[{"p83", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], 
               ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "8"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"p53", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
                RowBox[{"p83", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], 
               ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"p53", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
                RowBox[{"p83", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}]}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                 RowBox[{"2", "*", 
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], 
               ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"p53", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
                RowBox[{"p83", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], 
               ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "8"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"p53", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
                RowBox[{"p83", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"$s", "[", "\"\<2,2\>\"", "]"}], "*", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}]}], ",", 
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], 
               ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"p53", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
                RowBox[{"p83", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], 
               ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"p53", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
                RowBox[{"p83", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], 
               ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "8"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"p53", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
                RowBox[{"p83", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], "+", 
                  RowBox[{"2", "*", 
                   RowBox[{"$s", "[", "\"\<2,2\>\"", "]"}], "*", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}]}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"$s", "[", "\"\<3,1\>\"", "]"}], "*", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}]}], 
                "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"p53", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
                RowBox[{"p83", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], 
               ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"p53", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
                RowBox[{"p83", " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
                 RowBox[{
                  RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"$s", "[", "\"\<1,1\>\"", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
                  RowBox[{
                   RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], 
               ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"output", "=", 
     RowBox[{"DotLinesElaboration", "[", "input", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"output", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"output", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"output", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"output", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.852180321696875*^9, 3.8521804144458523`*^9}, {
   3.852180488593877*^9, 3.85218053711586*^9}, {3.852180579545173*^9, 
   3.8521811016886735`*^9}, {3.8521811363634048`*^9, 3.852181181214021*^9}, 
   3.852181212743699*^9, {3.852181245590317*^9, 3.852181323838397*^9}, {
   3.8521854060915174`*^9, 3.852185406450825*^9}, {3.852227300892523*^9, 
   3.852227301673581*^9}, {3.852227357801976*^9, 3.8522273731976857`*^9}, {
   3.883219502647767*^9, 
   3.8832195209920254`*^9}},ExpressionUUID->"7cc2847b-d728-4b8e-82d1-\
a23a8b0617b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "8"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852227374666083*^9},
 CellLabel->
  "Out[602]=",ExpressionUUID->"f43abe45-9350-4626-9191-b47fe982d381"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "8"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8522273746973257`*^9},
 CellLabel->
  "Out[603]=",ExpressionUUID->"e4f10f35-43bd-4e0e-8868-933f9e869b35"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "8"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$s", "[", "\<\"2,2\"\>", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852227374728568*^9},
 CellLabel->
  "Out[604]=",ExpressionUUID->"d8b7a2fe-c0f2-4c6f-a158-8a2ad2ae2280"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "8"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"$s", "[", "\<\"3,1\"\>", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$s", "[", "\<\"2,2\"\>", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$s", "[", "\<\"2,2\"\>", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"$s", "[", "\<\"3,1\"\>", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"p53", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "+", 
          RowBox[{"p83", " ", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], " ", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"$s", "[", "\<\"1,1\"\>", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852227374775443*^9},
 CellLabel->
  "Out[605]=",ExpressionUUID->"8b1a6e03-fb04-4421-a56b-97f578d80f07"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
Magnification:>1. Inherited,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bd5956e4-56e0-4bf0-8077-1978a5ff6e47"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 44128, 895, 3249, "Input",ExpressionUUID->"a8550316-302c-4e3a-abea-515e94a8eb90"],
Cell[CellGroupData[{
Cell[44711, 919, 31190, 735, 790, "Input",ExpressionUUID->"7cc2847b-d728-4b8e-82d1-a23a8b0617b0"],
Cell[75904, 1656, 6320, 174, 128, "Output",ExpressionUUID->"f43abe45-9350-4626-9191-b47fe982d381"],
Cell[82227, 1832, 8153, 222, 166, "Output",ExpressionUUID->"e4f10f35-43bd-4e0e-8868-933f9e869b35"],
Cell[90383, 2056, 10074, 274, 204, "Output",ExpressionUUID->"d8b7a2fe-c0f2-4c6f-a158-8a2ad2ae2280"],
Cell[100460, 2332, 13874, 376, 280, "Output",ExpressionUUID->"8b1a6e03-fb04-4421-a56b-97f578d80f07"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Constructing-theta-diagrams/ExamineFierzs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     69309,       1549]
NotebookOptionsPosition[     68857,       1534]
NotebookOutlinePosition[     69257,       1550]
CellTagsIndexPosition[     69214,       1547]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "takes", " ", "the", " ", "entire", " ", 
     "diagram", " ", "information", " ", "after", " ", "the", " ", 
     "evaluation", " ", "of", " ", "the", " ", "innest", " ", "constraints", 
     " ", 
     RowBox[{"(", 
      RowBox[{"in", " ", "DiagramTot1"}], ")"}], " ", "and", " ", 
     "elaborates", " ", "the", " ", "thetas", " ", "present", " ", "for", " ",
      "fermionical", " ", 
     RowBox[{"insertion", ".", " ", "It"}], " ", "applies"}], ",", " ", 
    RowBox[{"when", " ", "possible"}], ",", " ", 
    RowBox[{
    "Fierz", " ", "identities", " ", "and", " ", "some", " ", "indexes", " ", 
     "are", " ", "possibly", " ", 
     RowBox[{"saturated", ".", " ", "All"}], " ", "the", " ", "null", " ", 
     "terms"}], ",", " ", 
    RowBox[{
    "as", " ", "thetas", " ", "that", " ", "became", " ", "zero", " ", "due", 
     " ", "to", " ", "constrain", " ", "evaluation", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"even", " ", "the", " ", "one", " ", "in", " ", "dotted"}], 
       "-", "lines"}], ")"}], " ", "are", " ", 
     RowBox[{"removed", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ExamineFierzs", "[", "diagram_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "dia", ",", " ", "diap", ",", " ", "diapt", ",", " ", "factor", ",", 
        "p", ",", "vertices", ",", "alg", ",", "dotlines", ",", "alg2", ",", 
        "pos", ",", "t1", ",", "t2", ",", "permresult", ",", "result", ",", 
        "i", ",", "j", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", "description"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dia", "=", "diagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"contains", " ", "the", " ", "complete", " ", "information"}],
         "*)"}], "\[IndentingNewLine]", "diap", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "contains", " ", "the", " ", "information", " ", "of", " ", "one", 
         " ", "permutation"}], "*)"}], "\[IndentingNewLine]", "diapt", ";", 
       " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "contains", " ", "the", " ", "information", " ", "of", " ", "one", 
          " ", "\[Theta]"}], "-", 
         RowBox[{"diagram", " ", "of", " ", "one", " ", "permutation"}]}], 
        "*)"}], "\[IndentingNewLine]", "factor", ";", " ", 
       RowBox[{"(*", 
        RowBox[{"numerical", " ", "factor", " ", "of", " ", "\"\<diapt\>\""}],
         "*)"}], "\[IndentingNewLine]", "p", ";", " ", 
       RowBox[{"(*", 
        RowBox[{"momenta", " ", "of", " ", "\"\<diapt\>\""}], "*)"}], 
       "\[IndentingNewLine]", "vertices", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"vertices", " ", "of", " ", "\"\<diapt\>\""}], ",", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"...", "bdots"}], "..."}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"...", "wdots"}], "..."}], "}"}]}], "}"}], " ", "that", 
          " ", "will", " ", "become", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"...", "bdots"}], "..."}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"...", "wdots"}], "..."}], "}"}], ",", 
            RowBox[{
             RowBox[{
             "...", "list", " ", "of", " ", "the", " ", "aforementioned", " ",
               "dots", " ", "that", " ", "will", " ", "become", " ", 
              "triangular"}], "..."}]}], "}"}]}]}], "*)"}], 
       "\[IndentingNewLine]", "alg", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "algebraic", " ", "factors", " ", "of", " ", "\"\<diapt\>\""}], 
        "*)"}], "\[IndentingNewLine]", "dotlines", ";", " ", 
       RowBox[{"(*", 
        RowBox[{"dotlines", " ", "of", " ", "\"\<diapt\>\""}], "*)"}], 
       "\[IndentingNewLine]", "alg2", ";", " ", 
       RowBox[{"(*", 
        RowBox[{"other", " ", "algebraic", " ", "factors", " ", "that", " ", 
         RowBox[{"don", "'"}], "t", " ", "have", " ", "thetas"}], "*)"}], 
       "\[IndentingNewLine]", "pos", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "position", " ", "in", " ", "array", " ", "of", " ", "possibly", " ", 
         "equal", " ", "thetas"}], "*)"}], "\[IndentingNewLine]", "t1", ";", 
       "t2", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "temporary", " ", "variables", " ", "for", " ", "generic", " ", 
         "needs"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", "initialization"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"permresult", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "result", " ", "of", " ", "a", " ", "given", " ", "permutation"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "dia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"diap", "=", 
           RowBox[{"dia", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", 
              RowBox[{"diap", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Terms", " ", "initialization"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"diapt", "=", 
              RowBox[{
               RowBox[{"diap", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"factor", "=", 
              RowBox[{"diapt", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
             "\[IndentingNewLine]", 
             RowBox[{"p", "=", 
              RowBox[{
               RowBox[{"diapt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"vertices", "=", 
              RowBox[{
               RowBox[{"diapt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
             "\[IndentingNewLine]", 
             RowBox[{"alg", "=", 
              RowBox[{
               RowBox[{"diapt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], ";", " ", 
             "\[IndentingNewLine]", 
             RowBox[{"dotlines", "=", 
              RowBox[{
               RowBox[{"diapt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"alg2", "=", 
              RowBox[{
               RowBox[{"diapt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Please", " ", "notice", " ", "that", " ", "it", " ", "is", " ",
                "not", " ", "the", " ", "case", " ", "to", " ", "check", " ", 
               "the", " ", "last", " ", "variable", " ", "in", " ", "alg", 
               " ", "to", " ", "find", " ", "Fiertz", " ", "identities", " ", 
               "once", " ", "we", " ", "examined", " ", "all", " ", "the", 
               " ", "others", " ", "that", " ", "came", " ", 
               RowBox[{"before", "."}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"k", "=", "1"}], ",", 
               RowBox[{"k", "<", 
                RowBox[{"Length", "[", "alg", "]"}]}], ",", 
               RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"pos", "=", 
                 RowBox[{"Position", "[", 
                  RowBox[{"alg", ",", 
                   RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
                RowBox[{"(*", 
                 RowBox[{"position", " ", "of", " ", "a", " ", "variable"}], 
                 "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                  RowBox[{
                  "If", " ", "there", " ", "are", " ", "some", " ", "thetas", 
                   " ", "that", " ", "are", " ", "equal", " ", "to", " ", 
                   "zeroe", " ", "in", " ", "the", " ", "spinorial", " ", 
                   "lines", " ", "or", " ", "in", " ", "the", " ", "dotted", 
                   " ", "lines"}], ",", " ", 
                  RowBox[{
                  "then", " ", "consider", " ", "that", " ", "particular", 
                   " ", "permutation", " ", "as", " ", 
                   RowBox[{"null", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"dotlines", ",", "0"}], "]"}], "]"}], "=!=", 
                    "0"}], "||", 
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"alg", ",", "0"}], "]"}], "]"}], "=!=", "0"}]}], 
                  ",", " ", 
                  RowBox[{"Break", "[", "]"}]}], "]"}], ";", 
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                  RowBox[{"If", " ", "there", " ", "are", " ", "two", " ", 
                   RowBox[{
                   "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(k\)]\)\>\"", "'"}],
                    "s"}], ",", " ", 
                  RowBox[{
                  "apply", " ", "the", " ", "Fierz", " ", "identities"}]}], 
                 "*)"}], "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", "pos", "]"}], "=!=", "1"}], ",", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                   "Set", " ", "to", " ", "zero", " ", "that", " ", 
                    "variable"}], "*)"}], "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "dotlines"}], "}"}], "=", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "dotlines"}], "}"}], "/.", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", "0"}]}]}], ";",
                    "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{
                    "Return", " ", "zero", " ", "if", " ", "one", " ", "of", 
                    " ", "the", " ", "element", " ", "of", " ", "the", " ", 
                    "dotted", " ", "lines", " ", "becomes", " ", "zero", " ", 
                    "or", " ", "if", " ", "there", " ", "is", " ", "another", 
                    " ", "sperring", " ", "theta", " ", "of", " ", "that", 
                    " ", "tipe", " ", "that", " ", "becomes", " ", "zero"}], 
                    "*)"}], "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"dotlines", ",", "0"}], "]"}], "]"}], "=!=", 
                    "0"}], "||", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"alg", ",", "0"}], "]"}], "]"}], "=!=", "0"}]}], 
                    ",", 
                    RowBox[{"Break", "[", "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{
                    "Delete", " ", "the", " ", "vertex", " ", "associated", 
                    " ", "with", " ", "that", " ", "theta"}], "*)"}], 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"vertices", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "=", 
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"vertices", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"vertices", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "=", 
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"vertices", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
                   "\[IndentingNewLine]", "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], 
                    "******)"}], "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"OPTION", " ", "1"}], "-", 
                    RowBox[{"UNBARRED", " ", "THETA"}]}], "*)"}], 
                   "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{"**", "**", "**", "**", "**", "**", "**"}], 
                    "********)"}], "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"If", " ", 
                    RowBox[{"it", "'"}], "s", " ", "a", " ", "UN"}], "-", 
                    RowBox[{"barred", " ", "theta"}]}], ",", " ", 
                    RowBox[{
                    "apply", " ", "the", " ", "respective", " ", "Fierz", " ",
                     "identity", " ", "for", " ", "that", " ", "class", " ", 
                    "of", " ", "variables"}]}], "*)"}], "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"StringPosition", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<dot\>\""}], 
                    "]"}], "]"}], "===", "0"}], ",", "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"EvenQ", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
                    RowBox[{"-", "1"}], ",", "1"}], "]"}]}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    "correct", " ", "properly", " ", "the", " ", "numerical", 
                    " ", "factor"}], "*)"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "Depending", " ", "on", " ", "how", " ", "many", " ", 
                    RowBox[{"epsilon", "'"}], "s", " ", "indexes", " ", "are",
                     " ", "saturated"}], ",", " ", 
                    RowBox[{
                    "multiply", " ", "the", " ", "correct", " ", "value", " ",
                     "to", " ", "\"\<factor\>\""}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{"t1", "=", 
                    RowBox[{"Position", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"t2", "=", 
                    RowBox[{"Position", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "t1", "]"}], "+", 
                    RowBox[{"Length", "[", "t2", "]"}]}], "===", "0"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "In", " ", "this", " ", "case", " ", "no", " ", "index", 
                    " ", "is", " ", "saturated"}], ",", " ", 
                    RowBox[{
                    RowBox[{
                    "so", " ", "we", " ", "simply", " ", "need", " ", "to", 
                    " ", "multiply", " ", "for", " ", "the", " ", "epsilon"}],
                     "-", 
                    RowBox[{"tensor", "."}]}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"factor", "*=", 
                    RowBox[{"$eps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "t1", "]"}], "+", 
                    RowBox[{"Length", "[", "t2", "]"}]}], "===", "1"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    "In", " ", "this", " ", "case", " ", "only", " ", "one", 
                    " ", "index", " ", "is", " ", "saturated", " ", "and", 
                    " ", "depending", " ", "of", " ", "which", " ", "index", 
                    " ", "of", " ", "the", " ", "epsilon", " ", "is", " ", 
                    "saturated", " ", "we", " ", "get", " ", "different", " ", 
                    RowBox[{"results", "."}]}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "t1", "]"}], "===", "1"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}]}], "]"}], "]"}]}], "*", 
                    RowBox[{"$seps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"alg2", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";"}], 
                    "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}]}], "]"}], "]"}]}]}], "*", 
                    RowBox[{"$seps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"alg2", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";"}]}],
                     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
                    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    "In", " ", "this", " ", "case", " ", "both", " ", 
                    "indexes", " ", "are", " ", 
                    RowBox[{"saturated", "."}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}]}], "*", 
                    RowBox[{"$eps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}]}], "]"}], "]"}]}], "-", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,A\>\""}], "]"}], "]"}]}], 
                    "*", 
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,B\>\""}], "]"}], "]"}]}], 
                    "*", 
                    RowBox[{
                    RowBox[{"$sbareps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}]}], "]"}], "]"}], "[", "\"\<A-B\>\"", 
                    "]"}]}]}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"alg2", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "}"}]}], "}"}]}], 
                    "]"}]}], ";"}]}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"alg", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "k", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "}"}]}], "]"}]}],
                     ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{"delete", " ", "the", " ", "two", " ", 
                    RowBox[{"theta", "'"}], "s", " ", "from", " ", "the", " ",
                     "game"}], "*)"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"k", "=", 
                    RowBox[{"k", "-", "1"}]}], ";"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "shift", " ", "counter", " ", "of", " ", "\"\<alg\>\"", 
                    " ", "since", " ", "one", " ", "variable", " ", "has", 
                    " ", "been", " ", "eliminated"}], "*)"}], 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"**", "**", "**"}], "**", "**", "**"}], 
                    "**********)"}], "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"OPTION", " ", "2"}], " ", "-", " ", 
                    RowBox[{"BARRED", " ", "THETA"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"**", "**", "**", "**"}], "**", "**"}], 
                    "**********)"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"EvenQ", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
                    RowBox[{"-", "1"}], ",", "1"}], "]"}]}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "correct", " ", "properly", " ", "the", " ", "numerical", 
                    " ", "factor", " ", "due", " ", "to", " ", "theta", " ", 
                    "anti"}], "-", "commutations"}], "*)"}], 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "Depending", " ", "on", " ", "how", " ", "many", " ", 
                    RowBox[{"epsilon", "'"}], "s", " ", "indexes", " ", "are",
                     " ", "saturated"}], ",", " ", 
                    RowBox[{
                    "multiply", " ", "the", " ", "correct", " ", "value", " ",
                     "to", " ", "\"\<factor\>\""}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{"t1", "=", 
                    RowBox[{"Position", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"t2", "=", 
                    RowBox[{"Position", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "t1", "]"}], "+", 
                    RowBox[{"Length", "[", "t2", "]"}]}], "===", "0"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    "In", " ", "this", " ", "case", " ", "no", " ", "index", 
                    " ", "is", " ", "saturated"}], ",", " ", 
                    RowBox[{
                    RowBox[{
                    "so", " ", "we", " ", "simply", " ", "need", " ", "to", 
                    " ", "multiply", " ", "for", " ", "the", " ", "epsilon"}],
                     "-", 
                    RowBox[{"tensor", "."}]}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"factor", "*=", 
                    RowBox[{"$eps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "t1", "]"}], "+", 
                    RowBox[{"Length", "[", "t2", "]"}]}], "===", "1"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    "In", " ", "this", " ", "case", " ", "only", " ", "one", 
                    " ", "index", " ", "is", " ", "saturated", " ", "and", 
                    " ", "depending", " ", "of", " ", "which", " ", "index", 
                    " ", "of", " ", "the", " ", "epsilon", " ", "is", " ", 
                    "saturated", " ", "we", " ", "get", " ", "different", " ", 
                    RowBox[{"results", "."}]}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "t1", "]"}], "===", "1"}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "*", 
                    RowBox[{"$seps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"alg2", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";"}], 
                    "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}], "*", 
                    RowBox[{"$seps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{
                    RowBox[{"alg", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"alg2", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";"}]}],
                     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
                    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    "In", " ", "this", " ", "case", " ", "both", " ", 
                    "indexes", " ", "are", " ", 
                    RowBox[{"saturated", "."}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"factor", "*=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}]}], "*", 
                    RowBox[{"$eps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}]}], "]"}], "]"}]}], "-", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,A\>\""}], "]"}], "]"}]}], 
                    "*", 
                    RowBox[{
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], 
                    "]"}], ".", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,B\>\""}], "]"}], "]"}]}], 
                    "*", 
                    RowBox[{
                    RowBox[{"$seps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<S,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}], ",", "\"\<,\>\"", ",", 
                    RowBox[{"alg2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", 
                    "1"}], "]"}], "]"}]}], "]"}], "]"}], "[", "\"\<A-B\>\"", 
                    "]"}]}]}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"alg2", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"alg2", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"t1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"t2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "}"}]}], "}"}]}], 
                    "]"}]}], ";"}]}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"alg", "=", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"alg", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "k", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "}"}]}], "]"}]}],
                     ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{"delete", " ", "the", " ", "two", " ", 
                    RowBox[{"theta", "'"}], "s", " ", "from", " ", "the", " ",
                     "game"}], "*)"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{"k", "=", 
                    RowBox[{"k", "-", "1"}]}], ";"}]}], 
                    RowBox[{"(*", 
                    RowBox[{
                    "shift", " ", "counter", " ", "of", " ", "\"\<alg\>\"", 
                    " ", "since", " ", "one", " ", "variable", " ", "has", 
                    " ", "been", " ", "eliminated"}], "*)"}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}],
               "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Position", "[", 
                   RowBox[{"dotlines", ",", "0"}], "]"}], "]"}], "===", "0"}],
                 "&&", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Position", "[", 
                   RowBox[{"alg", ",", "0"}], "]"}], "]"}], "===", "0"}]}], 
               ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                "Append", " ", "result", " ", "of", " ", "permutation"}], 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{"permresult", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"permresult", ",", 
                  RowBox[{"{", 
                   RowBox[{"factor", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "p", ",", "vertices", ",", "alg", ",", "dotlines", ",", 
                    "alg2"}], "}"}]}], "}"}]}], "]"}]}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "permresult", "]"}], ">", "0"}], ",", 
            RowBox[{
             RowBox[{"permresult", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"dia", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "permresult"}], "}"}]}],
              ";", 
             RowBox[{"result", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"result", ",", "permresult"}], "]"}]}], ";", 
             RowBox[{"permresult", "=", 
              RowBox[{"{", "}"}]}], ";"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "result", "]"}], ">", "0"}], ",", "result", 
         ",", "\"\<Null contribution\>\""}], "]"}]}]}], "\[IndentingNewLine]",
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8264610336555476`*^9, 3.826461035117366*^9}, {
   3.826461132884902*^9, 3.826461197704606*^9}, {3.826530989971406*^9, 
   3.8265310400138597`*^9}, {3.8265311353313894`*^9, 3.8265311754177465`*^9}, 
   3.8338054848540664`*^9, 3.8452228009072514`*^9, {3.8510148895544057`*^9, 
   3.851014956538804*^9}, {3.8510151031752253`*^9, 3.8510151037424526`*^9}, {
   3.851015378277419*^9, 3.851015385154793*^9}, 3.851015556853404*^9, {
   3.8510569084534984`*^9, 3.851056966385378*^9}, 3.851057050066367*^9, {
   3.851057108634929*^9, 3.8510571090877275`*^9}, {3.851057664391678*^9, 
   3.851057687425315*^9}, {3.8510582410061054`*^9, 3.851058241584115*^9}, {
   3.8510583034532137`*^9, 3.851058303937479*^9}, {3.851332003639639*^9, 
   3.8513320063652835`*^9}, {3.8513322441885595`*^9, 3.851332245354195*^9}, {
   3.861718474828234*^9, 3.861718544928129*^9}, {3.8617186901066637`*^9, 
   3.8617187350952253`*^9}, {3.8617187710033455`*^9, 3.861718816704832*^9}, {
   3.861718886303012*^9, 3.861718980671807*^9}, {3.861719454331474*^9, 
   3.8617194558623734`*^9}, {3.8617195648269415`*^9, 3.861719620708955*^9}, {
   3.8617196579033995`*^9, 3.8617196623884797`*^9}, {3.8617204617205496`*^9, 
   3.8617205078279095`*^9}, {3.861720551633665*^9, 3.861720558508906*^9}, {
   3.861720603422762*^9, 3.8617206456036773`*^9}, {3.8617206842758036`*^9, 
   3.8617207069804597`*^9}, {3.8617207505024815`*^9, 
   3.8617207595649214`*^9}, {3.861720827118053*^9, 3.861720862545704*^9}, {
   3.8617208986601753`*^9, 3.861720928537961*^9}, {3.861720967977251*^9, 
   3.8617211325415983`*^9}, {3.861721221903075*^9, 3.861721234232936*^9}, {
   3.861721290404949*^9, 3.861721291408183*^9}, {3.861721332701643*^9, 
   3.8617213405814953`*^9}, {3.8617213728346276`*^9, 3.861721463451337*^9}, {
   3.86172204334657*^9, 3.861722046104188*^9}, {3.8619227650371695`*^9, 
   3.861922815755802*^9}, {3.861922866778649*^9, 3.861922867915263*^9}, 
   3.8619229778018985`*^9, 3.8619230161405106`*^9, 3.861923129667492*^9, {
   3.8619232028428664`*^9, 3.861923232546466*^9}, {3.8619232661665716`*^9, 
   3.8619233052314987`*^9}, {3.861924110489583*^9, 3.861924137954916*^9}, {
   3.8619246510223083`*^9, 3.8619246748034563`*^9}, {3.8619247066105676`*^9, 
   3.8619247302899055`*^9}, {3.8619249231671424`*^9, 3.861924954701214*^9}, {
   3.861925031155658*^9, 3.8619250525558057`*^9}, 3.861925153509903*^9, {
   3.861925211905078*^9, 3.8619252294644737`*^9}, {3.861925263357809*^9, 
   3.8619253168541923`*^9}, {3.861925361239338*^9, 3.861925403108114*^9}, {
   3.861926067476775*^9, 3.8619260729464455`*^9}, {3.8619261185198903`*^9, 
   3.861926128918294*^9}, {3.86192616170952*^9, 3.86192620403306*^9}, {
   3.861926996707432*^9, 3.8619270393010716`*^9}, {3.8728452041785*^9, 
   3.872845211544275*^9}, {3.883209753622183*^9, 3.883209778964103*^9}, {
   3.883209829814328*^9, 3.883209843070245*^9}, {3.883209914516292*^9, 
   3.8832099426953363`*^9}, 3.8832100298110886`*^9, {3.883219633454571*^9, 
   3.8832196839833794`*^9}, {3.8832197396637635`*^9, 
   3.8832197572713337`*^9}, {3.88321979144153*^9, 
   3.883219809630512*^9}},ExpressionUUID->"694ebf86-19ab-4976-ae66-\
f46f28af859b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "No", " ", "example", " ", "is", " ", "showed", " ", "since", " ", "this", 
   " ", "function", " ", "simply", " ", "executes", " ", "one", " ", 
   "intermediate", " ", "step", " ", "of", " ", "a", " ", "inner", " ", 
   RowBox[{"(", "considerably", ")"}], " ", "bigger", " ", 
   RowBox[{"function", "."}]}], "*)"}]], "Input",ExpressionUUID->"fdeca366-\
0d7c-4a72-bb6e-428ad15e37be"]
},
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"836f7f7d-ed4a-4d53-bfb2-5ce0bad5df2e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 67864, 1502, 3511, "Input",ExpressionUUID->"694ebf86-19ab-4976-ae66-f46f28af859b"],
Cell[68425, 1524, 428, 8, 28, "Input",ExpressionUUID->"fdeca366-0d7c-4a72-bb6e-428ad15e37be"]
}
]
*)



==> anc/Theta-programs/Constructing-theta-diagrams/ExamineZeroes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     13279,        281]
NotebookOptionsPosition[     12793,        265]
NotebookOutlinePosition[     13229,        282]
CellTagsIndexPosition[     13186,        279]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "function", " ", "examines", " ", "if", " ", "there", " ", 
    "are", " ", "some", " ", "sources", " ", "of", " ", "null", " ", 
    "contributions", " ", "almost", " ", "at", " ", "the", " ", "end", " ", 
    "of", " ", "DiagramTot1", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "so", " ", "the", " ", "its", " ", "input", " ", "has", " ", "the", " ",
        "structure", " ", "of", " ", "the", " ", "output", " ", "of", " ", 
       "DiagramTot1"}], ")"}], ".", " ", "If"}], " ", "it", " ", "founds", 
    " ", "one", " ", "then", " ", "it", " ", "removes", " ", "it", " ", "so", 
    " ", "that", " ", "the", " ", "code", " ", 
    RowBox[{"doesn", "'"}], "t", " ", "have", " ", "to", " ", "elaborate", 
    " ", "that", " ", 
    RowBox[{"contribution", ".", " ", "It"}], " ", "checks", " ", 
    "essentially", " ", "if", " ", "some", " ", "\"\<$v[1/2][i]\>\"", " ", 
    "in", " ", "the", " ", "lists", " ", "of", " ", "the", " ", 
    "integrations", " ", "have", " ", "become", " ", "zero", " ", "or", " ", 
    "if", " ", "two", " ", "of", " ", "the", " ", "\"\<$v[1/2][i]\>\"", " ", 
    "in", " ", "the", " ", "lists", " ", "of", " ", "the", " ", "integration",
     " ", "have", " ", "become", " ", "the", " ", 
    RowBox[{"same", ".", " ", "This"}], " ", "encompasses", " ", "many", " ", 
    "null", " ", 
    RowBox[{"contributions", ".", " ", "It"}], " ", "takes", " ", "into", " ",
     "account", " ", "multiplication", " ", "by", " ", "zero", " ", "since", 
    " ", "some", " ", "theta", " ", "of", " ", "triangular", " ", "vertices", 
    " ", "has", " ", "become", " ", 
    RowBox[{"zero", ".", " ", "It"}], " ", "takes", " ", "into", " ", 
    "account", " ", "Grassmann", " ", "integration", " ", "over", " ", "a", 
    " ", "variable", " ", "that", " ", "is", " ", "not", " ", "present", " ", 
    "any", " ", "longer", " ", "since", " ", "it", " ", "has", " ", "been", 
    " ", "casted", " ", "to", " ", 
    RowBox[{"zero", ".", " ", "It"}], " ", "counts", " ", "the", " ", "fact", 
    " ", "that", " ", "we", " ", "are", " ", "\"\<over-integrating\>\"", " ", 
    "over", " ", "a", " ", "certain", " ", 
    RowBox[{"variable", ".", " ", "It"}], " ", 
    RowBox[{"DOESN", "'"}], "T", " ", "take", " ", "into", " ", "account", 
    " ", "the", " ", "fact", " ", "that", " ", "a", " ", "given", " ", 
    "dotted", " ", "line", " ", "has", " ", "become", " ", "zero", " ", 
    "since", " ", "this", " ", "is", " ", "already", " ", "done", " ", "in", 
    " ", "another", " ", 
    RowBox[{"function", ".", " ", "All"}], " ", "of", " ", "this", " ", 
    "null", " ", "contributions", " ", "can", " ", "happen", " ", "since", 
    " ", "some", " ", "theta", " ", "might", " ", "become", " ", "zero", " ", 
    "or", " ", "equal", " ", "to", " ", "another", " ", "theta", " ", "after",
     " ", "all", " ", "the", " ", 
    RowBox[{"\"\<ContraintEvaluation\>\"", "."}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ExamineZeroes", "[", "diagram_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "dia", ",", " ", "diap", ",", " ", "diapt", ",", "vertices", ",", 
        "permresult", ",", "result", ",", "i", ",", "j"}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", "description"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dia", "=", "diagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"contains", " ", "the", " ", "complete", " ", "information"}],
         "*)"}], "\[IndentingNewLine]", "diap", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "contains", " ", "the", " ", "information", " ", "of", " ", "one", 
         " ", "permutation"}], "*)"}], "\[IndentingNewLine]", "diapt", ";", 
       " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "contains", " ", "the", " ", "information", " ", "of", " ", "one", 
          " ", "theta"}], "-", 
         RowBox[{"diagram", " ", "of", " ", "one", " ", "permutation"}]}], 
        "*)"}], "\[IndentingNewLine]", "vertices", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "contains", " ", "the", " ", "list", " ", "of", " ", "black", " ", 
         "and", " ", "white", " ", "vertices", " ", "of", " ", 
         "\"\<diapt\>\""}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", "initialization"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"permresult", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "result", " ", "of", " ", "a", " ", "given", " ", "permutation"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Start", " ", "of", " ", "the", " ", "main", " ", 
         RowBox[{"elaboration", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "dia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"diap", "=", 
           RowBox[{"dia", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", 
              RowBox[{"diap", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Terms", " ", "initialization"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"diapt", "=", 
              RowBox[{
               RowBox[{"diap", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"vertices", "=", 
              RowBox[{
               RowBox[{"diapt", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "  ", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"Position", "[", 
                   RowBox[{"vertices", ",", "0"}], "]"}], "]"}], "===", "0"}],
                 "&&", 
                RowBox[{"DuplicateFreeQ", "[", 
                 RowBox[{"vertices", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "&&", 
                RowBox[{"DuplicateFreeQ", "[", 
                 RowBox[{"vertices", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                "Append", " ", "result", " ", "of", " ", "permutation"}], 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{"permresult", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"permresult", ",", "diapt"}], "]"}]}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{
             "If", " ", "there", " ", "are", " ", "terms", " ", "in", " ", 
              "permresult", " ", "then", " ", "add", " ", "them", " ", "in", 
              " ", "result", " ", "and", " ", "re"}], "-", 
             RowBox[{"initialize", " ", "permresult"}]}], "=", 
            RowBox[{"{", "}"}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "permresult", "]"}], ">", "0"}], ",", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"permresult", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"dia", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "permresult"}], "}"}]}],
              ";", "\[IndentingNewLine]", 
             RowBox[{"result", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"result", ",", "permresult"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"permresult", "=", 
              RowBox[{"{", "}"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "result", "]"}], ">", "0"}], ",", "result", 
         ",", "\"\<Null contribution\>\""}], "]"}]}]}], "\[IndentingNewLine]",
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8264610336555476`*^9, 3.826461035117366*^9}, {
   3.826461132884902*^9, 3.826461197704606*^9}, {3.826530989971406*^9, 
   3.8265310400138597`*^9}, {3.8265311353313894`*^9, 3.8265311754177465`*^9}, 
   3.8338054848540664`*^9, 3.8452228009072514`*^9, {3.8510148895544057`*^9, 
   3.851014956538804*^9}, {3.8510151031752253`*^9, 3.8510151037424526`*^9}, {
   3.851015378277419*^9, 3.851015385154793*^9}, 3.851015556853404*^9, {
   3.8510569084534984`*^9, 3.851056966385378*^9}, 3.851057050066367*^9, {
   3.851057108634929*^9, 3.8510571090877275`*^9}, {3.851057664391678*^9, 
   3.851057687425315*^9}, {3.8510582410061054`*^9, 3.851058241584115*^9}, {
   3.8510583034532137`*^9, 3.851058303937479*^9}, {3.851332003639639*^9, 
   3.8513320063652835`*^9}, {3.8513322441885595`*^9, 3.851332245354195*^9}, {
   3.8513323563782825`*^9, 3.851333140771703*^9}, {3.851333222563474*^9, 
   3.8513332723346343`*^9}, {3.851333349320021*^9, 3.851333429240226*^9}, 
   3.8513334783609767`*^9, {3.8513335501724653`*^9, 3.8513335531041307`*^9}, {
   3.8513337142980127`*^9, 3.8513337248170958`*^9}, {3.851333903270028*^9, 
   3.851333935487893*^9}, {3.851336520820207*^9, 3.851336527070594*^9}, {
   3.851336967402791*^9, 3.8513372494618597`*^9}, {3.851337497902172*^9, 
   3.851337608078642*^9}, {3.8513376415798163`*^9, 3.851337744318709*^9}, {
   3.8521035139043717`*^9, 3.8521035141855097`*^9}, {3.8521035551943483`*^9, 
   3.852103794146519*^9}, {3.8521776864098287`*^9, 3.8521777275466957`*^9}, 
   3.8521777611276827`*^9, {3.852177900255988*^9, 3.8521779628885155`*^9}, {
   3.852178568299556*^9, 3.8521785854544954`*^9}, 3.8617171301682777`*^9, {
   3.8617244180418177`*^9, 3.8617244244971247`*^9}, 3.861984956355669*^9, {
   3.872844288116722*^9, 3.8728443016739297`*^9}, {3.8728445178367434`*^9, 
   3.872844520048333*^9}, {3.8728452933783913`*^9, 3.872845294159464*^9}, {
   3.8832100927824893`*^9, 3.8832101411175737`*^9}, 3.8832199598139052`*^9, {
   3.8832200169160624`*^9, 
   3.883220072287073*^9}},ExpressionUUID->"803adf8a-93e0-4f6a-a858-\
b06c00f10d97"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "No", " ", "example", " ", "is", " ", "showed", " ", "since", " ", "this", 
   " ", "function", " ", "simply", " ", "executes", " ", "one", " ", 
   "intermediate", " ", "step", " ", "of", " ", "a", " ", "inner", " ", 
   RowBox[{"(", "considerably", ")"}], " ", "bigger", " ", 
   RowBox[{"function", "."}]}], "*)"}]], "Input",ExpressionUUID->"37730986-\
abff-41dd-8bba-321cd6caa364"]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"836f7f7d-ed4a-4d53-bfb2-5ce0bad5df2e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 11800, 233, 1113, "Input",ExpressionUUID->"803adf8a-93e0-4f6a-a858-b06c00f10d97"],
Cell[12361, 255, 428, 8, 28, "Input",ExpressionUUID->"37730986-abff-41dd-8bba-321cd6caa364"]
}
]
*)



==> anc/Theta-programs/Constructing-theta-diagrams/Gauginos.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    174637,       3531]
NotebookOptionsPosition[    173920,       3511]
NotebookOutlinePosition[    174356,       3528]
CellTagsIndexPosition[    174313,       3525]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
These functions were discussed in more detail in the ancillary pdf to the \
main paper.\
\>", "Text",
 CellChangeTimes->{{3.8452797343071146`*^9, 3.845280076081608*^9}, {
  3.845280157526018*^9, 3.845280263341941*^9}, {3.8452802979391537`*^9, 
  3.84528069565495*^9}, {3.8452807326363463`*^9, 3.8452807836365805`*^9}, {
  3.8452808806268682`*^9, 3.8452811004645796`*^9}, {3.845281796988836*^9, 
  3.845282244114117*^9}, {3.8452822804329476`*^9, 3.845282294190525*^9}, {
  3.8476223052000093`*^9, 3.8476223551075754`*^9}, {3.8510959882224827`*^9, 
  3.851096050548291*^9}, {3.8510960845863442`*^9, 3.8510962257100496`*^9}, {
  3.8510966395523167`*^9, 3.851096698382559*^9}, {3.8832102212244296`*^9, 
  3.8832102414804707`*^9}, {3.8832102722017746`*^9, 3.883210282953399*^9}, {
  3.8834480967512875`*^9, 
  3.883448097251155*^9}},ExpressionUUID->"28b0b013-d6b9-43c1-8453-\
e769d0dea0b7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GTot1", "[", 
    RowBox[{"gluinoterms_", ",", "restofthediagram_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "i", ",", "j", ",", "gl", ",", "d", ",", "linc", ",", "par", ",", 
        "res", ",", "t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", "description"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"gl", "=", "gluinoterms"}], ";", "   ", 
       RowBox[{"(*", 
        RowBox[{
        "ORDERED", " ", "list", " ", "of", " ", "gluino", " ", "present", " ",
          "in", " ", "the", " ", "diagram", " ", 
         RowBox[{"(", 
          RowBox[{
          "the", " ", "order", " ", "of", " ", "the", " ", "spinors", " ", 
           "is", " ", "important", " ", "for", " ", "the", " ", "final", " ", 
           "result"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"d", "=", "restofthediagram"}], ";", "     ", 
       RowBox[{"(*", 
        RowBox[{
        "contains", " ", "list", " ", "of", " ", "everything", " ", "else", 
         " ", "that", " ", "will", " ", "be", " ", "present", " ", "in", " ", 
         "the", " ", "diagram"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"linc", "=", "1"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "linear", " ", "combination", " ", "of", " ", "the", " ", "terms", 
         " ", "of", " ", "the", " ", "gauginos"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"par", "=", "\"\<\>\""}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"partial", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "info", " ", 
         "related", " ", "to", " ", "the", " ", "final", " ", "result"}], 
        "*)"}], "\[IndentingNewLine]", "t1", ";", "t2", ";", "t3", ";", "t4", 
       ";", 
       RowBox[{"(*", 
        RowBox[{"generic", " ", "temporary", " ", "variables"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Create", " ", "the", " ", "product", " ", "of", " ", "the", " ", 
         "gauginos", " ", 
         RowBox[{"terms", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Notice", " ", "how"}], ",", " ", 
         RowBox[{"for", " ", "each", " ", "addend"}], ",", " ", 
         RowBox[{
         "the", " ", "auxiliary", " ", "terms", " ", "related", " ", "to", 
          " ", "every", " ", "gaugino", " ", "are", " ", "kept", " ", "in", 
          " ", "the", " ", "initial", " ", 
          RowBox[{"order", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "gl", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"StringTake", "[", 
              RowBox[{
               RowBox[{"ToString", "[", 
                RowBox[{"gl", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "2"}], "]"}], 
             "===", "\"\<EG\>\""}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"THEN", " ", "the", " ", "element", " ", "is", " ", 
              RowBox[{"gaugino", "."}]}], "*)"}], "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t1", "=", 
              RowBox[{"StringDelete", "[", 
               RowBox[{
                RowBox[{"ToString", "[", 
                 RowBox[{"gl", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<EG\>\""}], 
               "]"}]}], ";", "   ", 
             RowBox[{"(*", 
              RowBox[{
              "stores", " ", "the", " ", "info", " ", "about", " ", "the", 
               " ", "indexes", " ", "of", " ", "the", " ", "external", " ", 
               "line", " ", "and", " ", "momenta"}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
                RowBox[{"$g1", "[", 
                 RowBox[{"i", ",", "j"}], "]"}], "/", 
                RowBox[{
                 RowBox[{"$g2", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "--"}]}], "->", 
               RowBox[{
                RowBox[{
                 RowBox[{"EG1", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "/", 
                 RowBox[{"EG2", "[", 
                  RowBox[{"i", ",", "j"}], "]"}]}], " ", "in", " ", 
                RowBox[{"DiagramFactorDivision", ".", " ", "It"}], " ", "has",
                 " ", "been", " ", "used", " ", "the", " ", 
                "\"\<TensorProduct\>\"", " ", "instead", " ", "of", " ", 
                "\"\<.\>\"", " ", "because", " ", "the", " ", "\"\<.\>\"", 
                " ", "has", " ", "been", " ", "chosen", " ", "orderless", " ",
                 "for", " ", "the", " ", "code", " ", "purposes", " ", "of", 
                " ", "the", " ", "scalar", " ", 
                RowBox[{"product", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"linc", "=", 
              RowBox[{"TensorProduct", "[", 
               RowBox[{"linc", ",", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{
                  "\"\<$g1\>\"", ",", "t1", ",", "\"\<+$g2\>\"", ",", "t1"}], 
                  "]"}], "]"}]}], "]"}]}], ";"}], "  ", "\[IndentingNewLine]",
             "\[IndentingNewLine]", ",", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "ELSE", " ", "the", " ", "element", " ", "is", " ", "anti"}], 
              "-", 
              RowBox[{"gaugino", "."}]}], "*)"}], "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t1", "=", 
              RowBox[{"StringDelete", "[", 
               RowBox[{
                RowBox[{"ToString", "[", 
                 RowBox[{"gl", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<EAG\>\""}],
                "]"}]}], ";", "   ", 
             RowBox[{"(*", 
              RowBox[{
              "stores", " ", "the", " ", "info", " ", "about", " ", "the", 
               " ", "indexes", " ", "of", " ", "the", " ", "external", " ", 
               "line"}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
                RowBox[{"$ag1", "[", 
                 RowBox[{"i", ",", "j"}], "]"}], "/", 
                RowBox[{
                 RowBox[{"$ag2", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "--"}]}], "->", 
               RowBox[{
                RowBox[{
                 RowBox[{"EAG1", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], "/", 
                 RowBox[{"EAG2", "[", 
                  RowBox[{"i", ",", "j"}], "]"}]}], " ", "in", " ", 
                RowBox[{"DiagramFactorDivision", ".", " ", "It"}], " ", "has",
                 " ", "been", " ", "used", " ", "the", " ", 
                "\"\<TensorProduct\>\"", " ", "instead", " ", "of", " ", 
                "\"\<.\>\"", " ", "because", " ", "the", " ", "\"\<.\>\"", 
                " ", "has", " ", "been", " ", "chosen", " ", "orderless", " ",
                 "for", " ", "the", " ", "code", " ", "purposes", " ", "of", 
                " ", "the", " ", "scalar", " ", 
                RowBox[{"product", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"linc", "=", 
              RowBox[{"TensorProduct", "[", 
               RowBox[{"linc", ",", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{
                  "\"\<$ag1\>\"", ",", "t1", ",", "\"\<+$ag2\>\"", ",", 
                   "t1"}], "]"}], "]"}]}], "]"}]}], ";"}]}], "   ", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"linc", "=", 
        RowBox[{"TensorExpand", "[", "linc", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Initialize", " ", "info", " ", "related", " ", "to", " ", "the", " ",
          "final", " ", 
         RowBox[{"result", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Notice", " ", "how"}], ",", " ", 
         RowBox[{"for", " ", "each", " ", "addend"}], ",", " ", 
         RowBox[{
         "the", " ", "auxiliary", " ", "terms", " ", "related", " ", "to", 
          " ", "every", " ", "gaugino", " ", "are", " ", "kept", " ", "in", 
          " ", "the", " ", "initial", " ", 
          RowBox[{"order", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"t1", "=", 
        RowBox[{"Length", "[", "linc", "]"}]}], ";", "  ", 
       RowBox[{"(*", 
        RowBox[{
        "number", " ", "of", " ", "addends", " ", "in", " ", "the", " ", 
         "linear", " ", "combination", " ", "of", " ", "\"\<linc\>\""}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"t2", "=", 
        RowBox[{"Length", "[", "gl", "]"}]}], ";", "      ", 
       RowBox[{"(*", 
        RowBox[{
        "number", " ", "of", " ", "term", " ", "in", " ", "each", " ", 
         "product", " ", "of", " ", "the", " ", "linear", " ", "combination", 
         " ", "of", " ", "\"\<linc\>\""}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "diagram", " ", "with", " ", "no", " ", "gauginos"}], ",",
          " ", 
         RowBox[{"give", " ", "immediate", " ", "output"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"t1", "===", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"DiagramTot1", "[", "d", "]"}], "}"}]}], "}"}], "]"}]}], 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Cycle", " ", "between", " ", "the", " ", "various", " ", "addends", 
         " ", "\"\<g*g*...\>\"", " ", "in", " ", "the", " ", "linear", " ", 
         "combination", " ", "of", " ", "terms", " ", "introduced", " ", "by",
          " ", "the", " ", "gauginos", " ", "and", " ", "construct", " ", 
         "the", " ", 
         RowBox[{"EG", "/", "EAG"}], " ", 
         RowBox[{"functions", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "0"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"t1", "-", "1"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"par", "=", "d"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Cycle", " ", "between", " ", "the", " ", "various", " ", 
            "\"\<g\>\"", " ", "in", " ", 
            RowBox[{"\"\<g*g*...\>\"", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "0"}], ",", 
            RowBox[{"j", "<=", 
             RowBox[{"t2", "-", "1"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t4", "=", 
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"linc", "[", 
                 RowBox[{"[", 
                  RowBox[{"t1", "-", "i"}], "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"t2", "-", "j"}], "]"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"t3", "=", 
              RowBox[{"StringTake", "[", 
               RowBox[{"t4", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"StringPosition", "[", 
                    RowBox[{"t4", ",", "\"\<[\>\""}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "-", "1"}]}], "]"}]}], ";", 
             " ", 
             RowBox[{"(*", 
              RowBox[{
              "will", " ", "contain", " ", "\"\<$g1/$g2/$ag1/$ag2\>\""}], 
              "*)"}], "\[IndentingNewLine]", 
             RowBox[{"t4", "=", 
              RowBox[{"StringDelete", "[", 
               RowBox[{"t4", ",", 
                RowBox[{"{", 
                 RowBox[{"t3", ",", "\"\< \>\""}], "}"}]}], "]"}]}], ";", " ", 
             RowBox[{"(*", 
              RowBox[{"it", " ", "will", " ", "contain", " ", 
               RowBox[{"\"\<[i,j,p]\>\"", "."}]}], "*)"}], 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Depending", " ", "on", " ", "what", " ", "is", " ", 
               "\"\<t3\>\"", " ", "we", " ", "prepone", " ", "the", " ", 
               "correct", " ", 
               RowBox[{"string", "."}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"t3", "===", "\"\<$g1\>\""}], ",", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"par", "=", 
                RowBox[{"Prepend", "[", 
                 RowBox[{"par", ",", 
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<EG1\>\"", ",", "t4"}], "]"}], "]"}]}], 
                 "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"t3", "===", "\"\<$g2\>\""}], ",", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"par", "=", 
                   RowBox[{"Prepend", "[", 
                    RowBox[{"par", ",", 
                    RowBox[{"ToExpression", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<EG2\>\"", ",", "t4"}], "]"}], "]"}]}], 
                    "]"}]}], ",", "\[IndentingNewLine]", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"t3", "===", "\"\<$ag1\>\""}], ",", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"par", "=", 
                    RowBox[{"Prepend", "[", 
                    RowBox[{"par", ",", 
                    RowBox[{"ToExpression", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<EAG1\>\"", ",", "t4"}], "]"}], "]"}]}], 
                    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    ",", 
                    RowBox[{"(*", "ELSE", "*)"}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"par", "=", 
                    RowBox[{"Prepend", "[", 
                    RowBox[{"par", ",", 
                    RowBox[{"ToExpression", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<EAG2\>\"", ",", "t4"}], "]"}], "]"}]}], 
                    "]"}]}], ";"}]}], "\[IndentingNewLine]", 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
               "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"res", "=", 
           RowBox[{"Prepend", "[", 
            RowBox[{"res", ",", 
             RowBox[{"DiagramTot1", "[", "par", "]"}]}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"linc", ",", "res"}], "}"}]}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GTot2", "[", "gluinodiagram_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", 
         RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", "gluinodiagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", 
         RowBox[{"initialization", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"DiagramTot2", "[", 
           RowBox[{
            RowBox[{"res", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "res"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GTot3", "[", "gluinodiagram_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", 
         RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", "gluinodiagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", 
         RowBox[{"initialization", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"DiagramTot3", "[", 
           RowBox[{
            RowBox[{"res", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "res"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GShowDecompositionTot", "[", "gluinodiagram_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", 
         RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", "gluinodiagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", 
         RowBox[{"initialization", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"ShowDecompositionTot", "[", 
           RowBox[{
            RowBox[{"res", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "res"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GThetaDiagramSingleSolve", "[", 
    RowBox[{
    "gluinodiagram_", ",", "permutationnumber_", ",", "thetadiagramnumber_", 
     ",", "decompositionnumber_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", 
         RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", "gluinodiagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", 
         RowBox[{"initialization", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"ThetaDiagramSingleSolve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"res", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "permutationnumber", ",", 
            "thetadiagramnumber", ",", "decompositionnumber"}], "]"}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "res"}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GThetaDiagramSolve", "[", 
    RowBox[{
    "gluinodiagram_", ",", "permutationnumber_", ",", "thetadiagramnumber_"}],
     "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", 
         RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", "gluinodiagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", 
         RowBox[{"initialization", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"ThetaDiagramSolve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"res", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "permutationnumber", ",", 
            "thetadiagramnumber"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "res"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GThetaDiagramPermutationSolve", "[", 
    RowBox[{"gluinodiagram_", ",", "permutationnumber_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", 
         RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", "gluinodiagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", 
         RowBox[{"initialization", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"ThetaDiagramPermutationSolve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"res", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "permutationnumber"}], 
           "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GThetaDiagramTotSolve", "[", "gluinodiagram_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", 
         RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", "gluinodiagram"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Result", " ", 
         RowBox[{"initialization", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", 
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"ThetaDiagramTotSolve", "[", 
           RowBox[{
            RowBox[{"res", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "res"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*****)"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GThetaDiagramTotal", "[", "gluinodiagram_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "tot", ",", "res"}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Parameter", " ", 
       RowBox[{"initialization", "/", 
        RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tot", "=", 
       RowBox[{"GThetaDiagramTotSolve", "[", "gluinodiagram", "]"}]}], ";", 
      " ", 
      RowBox[{"(*", 
       RowBox[{
       "it", " ", "will", " ", "contain", " ", "the", " ", "complete", " ", 
        "gaugino", " ", "elaboration"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"res", "=", "0"}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
       "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
        "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Result", " ", 
        RowBox[{"initialization", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "<=", 
         RowBox[{"Length", "[", 
          RowBox[{"tot", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"res", "+=", 
         RowBox[{
          RowBox[{"tot", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "res"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
   "\[IndentingNewLine]", ")"}]}]}], "Input",
 CellChangeTimes->{{3.845227626606098*^9, 3.845227721470788*^9}, {
   3.8452277786680803`*^9, 3.8452278933652277`*^9}, {3.845227931454256*^9, 
   3.845227949423356*^9}, {3.8452279887067194`*^9, 3.8452279895685177`*^9}, {
   3.845228029602779*^9, 3.845228239355668*^9}, 3.84522827490621*^9, {
   3.8452283251468973`*^9, 3.845228420336382*^9}, {3.8452613960960093`*^9, 
   3.8452614397442694`*^9}, {3.845261470644764*^9, 3.8452616181867104`*^9}, {
   3.8452616593885107`*^9, 3.8452617898795366`*^9}, {3.8452618360310545`*^9, 
   3.84526187817703*^9}, {3.8452619224901185`*^9, 3.8452621232063847`*^9}, {
   3.8452621595865135`*^9, 3.84526218493744*^9}, 3.8452626344321246`*^9, {
   3.8452630767626767`*^9, 3.8452631238925095`*^9}, {3.8452632047174454`*^9, 
   3.8452632996952496`*^9}, {3.8452633543333483`*^9, 
   3.8452633880187097`*^9}, {3.845263503345543*^9, 3.845263566612117*^9}, {
   3.845263597878275*^9, 3.8452638274342823`*^9}, {3.845263858183103*^9, 
   3.845264153951562*^9}, {3.8452641994218383`*^9, 3.845264200546576*^9}, {
   3.845265143630845*^9, 3.8452651629397554`*^9}, {3.8452652251343126`*^9, 
   3.8452652486494846`*^9}, {3.8452653136545258`*^9, 
   3.8452653756113124`*^9}, {3.8452655293806944`*^9, 3.845265802894271*^9}, {
   3.8452658396499443`*^9, 3.8452660151283984`*^9}, {3.8452660545563946`*^9, 
   3.8452660698896656`*^9}, {3.8452666248601837`*^9, 3.845266824507125*^9}, {
   3.8452668578893757`*^9, 3.8452669336146603`*^9}, {3.8452670828279037`*^9, 
   3.845267217863042*^9}, {3.845267319757646*^9, 3.845267323723362*^9}, {
   3.8452673587147675`*^9, 3.845267412486376*^9}, {3.845267448285598*^9, 
   3.845267558518118*^9}, 3.8452675977211046`*^9, {3.8452677391148205`*^9, 
   3.8452678372549367`*^9}, {3.8452678931216035`*^9, 3.845267942642154*^9}, {
   3.8452679744123654`*^9, 3.845268077815607*^9}, {3.845268139166803*^9, 
   3.8452682369730515`*^9}, {3.8452683028855095`*^9, 3.845268367021014*^9}, {
   3.8452684043602257`*^9, 3.8452684647661543`*^9}, {3.8452685194882827`*^9, 
   3.8452686983421917`*^9}, {3.845268740863378*^9, 3.84526874517142*^9}, {
   3.8452687963705964`*^9, 3.8452688201241646`*^9}, {3.8452688836759596`*^9, 
   3.8452689808951807`*^9}, {3.8452690196062083`*^9, 
   3.8452692419891434`*^9}, {3.845269280202749*^9, 3.845269292876799*^9}, {
   3.8452693534255357`*^9, 3.8452693655679703`*^9}, {3.84526945279879*^9, 
   3.845269498334901*^9}, {3.8452705854089932`*^9, 3.8452706256193504`*^9}, {
   3.845270670328935*^9, 3.8452706779236774`*^9}, {3.845270711704714*^9, 
   3.8452708387207427`*^9}, {3.8452708772536945`*^9, 3.845270890467017*^9}, {
   3.8452709217809906`*^9, 3.8452709871552067`*^9}, {3.845271102090626*^9, 
   3.8452711352073936`*^9}, {3.845271185642969*^9, 3.845271317154484*^9}, {
   3.8452714150045786`*^9, 3.8452715911592746`*^9}, {3.845271656565352*^9, 
   3.8452716602704287`*^9}, {3.8452716934841537`*^9, 3.845271701155792*^9}, {
   3.845271735582629*^9, 3.8452718914066043`*^9}, {3.8452719218927*^9, 
   3.8452719355995283`*^9}, {3.845272249281948*^9, 3.845272316424003*^9}, {
   3.845272348224739*^9, 3.8452726227385244`*^9}, {3.8452727105950513`*^9, 
   3.8452727300587215`*^9}, {3.8452727724108925`*^9, 
   3.8452728490839586`*^9}, {3.845272901989538*^9, 3.8452729604324985`*^9}, {
   3.845273009891801*^9, 3.845273014531537*^9}, {3.8452731086685123`*^9, 
   3.845273113434828*^9}, {3.8452736734001923`*^9, 3.8452737276126547`*^9}, {
   3.8452737640671897`*^9, 3.845273792233768*^9}, {3.845274254002906*^9, 
   3.845274274503843*^9}, {3.8452743259618487`*^9, 3.845274328695607*^9}, {
   3.845274464300685*^9, 3.845274647546628*^9}, {3.84527470489727*^9, 
   3.845274707677682*^9}, {3.845275179863682*^9, 3.8452751823008103`*^9}, {
   3.845275215872202*^9, 3.845275218529872*^9}, {3.845277805078004*^9, 
   3.8452779987984943`*^9}, {3.845278075607766*^9, 3.845278129487994*^9}, {
   3.845280284000885*^9, 3.845280293344535*^9}, {3.845280556055771*^9, 
   3.845280563602581*^9}, {3.8452827069640055`*^9, 3.8452827074950943`*^9}, {
   3.845282755958889*^9, 3.845282756927416*^9}, {3.845282795576168*^9, 
   3.845282881857423*^9}, {3.845282933009622*^9, 3.8452834377134976`*^9}, {
   3.845283470450185*^9, 3.8452842830477448`*^9}, {3.845284355679737*^9, 
   3.845284504868619*^9}, {3.8470208589898863`*^9, 3.8470208694377556`*^9}, {
   3.847084327478009*^9, 3.84708432880585*^9}, {3.8476223756134295`*^9, 
   3.8476223766591816`*^9}, {3.850281702397642*^9, 3.8502817049439044`*^9}, {
   3.8502817404429927`*^9, 3.850281743496082*^9}, {3.850282485131078*^9, 
   3.850282488007601*^9}, {3.8502825272178717`*^9, 3.850282530099761*^9}, {
   3.8502825924741793`*^9, 3.8502825953347473`*^9}, {3.850282996099612*^9, 
   3.8502831636719637`*^9}, {3.850283430645198*^9, 3.8502834824410095`*^9}, {
   3.850292067768289*^9, 3.8502921408457785`*^9}, {3.850292302488161*^9, 
   3.8502923379315877`*^9}, {3.8502923906096926`*^9, 
   3.8502924260740824`*^9}, {3.8502940528335543`*^9, 
   3.8502940541137233`*^9}, {3.850294108344434*^9, 3.850294257558279*^9}, {
   3.8502942897895184`*^9, 3.8502943435442104`*^9}, {3.8502945205717897`*^9, 
   3.850294543448685*^9}, {3.8502946575865374`*^9, 3.8502946782213163`*^9}, {
   3.850294930204734*^9, 3.8502949358169966`*^9}, {3.850295019408386*^9, 
   3.8502950216719384`*^9}, 3.8505745876755133`*^9, {3.8505746303032966`*^9, 
   3.850574683181657*^9}, {3.8505748356424313`*^9, 3.8505748755203776`*^9}, {
   3.8505749203163958`*^9, 3.850574936534878*^9}, {3.8505750217599893`*^9, 
   3.8505750317501583`*^9}, {3.850580575254098*^9, 3.8505805858337083`*^9}, {
   3.8505807206571617`*^9, 3.8505808185812235`*^9}, 3.872737531736656*^9, 
   3.8728386425559382`*^9, {3.872845437068152*^9, 3.8728454391302853`*^9}, {
   3.8832108004461036`*^9, 3.8832108249826384`*^9}, {3.8832108741110463`*^9, 
   3.8832108802967415`*^9}, {3.8832109269621964`*^9, 3.883210933014998*^9}, {
   3.8832109881991053`*^9, 3.883210998115913*^9}, {3.8832204559615808`*^9, 
   3.883220481314109*^9}, {3.8832205193896933`*^9, 3.883220528641452*^9}, {
   3.8834484457802973`*^9, 
   3.883448448545349*^9}},ExpressionUUID->"7b3546c0-6afe-46d9-930f-\
ffff2c2545b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**"}], "**"}], "**"}], "*******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", "**", "EXAMPLE"}], "*****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", "**", "**", "**"}], "*******)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"GTot3", "[", 
    RowBox[{"GTot2", "[", 
     RowBox[{"GTot1", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EG", "[", 
          RowBox[{"1", ",", "3", ",", "p13"}], "]"}], ",", 
         RowBox[{"EAG", "[", 
          RowBox[{"4", ",", "2", ",", "p42"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CP", "[", 
          RowBox[{"5", ",", "3", ",", "p53"}], "]"}], ",", 
         RowBox[{"CP", "[", 
          RowBox[{"5", ",", "6", ",", "p56"}], "]"}], ",", 
         RowBox[{"CP", "[", 
          RowBox[{"4", ",", "6", ",", "p46"}], "]"}], ",", 
         RowBox[{"CP", "[", 
          RowBox[{"7", ",", "4", ",", "p74"}], "]"}], ",", 
         RowBox[{"CP", "[", 
          RowBox[{"7", ",", "8", ",", "p78"}], "]"}], ",", 
         RowBox[{"CP", "[", 
          RowBox[{"3", ",", "8", ",", "p38"}], "]"}], ",", 
         RowBox[{"CP", "[", 
          RowBox[{"5", ",", "8", ",", "p58"}], "]"}], ",", 
         RowBox[{"CP", "[", 
          RowBox[{"7", ",", "6", ",", "p76"}], "]"}], ",", 
         RowBox[{"GV", "[", "3", "]"}], ",", 
         RowBox[{"GV", "[", "4", "]"}], ",", 
         RowBox[{"C3inward", "[", "6", "]"}], ",", 
         RowBox[{"C3inward", "[", "8", "]"}], ",", 
         RowBox[{"C3outward", "[", "5", "]"}], ",", 
         RowBox[{"C3outward", "[", "7", "]"}]}], "}"}]}], "]"}], "]"}], "]"}],
    "\[IndentingNewLine]"}]}]], "Input",ExpressionUUID->"d76b5dca-8ab6-469d-\
8567-fe7cb71fcb1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"$g1", "[", 
      RowBox[{"1", ",", "3", ",", "p13"}], "]"}], "\[TensorProduct]", 
     RowBox[{"$ag1", "[", 
      RowBox[{"4", ",", "2", ",", "p42"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"$g1", "[", 
      RowBox[{"1", ",", "3", ",", "p13"}], "]"}], "\[TensorProduct]", 
     RowBox[{"$ag2", "[", 
      RowBox[{"4", ",", "2", ",", "p42"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"$g2", "[", 
      RowBox[{"1", ",", "3", ",", "p13"}], "]"}], "\[TensorProduct]", 
     RowBox[{"$ag1", "[", 
      RowBox[{"4", ",", "2", ",", "p42"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"$g2", "[", 
      RowBox[{"1", ",", "3", ",", "p13"}], "]"}], "\[TensorProduct]", 
     RowBox[{"$ag2", "[", 
      RowBox[{"4", ",", "2", ",", "p42"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][3], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][2], 
                    $CellContext`$v[2][8]}, {{{2, 3}, {1, 4}, {2, 4}}, Null, {
                    1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][3], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][2], 1] -> {
                    Dashing[{Small, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexShapeFunction -> {$CellContext`$v[1][3] -> 
                    "Triangle", $CellContext`$v[2][2] -> "Triangle"}, 
                    VertexStyle -> {$CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[1][3] -> 
                    GrayLevel[0], $CellContext`$v[2][2] -> GrayLevel[1]}, 
                    EdgeWeight -> {$CellContext`p74, $CellContext`p38, \
$CellContext`p78}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["p38", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-1., 1.}, {-1., 0.}}, 0.01273]}, 
                    InsetBox["p74", {-1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-1., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["p78", {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], 
                    PolygonBox[{{0., 1.014294517}, {-0.0142276845, 
                    0.98965151567}, {0.0142276845, 0.98965151567}, {0., 
                    1.014294517}}]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {-0.98727, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], 
                    PolygonBox[{{-1., 
                    0.014294517}, {-1.0142276845, -0.01034848433}, \
{-0.9857723155, -0.01034848433}, {-1., 0.014294517}}]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, {-0.98727, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None], ",", 
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][6], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3]}, {{{1, 2}, {3, 4}}, Null, {1, 
                    1}}, {EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][6], 1] -> "EdgeWeight", DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[1][2] -> 
                    "Name", $CellContext`$v[2][3] -> 
                    "Name", $CellContext`$v[1][5] -> 
                    "Name", $CellContext`$v[2][6] -> "Name"}, 
                    EdgeWeight -> {$CellContext`p46, $CellContext`p53}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
                    Medium], {
                    ArrowBox[{{0.37503000000000014`, -0.12501000000000007`}, {
                    0.37503000000000014`, -1.12501}}, 0.01273], 
                    InsetBox["p46", {0.37503000000000014, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    ArrowBox[{{0.12501000000000007`, -0.12501000000000007`}, {
                    0.12501000000000007`, -1.12501}}, 0.01273], 
                    InsetBox["p53", {0.12501000000000007, -0.6250100000000001},
                     ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    DiskBox[{0.37503000000000014, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, \
{0.38776000000000016, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.37503000000000014, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "6", ")"}]}], 
                    Offset[{2, 2}, \
{0.38776000000000016, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -0.12501000000000007}, 
                    0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -0.11228000000000006}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0.12501000000000007, -1.12501}, 0.01273], 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{0.13774000000000006, -1.1122800000000002}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][3], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][2], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][8]}, {{{3, 4}, {1, 5}, {2, 5}, {2, 
                    6}, {3, 6}}, Null, {1, 1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][3], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][2], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexShapeFunction -> {$CellContext`$v[1][3] -> 
                    "Triangle", $CellContext`$v[2][2] -> "Triangle"}, 
                    VertexStyle -> {$CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[1][3] -> 
                    GrayLevel[0], $CellContext`$v[2][2] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> GrayLevel[1]}, 
                    EdgeWeight -> {$CellContext`p74, 
                    Rational[-1, 2] $CellContext`p38 + 
                    Rational[-1, 
                    2] $CellContext`p53, $CellContext`p53, $CellContext`p58, \
$CellContext`p78}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["p38", "2"]}], "-", 
                    FractionBox["p53", "2"]}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p53", {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-1., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p58", {-1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p74", {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p78", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], 
                    PolygonBox[{{0., 
                    1.0253904140127388`}, {-0.025271703821656045`, 
                    0.9816186652866242}, {0.025271703821656045`, 
                    0.9816186652866242}, {0., 1.0253904140127388`}}]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], 
                    PolygonBox[{{-2., 
                    0.025390414012738848`}, {-2.025271703821656, \
-0.01838133471337579}, {-1.974728296178344, -0.01838133471337579}, {-2., 
                    0.025390414012738848`}}]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None], ",", 
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][6]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][6], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][6] -> 
                    "Name", $CellContext`$v[1][2] -> "Name"}, 
                    EdgeWeight -> {$CellContext`p46}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["p46", {0.5, 6.123233995736766*^-17}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "6", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][2], 
                    $CellContext`$v[1][3], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][2], 
                    $CellContext`$v[2][6], 
                    $CellContext`$v[2][8]}, {{{1, 4}, {1, 5}, {3, 5}, {2, 
                    6}, {3, 6}}, Null, {1, 1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][3], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][2], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexShapeFunction -> {$CellContext`$v[1][3] -> 
                    "Triangle", $CellContext`$v[2][2] -> "Triangle"}, 
                    VertexStyle -> {$CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[1][3] -> 
                    GrayLevel[0], $CellContext`$v[1][2] -> 
                    GrayLevel[0], $CellContext`$v[2][2] -> 
                    GrayLevel[1], $CellContext`$v[2][6] -> GrayLevel[1]}, 
                    EdgeWeight -> {
                    Rational[-1, 2] $CellContext`p46 + 
                    Rational[-1, 
                    2] $CellContext`p74, $CellContext`p46, $CellContext`p76, \
$CellContext`p38, $CellContext`p78}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["p46", "2"]}], "-", 
                    FractionBox["p74", "2"]}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p46", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p38", {2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p76", {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p78", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], 
                    PolygonBox[{{2., 1.0253904140127388`}, {1.974728296178344,
                     0.9816186652866242}, {2.025271703821656, 
                    0.9816186652866242}, {2., 1.0253904140127388`}}]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], 
                    PolygonBox[{{0., 
                    0.025390414012738848`}, {-0.025271703821656045`, \
-0.01838133471337579}, {0.025271703821656045`, -0.01838133471337579}, {0., 
                    0.025390414012738848`}}]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "6", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{2., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None], ",", 
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][3] -> 
                    "Name", $CellContext`$v[1][5] -> "Name"}, 
                    EdgeWeight -> {$CellContext`p53}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["p53", {0.5, 6.123233995736766*^-17}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][2], 
                    $CellContext`$v[1][3], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][2], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][6]}, {{{1, 4}, {2, 5}, {3, 5}, {1, 
                    6}, {3, 6}}, Null, {1, 1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][3], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][2], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexShapeFunction -> {$CellContext`$v[1][3] -> 
                    "Triangle", $CellContext`$v[2][2] -> "Triangle"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][3] -> 
                    GrayLevel[0], $CellContext`$v[1][2] -> 
                    GrayLevel[0], $CellContext`$v[2][2] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[2][6] -> GrayLevel[1]}, 
                    EdgeWeight -> {
                    Rational[-1, 2] $CellContext`p46 + 
                    Rational[-1, 2] $CellContext`p74, 
                    Rational[-1, 2] $CellContext`p38 + 
                    Rational[-1, 
                    2] $CellContext`p53, $CellContext`p53, $CellContext`p46, \
$CellContext`p56}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["p46", "2"]}], "-", 
                    FractionBox["p74", "2"]}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p46", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["p38", "2"]}], "-", 
                    FractionBox["p53", "2"]}], {2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p53", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p56", {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], 
                    PolygonBox[{{2., 1.0253904140127388`}, {1.974728296178344,
                     0.9816186652866242}, {2.025271703821656, 
                    0.9816186652866242}, {2., 1.0253904140127388`}}]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], 
                    PolygonBox[{{0., 
                    0.025390414012738848`}, {-0.025271703821656045`, \
-0.01838133471337579}, {0.025271703821656045`, -0.01838133471337579}, {0., 
                    0.025390414012738848`}}]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{2., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "6", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None], ",", 
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][7] -> "Name"}, 
                    EdgeWeight -> {$CellContext`p78}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["p78", {0.5, 6.123233995736766*^-17}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][2], 
                    $CellContext`$v[1][3], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][2], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][6], 
                    $CellContext`$v[2][8]}, {{{1, 5}, {2, 6}, {3, 6}, {1, 
                    7}, {4, 7}, {3, 8}, {4, 8}}, Null, {1, 1, 1, 1, 1, 1, 
                    1}}, {EdgeLabels -> {"EdgeWeight"}, 
                    EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][3], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][2], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexShapeFunction -> {$CellContext`$v[1][3] -> 
                    "Triangle", $CellContext`$v[2][2] -> "Triangle"}, 
                    VertexStyle -> {$CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[1][3] -> 
                    GrayLevel[0], $CellContext`$v[1][2] -> 
                    GrayLevel[0], $CellContext`$v[2][2] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[2][6] -> GrayLevel[1]}, 
                    EdgeWeight -> {
                    Rational[-1, 2] $CellContext`p46 + 
                    Rational[-1, 2] $CellContext`p74, 
                    Rational[-1, 2] $CellContext`p38 + 
                    Rational[-1, 
                    2] $CellContext`p53, $CellContext`p53, $CellContext`p46, \
$CellContext`p76, $CellContext`p58, $CellContext`p78}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.030239520958083826`]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["p46", "2"]}], "-", 
                    FractionBox["p74", "2"]}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.030239520958083826`]}, 
                    InsetBox["p46", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{3., 1.}, {3., 0.}}, 0.030239520958083826`]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["p38", "2"]}], "-", 
                    FractionBox["p53", "2"]}], {3., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{2., 1.}, {3., 0.}}, 0.030239520958083826`]}, 
                    InsetBox["p53", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{2., 1.}, {2., 0.}}, 0.030239520958083826`]}, 
                    InsetBox["p58", {2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.030239520958083826`]}, 
                    InsetBox["p76", {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{1., 1.}, {2., 0.}}, 0.030239520958083826`]}, 
                    InsetBox["p78", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.030239520958083826]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, {0.030239520958083826, 1.030239520958084}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], 
                    PolygonBox[{{3., 1.0339559580838322`}, {
                    2.9662027994011977`, 0.9754176583832336}, {
                    3.0337972005988023`, 0.9754176583832336}, {3., 
                    1.0339559580838322`}}]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {3.0302395209580837, 1.030239520958084}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{2., 1.}, 0.030239520958083826]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {2.0302395209580837, 1.030239520958084}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.030239520958083826]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.030239520958084, 1.030239520958084}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], 
                    PolygonBox[{{0., 
                    0.03395595808383233}, {-0.03379720059880239, \
-0.02458234161676646}, {0.03379720059880239, -0.02458234161676646}, {0., 
                    0.03395595808383233}}]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, \
{0.030239520958083826, 0.030239520958083826}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{3., 0.}, 0.030239520958083826]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{3.0302395209580837, 0.030239520958083826}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.030239520958083826]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "6", ")"}]}], 
                    Offset[{2, 2}, {1.030239520958084, 0.030239520958083826}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{2., 0.}, 0.030239520958083826]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{2.0302395209580837, 0.030239520958083826}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None], ",", 
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{}, {}]]}, 
                    TagBox[GraphicsGroupBox[{{}, {}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None,
                  PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                    1}}]]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"\<\"theta\"\>", ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}]}], "}"}], 
                 ",", "\<\"1\"\>"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"\<\"thetabar\"\>", ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], "}"}], 
                 ",", "\<\"2dot\"\>"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", "}"}]}], "}"}]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][2], 
                    $CellContext`$v[1][3], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][6], 
                    $CellContext`$v[2][8]}, {{{1, 4}, {3, 4}, {2, 5}, {3, 5}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][3], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexShapeFunction -> {$CellContext`$v[1][3] -> 
                    "Triangle", $CellContext`$v[1][2] -> "Triangle"}, 
                    VertexStyle -> {$CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[1][3] -> 
                    GrayLevel[0], $CellContext`$v[1][2] -> 
                    GrayLevel[0], $CellContext`$v[2][6] -> GrayLevel[1]}, 
                    EdgeWeight -> {$CellContext`p46, $CellContext`p76, \
$CellContext`p38, $CellContext`p78}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p46", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p38", {2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p76", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p78", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], 
                    PolygonBox[{{0., 
                    1.0253904140127388`}, {-0.025271703821656045`, 
                    0.9816186652866242}, {0.025271703821656045`, 
                    0.9816186652866242}, {0., 1.0253904140127388`}}]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], 
                    PolygonBox[{{2., 1.0253904140127388`}, {1.974728296178344,
                     0.9816186652866242}, {2.025271703821656, 
                    0.9816186652866242}, {2., 1.0253904140127388`}}]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "6", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{2., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None], ",", 
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][3] -> 
                    "Name", $CellContext`$v[1][5] -> "Name"}, 
                    EdgeWeight -> {$CellContext`p53}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["p53", {0.5, 6.123233995736766*^-17}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][2], 
                    $CellContext`$v[1][3], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][6]}, {{{2, 4}, {3, 4}, {1, 5}, {3, 5}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][3], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexShapeFunction -> {$CellContext`$v[1][3] -> 
                    "Triangle", $CellContext`$v[1][2] -> "Triangle"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][3] -> 
                    GrayLevel[0], $CellContext`$v[1][2] -> 
                    GrayLevel[0], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[2][6] -> GrayLevel[1]}, 
                    EdgeWeight -> {
                    Rational[-1, 2] $CellContext`p38 + 
                    Rational[-1, 
                    2] $CellContext`p53, $CellContext`p53, $CellContext`p46, \
$CellContext`p56}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p46", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["p38", "2"]}], "-", 
                    FractionBox["p53", "2"]}], {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-1., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p53", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p56", {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], 
                    PolygonBox[{{0., 
                    1.0253904140127388`}, {-0.025271703821656045`, 
                    0.9816186652866242}, {0.025271703821656045`, 
                    0.9816186652866242}, {0., 1.0253904140127388`}}]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], 
                    PolygonBox[{{-2., 
                    1.0253904140127388`}, {-2.025271703821656, 
                    0.9816186652866242}, {-1.974728296178344, 
                    0.9816186652866242}, {-2., 1.0253904140127388`}}]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-2., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "6", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None], ",", 
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][7] -> "Name"}, 
                    EdgeWeight -> {$CellContext`p78}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["p78", {0.5, 6.123233995736766*^-17}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][2], 
                    $CellContext`$v[1][3], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][6], 
                    $CellContext`$v[2][8]}, {{{2, 5}, {3, 5}, {1, 6}, {4, 
                    6}, {3, 7}, {4, 7}}, Null, {1, 1, 1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][3], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexShapeFunction -> {$CellContext`$v[1][3] -> 
                    "Triangle", $CellContext`$v[1][2] -> "Triangle"}, 
                    VertexStyle -> {$CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[1][3] -> 
                    GrayLevel[0], $CellContext`$v[1][2] -> 
                    GrayLevel[0], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[2][6] -> GrayLevel[1]}, 
                    EdgeWeight -> {
                    Rational[-1, 2] $CellContext`p38 + 
                    Rational[-1, 
                    2] $CellContext`p53, $CellContext`p53, $CellContext`p46, \
$CellContext`p76, $CellContext`p58, $CellContext`p78}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.030239520958083826`]}, 
                    InsetBox["p46", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-3., 1.}, {-3., 0.}}, 0.030239520958083826`]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["p38", "2"]}], "-", 
                    FractionBox["p53", "2"]}], {-3., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-2., 1.}, {-3., 0.}}, 0.030239520958083826`]}, 
                    InsetBox["p53", {-2.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.030239520958083826`]}, 
                    InsetBox["p58", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-1., 1.}, {0., 0.}}, 0.030239520958083826`]}, 
                    InsetBox["p76", {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-1., 1.}, {-1., 0.}}, 0.030239520958083826`]}, 
                    InsetBox["p78", {-1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], 
                    PolygonBox[{{0., 
                    1.0339559580838322`}, {-0.03379720059880239, 
                    0.9754176583832336}, {0.03379720059880239, 
                    0.9754176583832336}, {0., 1.0339559580838322`}}]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, {0.030239520958083826, 1.030239520958084}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], 
                    PolygonBox[{{-3., 
                    1.0339559580838322`}, {-3.0337972005988023`, 
                    0.9754176583832336}, {-2.9662027994011977`, 
                    0.9754176583832336}, {-3., 1.0339559580838322`}}]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {-2.9697604790419163, 1.030239520958084}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-2., 1.}, 0.030239520958083826]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-1.969760479041916, 1.030239520958084}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-1., 1.}, 0.030239520958083826]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {-0.9697604790419162, 1.030239520958084}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-3., 0.}, 0.030239520958083826]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-2.9697604790419163, 0.030239520958083826}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.030239520958083826]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "6", ")"}]}], 
                    Offset[{2, 2}, \
{0.030239520958083826, 0.030239520958083826}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-1., 0.}, 0.030239520958083826]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9697604790419162, 0.030239520958083826}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None], ",", 
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{}, {}]]}, 
                    TagBox[GraphicsGroupBox[{{}, {}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None,
                  PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                    1}}]]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"\<\"theta\"\>", ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}]}], "}"}], 
                 ",", "\<\"1\"\>"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"\<\"theta\"\>", ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}]}], "}"}], 
                 ",", "\<\"2\"\>"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"p42", ",", 
                RowBox[{"{", 
                 RowBox[{"\<\"2dot\"\>", ",", "\<\"2\"\>"}], "}"}]}], "}"}], 
              "}"}]}], "}"}]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][2], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][8]}, {{{2, 3}, {1, 4}, {1, 5}, {2, 5}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][2], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexShapeFunction -> {$CellContext`$v[2][2] -> 
                    "Triangle", $CellContext`$v[2][3] -> "Triangle"}, 
                    VertexStyle -> {$CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[2][2] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> GrayLevel[1]}, 
                    EdgeWeight -> {$CellContext`p74, $CellContext`p53, \
$CellContext`p58, $CellContext`p78}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p53", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p58", {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p74", {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p78", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], Offset[{2, 2}, 
                    {-1.9773885350318472, 1.0226114649681528}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], 
                    PolygonBox[{{-2., 
                    0.025390414012738848`}, {-2.025271703821656, \
-0.01838133471337579}, {-1.974728296178344, -0.01838133471337579}, {-2., 
                    0.025390414012738848`}}]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], 
                    PolygonBox[{{0., 
                    0.025390414012738848`}, {-0.025271703821656045`, \
-0.01838133471337579}, {0.025271703821656045`, -0.01838133471337579}, {0., 
                    0.025390414012738848`}}]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None], ",", 
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][6]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][6], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][6] -> 
                    "Name", $CellContext`$v[1][2] -> "Name"}, 
                    EdgeWeight -> {$CellContext`p46}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["p46", {0.5, 6.123233995736766*^-17}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "6", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][2], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][2], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][6]}, {{{1, 3}, {2, 4}, {1, 5}, {2, 5}},
                     Null, {1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][2], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexShapeFunction -> {$CellContext`$v[2][2] -> 
                    "Triangle", $CellContext`$v[2][3] -> "Triangle"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][2] -> 
                    GrayLevel[0], $CellContext`$v[2][2] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[2][6] -> GrayLevel[1]}, 
                    EdgeWeight -> {
                    Rational[-1, 2] $CellContext`p46 + 
                    Rational[-1, 
                    2] $CellContext`p74, $CellContext`p53, $CellContext`p46, \
$CellContext`p56}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["p46", "2"]}], "-", 
                    FractionBox["p74", "2"]}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p46", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p53", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p56", {1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], 
                    PolygonBox[{{0., 
                    0.025390414012738848`}, {-0.025271703821656045`, \
-0.01838133471337579}, {0.025271703821656045`, -0.01838133471337579}, {0., 
                    0.025390414012738848`}}]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], 
                    PolygonBox[{{2., 0.025390414012738848`}, {
                    1.974728296178344, -0.01838133471337579}, {
                    2.025271703821656, -0.01838133471337579}, {2., 
                    0.025390414012738848`}}]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "6", ")"}]}], 
                    Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None], ",", 
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][7] -> "Name"}, 
                    EdgeWeight -> {$CellContext`p78}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["p78", {0.5, 6.123233995736766*^-17}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][2], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][2], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][6], 
                    $CellContext`$v[2][8]}, {{{1, 4}, {2, 5}, {1, 6}, {3, 
                    6}, {2, 7}, {3, 7}}, Null, {1, 1, 1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][2], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexShapeFunction -> {$CellContext`$v[2][2] -> 
                    "Triangle", $CellContext`$v[2][3] -> "Triangle"}, 
                    VertexStyle -> {$CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[1][2] -> 
                    GrayLevel[0], $CellContext`$v[2][2] -> 
                    GrayLevel[1], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[2][6] -> GrayLevel[1]}, 
                    EdgeWeight -> {
                    Rational[-1, 2] $CellContext`p46 + 
                    Rational[-1, 
                    2] $CellContext`p74, $CellContext`p53, $CellContext`p46, \
$CellContext`p76, $CellContext`p58, $CellContext`p78}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.030239520958083826`]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["p46", "2"]}], "-", 
                    FractionBox["p74", "2"]}], {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {1., 0.}}, 0.030239520958083826`]}, 
                    InsetBox["p46", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{3., 1.}, {3., 0.}}, 0.030239520958083826`]}, 
                    InsetBox["p53", {3., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{3., 1.}, {2., 0.}}, 0.030239520958083826`]}, 
                    InsetBox["p58", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{2., 1.}, {1., 0.}}, 0.030239520958083826`]}, 
                    InsetBox["p76", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{2., 1.}, {2., 0.}}, 0.030239520958083826`]}, 
                    InsetBox["p78", {2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], DiskBox[{0., 1.}, 0.030239520958083826]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, {0.030239520958083826, 1.030239520958084}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{3., 1.}, 0.030239520958083826]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {3.0302395209580837, 1.030239520958084}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{2., 1.}, 0.030239520958083826]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {2.0302395209580837, 1.030239520958084}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], 
                    PolygonBox[{{0., 
                    0.03395595808383233}, {-0.03379720059880239, \
-0.02458234161676646}, {0.03379720059880239, -0.02458234161676646}, {0., 
                    0.03395595808383233}}]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, \
{0.030239520958083826, 0.030239520958083826}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], 
                    PolygonBox[{{3., 0.03395595808383233}, {
                    2.9662027994011977`, -0.02458234161676646}, {
                    3.0337972005988023`, -0.02458234161676646}, {3., 
                    0.03395595808383233}}]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{3.0302395209580837, 0.030239520958083826}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{1., 0.}, 0.030239520958083826]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "6", ")"}]}], 
                    Offset[{2, 2}, {1.030239520958084, 0.030239520958083826}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{2., 0.}, 0.030239520958083826]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{2.0302395209580837, 0.030239520958083826}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None], ",", 
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{}, {}]]}, 
                    TagBox[GraphicsGroupBox[{{}, {}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None,
                  PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                    1}}]]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"\<\"thetabar\"\>", ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "}"}], 
                 ",", "\<\"1dot\"\>"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"\<\"thetabar\"\>", ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], "}"}], 
                 ",", "\<\"2dot\"\>"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"p13", ",", 
                RowBox[{"{", 
                 RowBox[{"\<\"1\"\>", ",", "\<\"1dot\"\>"}], "}"}]}], "}"}], 
              "}"}]}], "}"}]}], "}"}], "}"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][2], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][6]}, {{{2, 3}, {1, 4}, {2, 4}}, Null, {
                    1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexShapeFunction -> {$CellContext`$v[1][2] -> 
                    "Triangle", $CellContext`$v[2][3] -> "Triangle"}, 
                    VertexStyle -> {$CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][2] -> 
                    GrayLevel[0], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[2][6] -> GrayLevel[1]}, 
                    EdgeWeight -> {$CellContext`p53, $CellContext`p46, \
$CellContext`p56}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["p46", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-1., 1.}, {-1., 0.}}, 0.01273]}, 
                    InsetBox["p53", {-1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-1., 1.}, {0., 0.}}, 0.01273]}, 
                    InsetBox["p56", {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], 
                    PolygonBox[{{0., 1.014294517}, {-0.0142276845, 
                    0.98965151567}, {0.0142276845, 0.98965151567}, {0., 
                    1.014294517}}]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-1., 1.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-0.98727, 1.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], 
                    PolygonBox[{{-1., 
                    0.014294517}, {-1.0142276845, -0.01034848433}, \
{-0.9857723155, -0.01034848433}, {-1., 0.014294517}}]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, {-0.98727, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.01273]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "6", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None], ",", 
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8]}, {{{1, 2}}, Null, Automatic}, {
                    EdgeLabels -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> "EdgeWeight"}, 
                    VertexLabels -> {$CellContext`$v[2][8] -> 
                    "Name", $CellContext`$v[1][7] -> "Name"}, 
                    EdgeWeight -> {$CellContext`p78}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
                    ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 
                    0.01273], 
                    InsetBox["p78", {0.5, 6.123233995736766*^-17}, 
                    ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    DiskBox[{0., 1.2246467991473532*^-16}, 0.01273], InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
                    ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{
                    $CellContext`$v[1][2], 
                    $CellContext`$v[1][5], 
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][3], 
                    $CellContext`$v[2][6], 
                    $CellContext`$v[2][8]}, {{{2, 4}, {1, 5}, {3, 5}, {2, 
                    6}, {3, 6}}, Null, {1, 1, 1, 1, 1}}, {
                    EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][7], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][3], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][2], 
                    $CellContext`$v[2][6], 1] -> {
                    Dashing[{Small, Small}]}, DirectedEdge[
                    $CellContext`$v[1][5], 
                    $CellContext`$v[2][8], 1] -> {
                    Dashing[{Small, Small}]}}, VertexLabels -> {"Name"}, 
                    VertexShapeFunction -> {$CellContext`$v[1][2] -> 
                    "Triangle", $CellContext`$v[2][3] -> "Triangle"}, 
                    VertexStyle -> {$CellContext`$v[2][8] -> 
                    GrayLevel[1], $CellContext`$v[1][5] -> 
                    GrayLevel[0], $CellContext`$v[1][7] -> 
                    GrayLevel[0], $CellContext`$v[1][2] -> 
                    GrayLevel[0], $CellContext`$v[2][3] -> 
                    GrayLevel[1], $CellContext`$v[2][6] -> GrayLevel[1]}, 
                    
                    EdgeWeight -> {$CellContext`p53, $CellContext`p46, \
$CellContext`p76, $CellContext`p58, $CellContext`p78}}]]}, 
                    TagBox[GraphicsGroupBox[{
                    {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p46", {0., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-2., 1.}, {-2., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p53", {-2., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-2., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p58", {-1.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p76", {-0.5, 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}, {
                    {Dashing[{Small, Small}], 
                    ArrowBox[{{-1., 1.}, {-1., 0.}}, 0.02261146496815286]}, 
                    InsetBox["p78", {-1., 0.5}, ImageScaled[{0.5, 0.5}],
                    BaseStyle->"Graphics"]}}, 
                    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
                    0.7]}], {
                    {GrayLevel[0], 
                    PolygonBox[{{0., 
                    1.0253904140127388`}, {-0.025271703821656045`, 
                    0.9816186652866242}, {0.025271703821656045`, 
                    0.9816186652866242}, {0., 1.0253904140127388`}}]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], 
                    Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-2., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "5", ")"}]}], 
                    Offset[{2, 2}, {-1.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[0], DiskBox[{-1., 1.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "1", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "7", ")"}]}], 
                    Offset[{2, 2}, {-0.9773885350318472, 1.0226114649681528}],
                     ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], 
                    PolygonBox[{{-2., 
                    0.025390414012738848`}, {-2.025271703821656, \
-0.01838133471337579}, {-1.974728296178344, -0.01838133471337579}, {-2., 
                    0.025390414012738848`}}]}, InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "3", ")"}]}], 
                    Offset[{2, 2}, \
{-1.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{0., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "6", ")"}]}], 
                    Offset[{2, 2}, \
{0.02261146496815286, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}, {
                    {GrayLevel[1], DiskBox[{-1., 0.}, 0.02261146496815286]}, 
                    InsetBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"$v", "\[InvisibleApplication]", 
                    RowBox[{"(", "2", ")"}]}], ")"}], 
                    "\[InvisibleApplication]", 
                    RowBox[{"(", "8", ")"}]}], 
                    Offset[{2, 2}, \
{-0.9773885350318472, 0.02261146496815286}], ImageScaled[{0, 0}],
                    BaseStyle->"Graphics"]}}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None], ",", 
                 GraphicsBox[
                  NamespaceBox["NetworkGraphics",
                   DynamicModuleBox[{Typeset`graph = HoldComplete[
                    Graph[{}, {}]]}, 
                    TagBox[GraphicsGroupBox[{{}, {}}],
                    MouseAppearanceTag["NetworkGraphics"]],
                    AllowKernelInitialization->False]],
                  
                  DefaultBaseStyle->{
                   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
                    Hue[0.8, 1., 0.6]},
                  FormatType->TraditionalForm,
                  FrameTicks->None,
                  PlotRange->NCache[{{0, 
                    Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 
                    1}}]]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"\<\"thetabar\"\>", ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "}"}], 
                 ",", "\<\"1dot\"\>"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"\<\"theta\"\>", ",", 
                   RowBox[{
                    RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}]}], "}"}], 
                 ",", "\<\"2\"\>"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"p13", ",", 
                 RowBox[{"{", 
                  RowBox[{"\<\"1\"\>", ",", "\<\"1dot\"\>"}], "}"}]}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"p42", ",", 
                 RowBox[{"{", 
                  RowBox[{"\<\"2dot\"\>", ",", "\<\"2\"\>"}], "}"}]}], 
                "}"}]}], "}"}]}], "}"}]}], "}"}], "}"}]}], "}"}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8505808047971582`*^9, 3.8505808130799*^9}, 
   3.850580926677058*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"5f89c2ac-4fcf-45cc-b31d-ab70e856339c"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"210d5aeb-1d3e-41d5-911f-808f9a7d702a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 895, 15, 35, "Text",ExpressionUUID->"28b0b013-d6b9-43c1-8453-e769d0dea0b7"],
Cell[1456, 37, 41748, 889, 4468, "Input",ExpressionUUID->"7b3546c0-6afe-46d9-930f-ffff2c2545b1"],
Cell[CellGroupData[{
Cell[43229, 930, 1865, 48, 162, "Input",ExpressionUUID->"d76b5dca-8ab6-469d-8567-fe7cb71fcb1b"],
Cell[45097, 980, 128807, 2528, 1309, "Output",ExpressionUUID->"5f89c2ac-4fcf-45cc-b31d-ab70e856339c"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Constructing-theta-diagrams/PermutationsElaboration.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    151925,       3370]
NotebookOptionsPosition[    151209,       3350]
NotebookOutlinePosition[    151639,       3367]
CellTagsIndexPosition[    151596,       3364]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "The content of PermutationsElaboration input and output is described in the \
ancillary pdf of the main paper, here we go into deeper details for the \
functions that PermutationsElaboration calls.\n\nPermutationsElaboration \
starts by checking the possibility that between possibly derived superfields, \
in the various list containing each the information of a vertex, there are \
some that might contract by Wick (one could\[CloseCurlyQuote]ve contraction \
in the same list, the \[OpenCurlyDoubleQuote]vacuum bubbles\
\[CloseCurlyDoubleQuote], or between various lists, thus two connected \
vertices). \nThis is done by the function \[OpenCurlyDoubleQuote]",
 StyleBox["CheckLinks",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] that examines \
\[OpenCurlyDoubleQuote]{center-vertex_i.j, target-vertexes_i.j}\
\[CloseCurlyDoubleQuote]. \[OpenCurlyDoubleQuote]",
 StyleBox["CheckLinks",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] outputs the position, in the input lists, of the \
vertices that are connected to each other. Later one divides between the \
connected terms \[OpenCurlyDoubleQuote]condia\[CloseCurlyDoubleQuote] and the \
disconnected ones \[OpenCurlyDoubleQuote]dia\[CloseCurlyDoubleQuote].",
 StyleBox[" \n",
  FontSlant->"Italic"],
 "One then combines all the permutations as: \
{abc,acb,...+4...}x{def,...+5...}={abcdef,...+35...}. This is done singularly \
in \[OpenCurlyDoubleQuote]condia\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]dia\[CloseCurlyDoubleQuote] through \
\[OpenCurlyDoubleQuote]",
 StyleBox["DerivativeCombinations",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] (which implements this for each of the various \
permutations of the vertices through \[OpenCurlyDoubleQuote]",
 StyleBox["DerivativeSingleCombinations",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote]). \nAfter that we will have new updated versions \
of the lists \[OpenCurlyDoubleQuote]condia\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]dia\[CloseCurlyDoubleQuote]. \
\[OpenCurlyDoubleQuote]dia\[CloseCurlyDoubleQuote] will contain, for each \
permutation, possibly derived vectorial superfield that surely contract with \
vectorial superfield without derivatives. These last one can commute freely \
till contracting with the possibly derived superfield without adding any \
anti-commutation sign. Thus all the \[OpenCurlyDoubleQuote]{{{o,$Dl}},{o,n}}} \
\[Epsilon] $permutations\[CloseCurlyDoubleQuote] of DiagramFactorDivision \
will be immediately interpreted now as the vectorial superpropagators (please \
refer to the ancillary pdf of the main paper for the related discussion). \
\[OpenCurlyDoubleQuote]condia\[CloseCurlyDoubleQuote] contains, for each \
permutation, the ordered list of derived superfields and some of them might \
contract. For this reason, there is \[OpenCurlyDoubleQuote]",
 StyleBox["DerivativesConjunctions",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] that anti-commutes such superfields till one has \
\[OpenCurlyDoubleQuote]D_i...V_i D_j....V_j\[CloseCurlyDoubleQuote], i<j (by \
choice of convention). At this point the sign factor is updated and one glues \
the two terms  {{{i,$D},...},{i,j}} \[OpenCurlyDoubleQuote]x\
\[CloseCurlyDoubleQuote] {{{j,$D},...},{j,i}} into \
{{{i,$D},...,{j,$D},...},{i,j}}. Once this has been done, all the \
{{{i,$Dl},...},{i,j}}-terms can be interpreted automatically as \
superpropagators. Finally it is used one last time \
\[OpenCurlyDoubleQuote]DerivativeSingleCombination\[CloseCurlyDoubleQuote] \
for having all the permutations between the connected bits and the not \
connected ones."
}], "Text",
 CellChangeTimes->{{3.8313766504146724`*^9, 3.83137671624117*^9}, {
   3.8314797106474123`*^9, 3.8314797108563356`*^9}, {3.831479782902068*^9, 
   3.831480027221614*^9}, {3.831480098218276*^9, 3.8314801588860006`*^9}, {
   3.8314802063312683`*^9, 3.8314804737032804`*^9}, {3.8314810906188145`*^9, 
   3.8314811405493603`*^9}, {3.8314813356827927`*^9, 
   3.8314814175061183`*^9}, {3.83148145512598*^9, 3.831481556386037*^9}, {
   3.831481679729842*^9, 3.83148219680739*^9}, {3.831482231443081*^9, 
   3.8314823616365213`*^9}, {3.8314824420720696`*^9, 
   3.8314825000999517`*^9}, {3.831482539710969*^9, 3.831482733770424*^9}, {
   3.8314829610196695`*^9, 3.831483006624774*^9}, {3.8314830370842905`*^9, 
   3.8314832326474066`*^9}, {3.8314832814822063`*^9, 3.831483376905035*^9}, {
   3.831483413140193*^9, 3.831483458792511*^9}, {3.831483612769847*^9, 
   3.831483720392933*^9}, {3.831519816503169*^9, 3.8315200736581354`*^9}, {
   3.8316306631967287`*^9, 3.8316306864034348`*^9}, {3.8316307217383413`*^9, 
   3.8316307291009007`*^9}, {3.8316307715095663`*^9, 3.831630785996927*^9}, {
   3.8316309493861475`*^9, 3.83163101698897*^9}, {3.8316310537610903`*^9, 
   3.8316310654063306`*^9}, {3.831631104584226*^9, 3.831631114492919*^9}, {
   3.831631220469737*^9, 3.831631379742999*^9}, {3.8316314230125265`*^9, 
   3.831631494434149*^9}, {3.831631537504148*^9, 3.8316315863731146`*^9}, {
   3.8316316246771693`*^9, 3.8316316371008453`*^9}, {3.8316316725648565`*^9, 
   3.8316317708802423`*^9}, {3.8316318033350315`*^9, 3.831631806994624*^9}, {
   3.8316318923462343`*^9, 3.8316319027276025`*^9}, {3.831631949943092*^9, 
   3.8316319797516704`*^9}, 3.872834634255172*^9, 3.872834817866863*^9, {
   3.8728349234770875`*^9, 3.872835141280648*^9}, {3.8832008134291306`*^9, 
   3.8832008217616277`*^9}, 3.8832009047002215`*^9, {3.8832009917108603`*^9, 
   3.883201077136943*^9}, 3.883201158783924*^9, {3.8832011995926776`*^9, 
   3.883201264006276*^9}, {3.883201297526434*^9, 3.883201360660947*^9}, {
   3.8832205885880313`*^9, 3.883220588749267*^9}, {3.883220640626519*^9, 
   3.883220680367053*^9}, {3.8832207370118847`*^9, 3.883220772050391*^9}, {
   3.883401121052517*^9, 3.883401136554983*^9}, {3.883401183588579*^9, 
   3.8834012385707164`*^9}, {3.8834012692055817`*^9, 
   3.8834013093467417`*^9}, {3.883401380064663*^9, 3.8834014424515257`*^9}, {
   3.883405355867999*^9, 3.8834054036610174`*^9}, {3.88340544789392*^9, 
   3.883405503613181*^9}, {3.883446541953312*^9, 3.883446564053864*^9}, 
   3.8834466661068525`*^9, {3.8834467245845213`*^9, 3.8834467264862814`*^9}, {
   3.883446791988223*^9, 3.8834468989327517`*^9}, 
   3.883446953174592*^9},ExpressionUUID->"af268137-f26e-4f5c-97e2-\
8c54ea462bb7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PermutationsElaboration", "[", "diagram_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dia", ",", "condia", ",", "t", ",", "tsum", ",", "i"}], "}"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dia", "=", "diagram"}], ";", "\[IndentingNewLine]", 
       RowBox[{"condia", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Check", " ", "the", " ", "vertexes", " ", "linked", " ", "or", " ", 
          "the", " ", "vacuum", " ", "bubbles"}], ",", " ", 
         RowBox[{
         "to", " ", "extract", " ", "them", " ", "from", " ", "the", " ", 
          "total", " ", "picture", " ", "and", " ", "elaborate", " ", "them", 
          " ", "apart"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"t", "=", 
        RowBox[{"CheckLinks", "[", "dia", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "t", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", " ", 
         RowBox[{"condia", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"condia", ",", 
            RowBox[{"dia", "[", 
             RowBox[{"[", 
              RowBox[{"t", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], "]"}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "t", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"dia", "=", " ", 
          RowBox[{"Delete", "[", 
           RowBox[{"dia", ",", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", "i", "+", "1"}]}], 
           "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Remove", " ", "information", " ", "that", " ", "was", " ", "only", 
         " ", "needed", " ", "for", " ", "checking", " ", "the", " ", "links",
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"the", " ", "\"\<{center-vertex, target-vertexes}\>\""}], 
           "-", "list"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "dia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"dia", "=", 
          RowBox[{"Delete", "[", 
           RowBox[{"dia", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1"}], "}"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "condia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"condia", "=", 
          RowBox[{"Delete", "[", 
           RowBox[{"condia", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1"}], "}"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Start", " ", "finding", " ", "all", " ", "combinations"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"dia", "=", 
        RowBox[{"DerivativesCombinations", "[", "dia", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"condia", "=", 
        RowBox[{"DerivativesCombinations", "[", "condia", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Unite", " ", "derivatives", " ", "on", " ", "same", " ", 
         "propagator"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "condia", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", " ", 
         RowBox[{"condia", "=", 
          RowBox[{"ReplacePart", "[", 
           RowBox[{"condia", ",", 
            RowBox[{"i", "\[Rule]", 
             RowBox[{"DerivativesConjunctions", "[", 
              RowBox[{"condia", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}]}]}], "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Combine", " ", "all", " ", "permutations", " ", "between", " ", 
         "\"\<dia\>\"", " ", "and", " ", "\"\<condia\>\""}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"DerivativesSingleCombinations", "[", 
        RowBox[{"dia", ",", "condia"}], "]"}]}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Checks", " ", "vertexes", " ", "with", " ", "connected", " ", "links"}], 
    ",", " ", 
    RowBox[{"these", " ", "will", " ", "be", " ", "examined", " ", 
     RowBox[{"apart", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckLinks", "[", "diagr_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"t", ",", "res", ",", "i", ",", "j", ",", "k"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"t", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "temporary", " ", "variable", " ", "that", " ", "contains", " ", 
         "the", " ", "informations", " ", "over", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "st", " ", "vertex", " ", "center"}], ",", " ", 
             RowBox[{"1", "st", " ", "linked", " ", "vertices"}]}], "}"}], 
           ",", " ", "..."}], "}"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "will", " ", "contain", " ", "the", " ", "position", " ", "of", " ", 
         "the", " ", "vertexes", " ", "with", " ", "connected", " ", 
         "links"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "diagr", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"t", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"t", ",", 
            RowBox[{
             RowBox[{"diagr", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Link", " ", "with", " ", "other", " ", 
         RowBox[{"vertexes", "?"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Length", "[", "t", "]"}], "-", "1"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{
             RowBox[{"i", "+", "j"}], "\[LessEqual]", 
             RowBox[{"Length", "[", "t", "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"k", "=", "2"}], ",", 
               RowBox[{"k", "\[LessEqual]", 
                RowBox[{"Length", "[", 
                 RowBox[{"t", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "j"}], "]"}], "]"}], "]"}]}], ",", " ", 
               RowBox[{"k", "++"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", 
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                 RowBox[{"res", "=", 
                  RowBox[{"Append", "[", 
                   RowBox[{"res", ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"i", "+", "j"}]}], "}"}]}], "]"}]}], ",", 
                 "Null"}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Vacuum", " ", 
         RowBox[{"boubble", "?"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "t", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"DeleteDuplicates", "[", 
              RowBox[{"t", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "\[NotEqual]", 
            RowBox[{"Length", "[", 
             RowBox[{"t", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{"res", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"res", ",", "i"}], "]"}]}], ",", "Null"}], "]"}]}], 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"Flatten", "[", "res", "]"}], "]"}]}]}], " ", 
     RowBox[{"(*", 
      RowBox[{
      "without", " ", "DeleteDuplicates", " ", "elements", " ", "are", " ", 
       "at", " ", "least", " ", "counted", " ", 
       RowBox[{"twice", "."}]}], "*)"}], "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Find", " ", "all", " ", "the", " ", "combinations", " ", "for", " ", 
    "the", " ", "list", " ", "of", " ", "permutations", " ", "of", " ", 
    "covariant", " ", "derivatives", " ", "in", " ", 
    RowBox[{"input", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DerivativesCombinations", "[", "list_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "Is", " ", "the", " ", "list", " ", "empty", " ", "or", " ", "has", " ", 
      "only", " ", "one", " ", 
      RowBox[{"element", "?"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "list", "]"}], "\[Equal]", "0"}], " ", "||", 
       " ", 
       RowBox[{
        RowBox[{"Length", "[", "list", "]"}], "==", "1"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Output", " ", "that", " ", "list"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Flatten", "[", 
       RowBox[{"list", ",", "1"}], "]"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Else", ",", " ", 
        RowBox[{"output", " ", "all", " ", "combinations"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"rs", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"rs", "=", 
          RowBox[{"DerivativesSingleCombinations", "[", 
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"list", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Initiallized", " ", "result"}], "=", 
           RowBox[{
           "rs", " ", "with", " ", "all", " ", "the", " ", "combinations", 
            " ", "between", " ", "the", " ", "first", " ", "two", " ", 
            "element"}]}], "*)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "If", " ", "there", " ", "are", " ", "more", " ", "than", " ", 
            "two", " ", "elements"}], ",", " ", 
           RowBox[{
           "the", " ", "result", " ", "enters", " ", "the", " ", 
            "\"\<for-cycle\>\"", " ", "to", " ", "obtain"}], ",", " ", 
           RowBox[{"step", " ", "by", " ", "step"}], ",", " ", 
           RowBox[{"all", " ", 
            RowBox[{"combinations", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "3"}], ",", 
           RowBox[{"i", "\[LessEqual]", 
            RowBox[{"Length", "[", "list", "]"}]}], ",", 
           RowBox[{"i", "++"}], ",", 
           RowBox[{"rs", "=", 
            RowBox[{"DerivativesSingleCombinations", "[", 
             RowBox[{"rs", ",", 
              RowBox[{"list", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "rs"}]}], 
       "\[IndentingNewLine]", "]"}]}], " ", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Between", " ", "two", " ", "lists", " ", "of", " ", "all", " ", 
     "permutations", " ", "of", " ", "a", " ", 
     RowBox[{"vertex", "/", "combination"}], " ", "of", " ", "vertexes"}], 
    ",", " ", 
    RowBox[{
    "outputs", " ", "all", " ", "combinations", " ", "between", " ", "these", 
     " ", "two"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DerivativesSingleCombinations", "[", 
    RowBox[{"l1_", ",", "l2_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "l1", "]"}], "\[Equal]", "0"}], ",", "l2", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "l2", "]"}], "\[Equal]", "0"}], ",", "l1", 
        ",", "\[IndentingNewLine]", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"rs", ",", "i", ",", "j"}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"rs", "=", 
            RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{"Length", "[", "l1", "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"j", "=", "1"}], ",", 
                RowBox[{"j", "\[LessEqual]", 
                 RowBox[{"Length", "[", "l2", "]"}]}], ",", 
                RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"rs", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"rs", ",", 
                   RowBox[{"FlattenAt", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"l1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"l2", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"l1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"l2", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "2"}], "}"}]}], "}"}]}], "]"}]}], 
                  "]"}]}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           "rs"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
       "]"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DerivativesConjunctions", "[", "derivatives_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "t", ",", "tsum", ",", "derlist", ",", "i", ",", "j", ",", "k"}], "}"}],
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"derlist", "=", 
       RowBox[{"derivatives", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
      RowBox[{"tsum", "=", "0"}], ";", "\[IndentingNewLine]", "t", ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Check", " ", "all", " ", "elements", " ", "to", " ", "find", " ", 
        "vacuum", " ", "bubbles", " ", 
        RowBox[{"(", 
         RowBox[{"auto", "-", 
          RowBox[{"connected", " ", "vertexes"}]}], ")"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "derlist", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{
            RowBox[{"i", "+", "j"}], "\[LessEqual]", 
            RowBox[{"Length", "[", "derlist", "]"}]}], ",", 
           RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Is", " ", "this", " ", "a", " ", "vacuum", " ", 
              RowBox[{"bubble", "?", " ", "If"}], " ", "yes"}], ",", " ", 
             RowBox[{
             "draw", " ", "the", " ", "derived", " ", "superfields", " ", 
              "adjacent", " ", "and", " ", "remember", " ", "the", " ", 
              "number", " ", "of", " ", "anticommutation", " ", "performed", 
              " ", "to", " ", "do", " ", 
              RowBox[{"so", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"derlist", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "==", 
               RowBox[{
                RowBox[{"derlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"Count", " ", "anti"}], "-", 
                RowBox[{
                "commutations", " ", "to", " ", "draw", " ", "adjacent", " ", 
                 "the", " ", "rightmost", " ", "derived", " ", 
                 RowBox[{"superfield", "."}]}]}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"k", "=", 
                  RowBox[{"i", "+", "1"}]}], ",", 
                 RowBox[{"k", "\[LessEqual]", 
                  RowBox[{"i", "+", "j", "-", "1"}]}], ",", 
                 RowBox[{"k", "++"}], ",", 
                 RowBox[{"tsum", "=", 
                  RowBox[{"tsum", "+", 
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]}]}], "]"}], ";",
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                "Generate", " ", "the", " ", "term", " ", "that", " ", "is", 
                 " ", "the", " ", "derived", " ", 
                 RowBox[{"superpropagator", "."}]}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"t", "=", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"FlattenAt", "[", 
                   RowBox[{
                    RowBox[{"Prepend", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "1"}], 
                   "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "}"}]}], ";", 
               " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"derlist", "=", 
                RowBox[{"Delete", "[", 
                 RowBox[{"derlist", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", "+", "j"}], "}"}]}], "}"}]}], "]"}]}], ";", 
               "             ", 
               RowBox[{"(*", 
                RowBox[{
                "delete", " ", "the", " ", "\"\<need-to-be-united\>\"", " ", 
                 "derivatives"}], "*)"}], "\[IndentingNewLine]", 
               RowBox[{"derlist", "=", 
                RowBox[{"Insert", "[", 
                 RowBox[{"derlist", ",", "t", ",", "i"}], "]"}]}], ";", 
               "                                 ", 
               RowBox[{"(*", 
                RowBox[{
                "insert", " ", "the", " ", "above", " ", "created", " ", 
                 "\"\<t\>\""}], "*)"}], "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"Break", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"Are", " ", "these", " ", "connected", " ", 
               RowBox[{"vertexes", "?", " ", "If"}], " ", "yes"}], ",", " ", 
              RowBox[{
              "draw", " ", "the", " ", "derived", " ", "superfields", " ", 
               "adjacent", " ", "and", " ", "remember", " ", "the", " ", 
               "number", " ", "of", " ", "anticommutation", " ", "performed", 
               " ", "to", " ", "do", " ", 
               RowBox[{"so", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "==", 
               RowBox[{
                RowBox[{"derlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"Count", " ", "anti"}], "-", 
                RowBox[{
                "commutations", " ", "to", " ", "drawn", " ", "adjacent", " ",
                  "the", " ", "rightmost", " ", "derived", " ", 
                 RowBox[{"superfield", "."}]}]}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"k", "=", 
                  RowBox[{"i", "+", "1"}]}], ",", 
                 RowBox[{"k", "\[LessEqual]", 
                  RowBox[{"i", "+", "j", "-", "1"}]}], ",", 
                 RowBox[{"k", "++"}], ",", 
                 RowBox[{"tsum", "=", 
                  RowBox[{"tsum", "+", 
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]}]}], "]"}], ";",
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                "Create", " ", "the", " ", "element", " ", "of", " ", 
                 "derivatives", " ", "on", " ", "same", " ", "propagator", 
                 " ", "rembering", " ", "that", " ", 
                 RowBox[{"(", 
                  RowBox[{"for", " ", "what", " ", "stated", " ", "above"}], 
                  ")"}], " ", "all", " ", "needs", " ", "to", " ", "be", " ", 
                 "in", " ", "the", " ", 
                 RowBox[{"order", ":", " ", 
                  RowBox[{
                   RowBox[{"i__DiDj", "__j", " ", "with", " ", "i"}], "<", 
                   RowBox[{"j", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "<", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{"t", "=", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"FlattenAt", "[", 
                    RowBox[{
                    RowBox[{"Prepend", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "1"}], 
                    "]"}], ",", 
                    RowBox[{"Sort", "[", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], ",", 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"t", "=", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"FlattenAt", "[", 
                    RowBox[{
                    RowBox[{"Prepend", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "1"}], 
                    "]"}], ",", 
                    RowBox[{"Sort", "[", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"tsum", "=", 
                   RowBox[{"tsum", "+", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"derlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "j"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]}], ";"}]}], 
                "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"derlist", "=", 
                RowBox[{"Delete", "[", 
                 RowBox[{"derlist", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", "+", "j"}], "}"}]}], "}"}]}], "]"}]}], ";", 
               "                ", 
               RowBox[{"(*", 
                RowBox[{
                "delete", " ", "the", " ", "\"\<need-to-be-united\>\"", " ", 
                 "derivatives"}], "*)"}], "\[IndentingNewLine]", 
               RowBox[{"derlist", "=", 
                RowBox[{"Insert", "[", 
                 RowBox[{"derlist", ",", "t", ",", "i"}], "]"}]}], ";", 
               "                                     ", 
               RowBox[{"(*", 
                RowBox[{
                "insert", " ", "the", " ", "above", " ", "created", " ", 
                 "\"\<t\>\""}], "*)"}], "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"Break", "[", "]"}]}]}], "\[IndentingNewLine]", 
             "]"}]}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", "tsum", "]"}], ",", "1", ",", 
           RowBox[{"-", "1"}]}], "]"}], "*", 
         RowBox[{"derivatives", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", "derlist"}], "}"}]}]}], " ", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "correct", " ", "the", " ", "sign", " ", "for", " ", "the", " ", 
       "various", " ", "afore", " ", "cited", " ", "anti"}], "-", 
      "commutations"}], "*)"}], "\[IndentingNewLine]", "]"}], 
   "\[IndentingNewLine]", ")"}]}]}], "Input",
 CellChangeTimes->{{3.822036567003846*^9, 3.8220365673949823`*^9}, 
   3.8220366144017916`*^9, {3.830244930261729*^9, 3.830244937812411*^9}, {
   3.8302449816636567`*^9, 3.8302449836960735`*^9}, {3.830245023714831*^9, 
   3.830245214259942*^9}, {3.830245245641576*^9, 3.8302454003534966`*^9}, {
   3.8302454394732237`*^9, 3.8302454430369263`*^9}, {3.8302598872029552`*^9, 
   3.8302600647006893`*^9}, 3.8313615285658126`*^9, {3.8313618629656334`*^9, 
   3.8313618644827895`*^9}, {3.8313619961312532`*^9, 3.831362092960311*^9}, {
   3.831362159018036*^9, 3.831362161222706*^9}, {3.8313622759141846`*^9, 
   3.8313622791476097`*^9}, {3.831362589835661*^9, 3.8313625940868917`*^9}, {
   3.831362632873802*^9, 3.83136267395883*^9}, {3.8313627267104883`*^9, 
   3.831362748137151*^9}, {3.8313627853805523`*^9, 3.831362796835084*^9}, {
   3.8313628599717927`*^9, 3.8313629116679354`*^9}, {3.831362961208665*^9, 
   3.831362962552111*^9}, {3.831376440828327*^9, 3.8313765552669487`*^9}, {
   3.8313766257829523`*^9, 3.8313766290810823`*^9}, {3.8314804960883656`*^9, 
   3.8314805652136536`*^9}, {3.8316319959496326`*^9, 3.831632041225258*^9}, {
   3.831632079205014*^9, 3.8316321458476667`*^9}, {3.831632206120278*^9, 
   3.831632210713434*^9}, {3.83163266774634*^9, 3.8316327714079103`*^9}, {
   3.8316328981582327`*^9, 3.8316329875809336`*^9}, {3.8316330320981894`*^9, 
   3.831633061659301*^9}, {3.8316330948763943`*^9, 3.831633107323141*^9}, {
   3.8316331509914136`*^9, 3.8316332144265604`*^9}, {3.831633255701544*^9, 
   3.8316332614414225`*^9}, {3.831647396982745*^9, 3.8316474591167517`*^9}, {
   3.831647491229662*^9, 3.831647507498395*^9}, {3.8316475416284018`*^9, 
   3.8316475932804565`*^9}, {3.8316478943744373`*^9, 3.831647901564928*^9}, 
   3.845220912913165*^9, 3.84522097669267*^9, 3.8491756035054607`*^9, 
   3.849175678416732*^9, {3.872835925228609*^9, 3.8728359255216465`*^9}, 
   3.8728375923192577`*^9, {3.8832013867570057`*^9, 3.883201423396943*^9}, 
   3.8832014573749123`*^9, {3.8832015417028155`*^9, 
   3.883201569669262*^9}},ExpressionUUID->"76b8af43-7902-440b-bc77-\
3bfe83e1bef5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "EXAMPLE", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", 
     RowBox[{"**", "**", "**", "**", "**", "**", "**"}]}], "*", "*", 
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}]}], 
   "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"connected", " ", "3", "x2", " ", "vertex"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"inputconn", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"7", ",", "6", ",", "2", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"8", ",", "5", ",", "7", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "5"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "7"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"8", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "5"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"8", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "7"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "7"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "5"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"8", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "7"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"8", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "5"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "5"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"8", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "7"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "7"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"8", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "5"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"disconnected", " ", "3", "x2", " ", "vertex"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"inputdisc", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"7", ",", "6", ",", "2", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "5", ",", "9", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "9"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "9"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "9"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "9"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "9"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"4", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "9"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
        "}"}]}], "}"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"4", "x3", " ", "vertex"}], ",", " ", 
     RowBox[{
     "2", " ", "of", " ", "them", " ", "connected", " ", "and", " ", "the", 
      " ", "other", " ", "two", " ", "disconnected"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"input4x3", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"7", ",", "6", ",", "2", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "6"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"9", ",", "10", ",", "11", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "10"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "11"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"9", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "10"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "12"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"9", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "11"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "11"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "10"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"9", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "12"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "11"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "12"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"9", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "10"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "12"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "10"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"9", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "11"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "12"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "11"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"9", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "10"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"8", ",", "5", ",", "7", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "5"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "7"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"8", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "5"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"8", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "7"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "7"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "5"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"8", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "7"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"8", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "5"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "5"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"8", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "7"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "7"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"8", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"8", ",", "5"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"13", ",", "14", ",", "15", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "14"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "15"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"13", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "16"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "14"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "16"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"13", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "15"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "15"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "14"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"13", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "16"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "15"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "16"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"13", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "14"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "16"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "14"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"13", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "15"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Bl"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Bu"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "$Du"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "16"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "15"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"13", ",", "$Dl"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"13", ",", "14"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
         "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"PermutationsElaboration", "[", "input4x3", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8202410742873316`*^9, 3.8202410870361457`*^9}, {
   3.820241117687689*^9, 3.8202412450327897`*^9}, {3.8202412802986584`*^9, 
   3.8202415113103695`*^9}, {3.8202415444629965`*^9, 3.820241560344262*^9}, {
   3.820242227925683*^9, 3.8202422301862183`*^9}, {3.8202422631611795`*^9, 
   3.8202423168943954`*^9}, 3.8202423546569552`*^9, {3.8202423938382163`*^9, 
   3.820242498559593*^9}, {3.8202425415108986`*^9, 3.820242677053137*^9}, {
   3.820242754754325*^9, 3.8202428280320854`*^9}, {3.820242860613413*^9, 
   3.8202429063608165`*^9}, {3.8207267340783634`*^9, 
   3.8207268409279523`*^9}, {3.820726884085438*^9, 3.8207268897059107`*^9}, {
   3.8207269308240347`*^9, 3.820727011299527*^9}, 3.820727048809517*^9, {
   3.820727162656998*^9, 3.8207272001941385`*^9}, {3.8207272611397424`*^9, 
   3.820727589188737*^9}, {3.8207276865784845`*^9, 3.820727728738697*^9}, {
   3.8207277835218134`*^9, 3.8207279782744174`*^9}, {3.8207280183286276`*^9, 
   3.8207281818409033`*^9}, {3.820728214831084*^9, 3.820728238834871*^9}, {
   3.8207282819629927`*^9, 3.8207284453000903`*^9}, {3.820728498612996*^9, 
   3.820728575809472*^9}, {3.8207286377483196`*^9, 3.820728640284669*^9}, {
   3.8207290250517707`*^9, 3.8207293006769876`*^9}, {3.8207295236656485`*^9, 
   3.820729607186908*^9}, {3.8207301850848565`*^9, 3.820730186131276*^9}, {
   3.820730246675053*^9, 3.820730496449374*^9}, {3.8207305317120247`*^9, 
   3.820730549834557*^9}, {3.8207306840711937`*^9, 3.820730734848916*^9}, {
   3.820730777409636*^9, 3.820730981723572*^9}, {3.8207310696732473`*^9, 
   3.820731071098973*^9}, {3.820731154216422*^9, 3.8207312026567683`*^9}, {
   3.82073124389872*^9, 3.8207313506571627`*^9}, {3.820731399183482*^9, 
   3.8207314810242863`*^9}, {3.820731554048998*^9, 3.820731648800758*^9}, {
   3.8207317117027645`*^9, 3.820731748471718*^9}, {3.820732444518261*^9, 
   3.820732464256796*^9}, {3.820732501128281*^9, 3.8207325089995804`*^9}, {
   3.820735562250456*^9, 3.8207355698123474`*^9}, {3.82073561304039*^9, 
   3.820735655331683*^9}, {3.8207356888143024`*^9, 3.820735691248859*^9}, {
   3.8207357551134057`*^9, 3.8207358391556635`*^9}, {3.820736344862295*^9, 
   3.82073634793754*^9}, 3.820737271649499*^9, {3.820737302071187*^9, 
   3.82073737643355*^9}, {3.8207374095432005`*^9, 3.820737457245068*^9}, {
   3.8207375461254315`*^9, 3.8207375597836995`*^9}, {3.820737595899942*^9, 
   3.8207376214850454`*^9}, {3.820739174983523*^9, 3.8207392994052925`*^9}, {
   3.820739337274195*^9, 3.8207393397824473`*^9}, {3.8207394173260193`*^9, 
   3.8207394304282556`*^9}, {3.8207394651502876`*^9, 3.82073960764044*^9}, {
   3.820739683666314*^9, 3.8207396841117096`*^9}, 3.8207397557270346`*^9, {
   3.8207402843809795`*^9, 3.8207403017603984`*^9}, {3.8207403407372293`*^9, 
   3.8207403552716703`*^9}, {3.8207405080999813`*^9, 
   3.8207405339351463`*^9}, {3.820740755402094*^9, 3.8207407575820656`*^9}, {
   3.8207407999753585`*^9, 3.8207408293544025`*^9}, {3.820741078595317*^9, 
   3.820741109054984*^9}, {3.8207415618151345`*^9, 3.820741568630829*^9}, {
   3.820741655579712*^9, 3.8207416759012775`*^9}, {3.8207418919246597`*^9, 
   3.820741921895609*^9}, {3.820741967781476*^9, 3.820742068756186*^9}, {
   3.820742113767969*^9, 3.820742348283162*^9}, {3.820748727801898*^9, 
   3.8207488408840384`*^9}, {3.820748878122899*^9, 3.8207489908526554`*^9}, {
   3.8207490617342625`*^9, 3.8207492071263847`*^9}, {3.820749238675581*^9, 
   3.820749425413844*^9}, {3.8207494637075176`*^9, 3.8207494755476246`*^9}, {
   3.8207495344551497`*^9, 3.820749538382859*^9}, {3.8207495893405027`*^9, 
   3.820749602193367*^9}, {3.820749643938857*^9, 3.820749709782484*^9}, {
   3.820749798692934*^9, 3.820749857940623*^9}, {3.8207499740604944`*^9, 
   3.8207501801326013`*^9}, {3.820750242824212*^9, 3.8207502452032213`*^9}, {
   3.8207502952555695`*^9, 3.8207503014542103`*^9}, {3.820750360474661*^9, 
   3.820750371884169*^9}, {3.8207504059694138`*^9, 3.820750436551416*^9}, {
   3.8207504871066585`*^9, 3.8207504977475533`*^9}, {3.8207505649852314`*^9, 
   3.820750575704281*^9}, {3.8207506129945135`*^9, 3.8207508026589055`*^9}, {
   3.8207508917132425`*^9, 3.8207509189893093`*^9}, {3.820751026678151*^9, 
   3.8207514099504795`*^9}, {3.8207515129057493`*^9, 
   3.8207516080480585`*^9}, {3.8207516447879863`*^9, 3.820751860027289*^9}, 
   3.820751895181717*^9, {3.8207519277756786`*^9, 3.8207520366309195`*^9}, {
   3.8207520704881353`*^9, 3.820752072914173*^9}, {3.82075210788741*^9, 
   3.8207521166771526`*^9}, 3.8207521534911547`*^9, {3.8207522428003426`*^9, 
   3.8207522542071915`*^9}, {3.8207523075174737`*^9, 
   3.8207523889760275`*^9}, {3.8207524209059052`*^9, 3.820752444384925*^9}, {
   3.8207528066783175`*^9, 3.820752831093622*^9}, {3.8207528878951783`*^9, 
   3.8207529183817196`*^9}, {3.8207529536118193`*^9, 
   3.8207530134200296`*^9}, {3.8207531362580867`*^9, 3.820753395753195*^9}, {
   3.820753431918587*^9, 3.820753440776373*^9}, {3.820753483334816*^9, 
   3.8207535884853992`*^9}, {3.8207538410683565`*^9, 3.820753861009473*^9}, {
   3.8207540507407684`*^9, 3.820754085792469*^9}, {3.8207541682258167`*^9, 
   3.8207541759444056`*^9}, {3.8207542080254927`*^9, 3.820754348388522*^9}, {
   3.8207543922787757`*^9, 3.8207543981420913`*^9}, {3.820754433533105*^9, 
   3.8207544346870193`*^9}, {3.8207547922651553`*^9, 3.820754817677147*^9}, {
   3.820754940414383*^9, 3.820754966224831*^9}, {3.8207550559744253`*^9, 
   3.8207551557880383`*^9}, {3.8207552672603827`*^9, 3.820755275715719*^9}, {
   3.820755583848479*^9, 3.820755585651883*^9}, {3.820755635528239*^9, 
   3.820755661308256*^9}, {3.82075574561983*^9, 3.820755753757682*^9}, {
   3.8207558030367436`*^9, 3.820755816853264*^9}, {3.8207558740404387`*^9, 
   3.8207559633398724`*^9}, {3.8207560046903477`*^9, 
   3.8207560534424324`*^9}, {3.8207560839977245`*^9, 3.820756195248584*^9}, {
   3.8207562503805113`*^9, 3.8207563008899927`*^9}, {3.820756553819209*^9, 
   3.820756564613803*^9}, {3.8207567044399285`*^9, 3.820756710476879*^9}, {
   3.8207567596325026`*^9, 3.8207568666736145`*^9}, {3.8207569831888466`*^9, 
   3.820757161940383*^9}, {3.8207577896213446`*^9, 3.820757814393388*^9}, {
   3.820757993946517*^9, 3.8207580124513116`*^9}, {3.8207580697598605`*^9, 
   3.8207580834170165`*^9}, {3.820758185619207*^9, 3.8207583554566965`*^9}, {
   3.820758395924108*^9, 3.820758396267621*^9}, {3.8207584796693597`*^9, 
   3.820758514057568*^9}, {3.8207589676274176`*^9, 3.820758980675138*^9}, 
   3.820848434528514*^9, {3.8208485307831116`*^9, 3.8208485385788364`*^9}, {
   3.820848971140752*^9, 3.8208489795099316`*^9}, 3.820852393866045*^9, {
   3.8209109810627*^9, 3.8209110710636377`*^9}, {3.820911190392143*^9, 
   3.8209112494073887`*^9}, {3.8209112796069245`*^9, 
   3.8209113255330257`*^9}, {3.8209113647548094`*^9, 
   3.8209115009584556`*^9}, {3.820913583081924*^9, 3.820913704947392*^9}, {
   3.8209138788598905`*^9, 3.8209139042315083`*^9}, {3.82091416792379*^9, 
   3.820914364368814*^9}, {3.8209144193774505`*^9, 3.8209144900562963`*^9}, {
   3.820914530887143*^9, 3.8209145486936817`*^9}, {3.8209145855283556`*^9, 
   3.820914592907607*^9}, {3.820914638048386*^9, 3.8209146676926517`*^9}, {
   3.820914697866452*^9, 3.820914741875248*^9}, {3.8209148017809525`*^9, 
   3.8209149732209487`*^9}, {3.820915043974061*^9, 3.820915044470769*^9}, {
   3.8209151994270496`*^9, 3.82091520326388*^9}, {3.820915382167413*^9, 
   3.8209154155610695`*^9}, {3.8209154676974325`*^9, 
   3.8209154719381585`*^9}, {3.820915736221674*^9, 3.8209157741711874`*^9}, {
   3.820915859429364*^9, 3.8209158911324224`*^9}, {3.820916119034133*^9, 
   3.820916148667301*^9}, {3.8209162023141108`*^9, 3.8209162239283504`*^9}, {
   3.82091628669518*^9, 3.8209163433782883`*^9}, {3.8209165159266825`*^9, 
   3.8209165211638737`*^9}, {3.82093867377174*^9, 3.820938696725031*^9}, {
   3.8209388170165043`*^9, 3.8209388183751364`*^9}, {3.8209389633153763`*^9, 
   3.8209390303350716`*^9}, {3.820939099164494*^9, 3.82093912188558*^9}, 
   3.820939306551195*^9, {3.820939384325327*^9, 3.820939399582327*^9}, {
   3.820939433583362*^9, 3.820939547298359*^9}, {3.82093961979661*^9, 
   3.8209397044627233`*^9}, {3.820939785565239*^9, 3.820939833202105*^9}, {
   3.820939916209754*^9, 3.8209399307852106`*^9}, {3.82094017608843*^9, 
   3.820940215869282*^9}, {3.8209418257133403`*^9, 3.8209419328079915`*^9}, {
   3.8209419827478423`*^9, 3.8209419939897175`*^9}, {3.820942027712517*^9, 
   3.8209422858654537`*^9}, {3.8209424015240993`*^9, 3.820942420404565*^9}, {
   3.8209424626585608`*^9, 3.8209425184339714`*^9}, {3.8209425549789276`*^9, 
   3.820942671656438*^9}, {3.8209427026261272`*^9, 3.820942857923832*^9}, {
   3.82094296054755*^9, 3.8209429616120777`*^9}, {3.8209431579078684`*^9, 
   3.8209432239719324`*^9}, {3.820943271793066*^9, 3.8209434842270737`*^9}, {
   3.820943516773247*^9, 3.8209435787409687`*^9}, {3.820943611388714*^9, 
   3.8209438134501495`*^9}, {3.8209440700122595`*^9, 
   3.8209440999433546`*^9}, {3.820944164167529*^9, 3.8209442303236737`*^9}, {
   3.8209442667132263`*^9, 3.820944331104186*^9}, {3.8209833144109983`*^9, 
   3.8209833272370977`*^9}, {3.8209833716235332`*^9, 
   3.8209833744512606`*^9}, {3.8209834363654523`*^9, 
   3.8209836249813433`*^9}, {3.8209836683587446`*^9, 3.820983881520795*^9}, {
   3.8209839133215837`*^9, 3.820983926269493*^9}, {3.8209839776250324`*^9, 
   3.820984027823243*^9}, {3.8209840830175123`*^9, 3.8209841606772203`*^9}, {
   3.8209841924858484`*^9, 3.8209842433393984`*^9}, {3.8209843054147773`*^9, 
   3.820984322165558*^9}, {3.8209844060430403`*^9, 3.8209846709546895`*^9}, {
   3.8209855688867316`*^9, 3.820985730599716*^9}, {3.8209857618127813`*^9, 
   3.820986175490986*^9}, {3.8209862180648675`*^9, 3.820986353453867*^9}, {
   3.8209864739756303`*^9, 3.8209866608042107`*^9}, {3.820986696794878*^9, 
   3.8209868194093456`*^9}, {3.820986908938734*^9, 3.820986934510377*^9}, {
   3.8209869684166718`*^9, 3.820986975466519*^9}, {3.8209870079161396`*^9, 
   3.8209870418692064`*^9}, {3.820987142962221*^9, 3.820987148407014*^9}, {
   3.8209871818228*^9, 3.820987312088072*^9}, 3.8209873761427*^9, {
   3.8209874331823654`*^9, 3.8209874609006033`*^9}, {3.820987588687357*^9, 
   3.820987608749465*^9}, {3.8209876988506126`*^9, 3.8209877514477434`*^9}, 
   3.820987796101105*^9, {3.820987883812955*^9, 3.820987977239092*^9}, 
   3.8209880154399967`*^9, {3.8209880625025015`*^9, 3.820988217482518*^9}, {
   3.8209882689627266`*^9, 3.8209882792089105`*^9}, {3.8209883108558025`*^9, 
   3.8209883481390953`*^9}, {3.8209883815811152`*^9, 3.820988417602446*^9}, {
   3.8209885837288723`*^9, 3.8209888166581097`*^9}, {3.8209888829440765`*^9, 
   3.8209889059505444`*^9}, {3.820988977134954*^9, 3.8209889922288747`*^9}, {
   3.8209890638879867`*^9, 3.8209891073505344`*^9}, {3.820989262159762*^9, 
   3.820989300879644*^9}, {3.820989340828868*^9, 3.82098937921316*^9}, {
   3.8209894176665297`*^9, 3.8209894248409357`*^9}, 3.820989463737571*^9, {
   3.820989541277061*^9, 3.820989731494443*^9}, {3.820989871400309*^9, 
   3.8209898896108904`*^9}, {3.820989944575754*^9, 3.8209899678801436`*^9}, {
   3.820990250612588*^9, 3.8209902682016563`*^9}, {3.820990454587919*^9, 
   3.8209904854341807`*^9}, {3.820990517346855*^9, 3.8209905194429092`*^9}, {
   3.820990612201659*^9, 3.8209908091451087`*^9}, {3.8209908399316893`*^9, 
   3.8209909516580377`*^9}, {3.8209909863226275`*^9, 3.820991168352811*^9}, {
   3.820991286372773*^9, 3.8209914311165514`*^9}, {3.8209915047141585`*^9, 
   3.8209915583124003`*^9}, {3.8209916407081676`*^9, 3.820991704386653*^9}, {
   3.820991936400327*^9, 3.8209919839306135`*^9}, {3.8209920905642786`*^9, 
   3.8209921344861355`*^9}, {3.820992688359479*^9, 3.820992775887396*^9}, {
   3.820992852024449*^9, 3.820992860642459*^9}, 3.820992916614911*^9, {
   3.820992989661948*^9, 3.8209930444805036`*^9}, {3.820993108261428*^9, 
   3.820993109601141*^9}, {3.8209931825376463`*^9, 3.8209932431479263`*^9}, 
   3.8209932872158947`*^9, {3.820993336458557*^9, 3.820993362153387*^9}, {
   3.8209934180709934`*^9, 3.8209935013739204`*^9}, {3.8209936042679667`*^9, 
   3.8209936058789835`*^9}, {3.8209962012244825`*^9, 3.820996216288313*^9}, {
   3.8209962862843285`*^9, 3.820996309624957*^9}, {3.820996532847687*^9, 
   3.8209965338483953`*^9}, {3.8209965802337284`*^9, 3.820996614276906*^9}, {
   3.820996660206505*^9, 3.8209967538434505`*^9}, {3.8209969386871214`*^9, 
   3.8209969649060173`*^9}, {3.8209970205983567`*^9, 
   3.8209971277052975`*^9}, {3.820997214103799*^9, 3.8209972623769026`*^9}, {
   3.8209973011634183`*^9, 3.8209973331872687`*^9}, {3.820997392481947*^9, 
   3.820997831507455*^9}, {3.820997881379053*^9, 3.820997889546804*^9}, {
   3.8209981471962175`*^9, 3.820998209330367*^9}, {3.8209983930437255`*^9, 
   3.820998412769704*^9}, {3.8209988461994605`*^9, 3.8209988555451097`*^9}, {
   3.8209991061406193`*^9, 3.8209991089049935`*^9}, {3.820999395598695*^9, 
   3.820999425294457*^9}, {3.820999546757317*^9, 3.820999546913354*^9}, {
   3.8209995844156494`*^9, 3.820999595792817*^9}, {3.8209996271584444`*^9, 
   3.8209996952462344`*^9}, {3.8209997619091263`*^9, 
   3.8209997989988527`*^9}, {3.820999855875682*^9, 3.820999859131794*^9}, {
   3.8210000516144266`*^9, 3.821000152938412*^9}, {3.821000394579111*^9, 
   3.8210003985105124`*^9}, {3.821000489759615*^9, 3.8210006256199536`*^9}, {
   3.8210006902085342`*^9, 3.82100070217908*^9}, {3.821000767025318*^9, 
   3.8210007835510473`*^9}, {3.8210008815295215`*^9, 3.821000888123618*^9}, {
   3.8210009838988066`*^9, 3.8210010699914813`*^9}, {3.821001104936083*^9, 
   3.82100115296983*^9}, {3.8210012034616365`*^9, 3.821001216118857*^9}, {
   3.8210013870009937`*^9, 3.821001387469635*^9}, {3.8210014261634364`*^9, 
   3.8210014551965275`*^9}, {3.821001530409627*^9, 3.821001608131031*^9}, {
   3.8210016776824894`*^9, 3.821001678682254*^9}, {3.8210017478081923`*^9, 
   3.821001749057893*^9}, {3.821001780055621*^9, 3.8210018252127504`*^9}, {
   3.821001855705839*^9, 3.821001874097804*^9}, {3.8210019047097745`*^9, 
   3.821001917048231*^9}, {3.8210019531171813`*^9, 3.8210020985668592`*^9}, {
   3.8210021445631447`*^9, 3.821002301197014*^9}, {3.821002818144069*^9, 
   3.8210028289580383`*^9}, {3.821004462550001*^9, 3.82100488341561*^9}, {
   3.8210049206710844`*^9, 3.821004921421093*^9}, {3.8210050497725163`*^9, 
   3.8210051009680758`*^9}, {3.8210051425847783`*^9, 3.821005160820758*^9}, {
   3.8210052815913057`*^9, 3.8210056282338295`*^9}, 3.821006145514174*^9, {
   3.821006205090289*^9, 3.8210063236676874`*^9}, {3.8210064518520765`*^9, 
   3.821006560646222*^9}, {3.8210066432035155`*^9, 3.821006671434736*^9}, {
   3.821006716626545*^9, 3.82100679223654*^9}, {3.821006824524373*^9, 
   3.8210068992769375`*^9}, {3.8210069907048965`*^9, 3.821006994190786*^9}, {
   3.8210071337716904`*^9, 3.8210072596460247`*^9}, {3.821007332828805*^9, 
   3.8210075611022224`*^9}, {3.8210075940055323`*^9, 
   3.8210076073539305`*^9}, {3.8210076509395256`*^9, 3.821007822122075*^9}, {
   3.821007855085149*^9, 3.821008159692222*^9}, {3.82100819177279*^9, 
   3.821008198780075*^9}, {3.8210082419416943`*^9, 3.8210082475734158`*^9}, {
   3.8210082898867006`*^9, 3.8210083331780667`*^9}, {3.8210083781377974`*^9, 
   3.8210085727971416`*^9}, {3.8210086100782166`*^9, 
   3.8210086315757833`*^9}, {3.8210088269069576`*^9, 3.82100896209172*^9}, {
   3.8210090206998415`*^9, 3.821009034162427*^9}, {3.8210090750422993`*^9, 
   3.8210090755333385`*^9}, {3.821009217353606*^9, 3.8210092616850243`*^9}, {
   3.8210093020616264`*^9, 3.8210095131695433`*^9}, {3.821009545044121*^9, 
   3.8210095749176316`*^9}, {3.821009747014783*^9, 3.8210099243868866`*^9}, 
   3.821009979371175*^9, 3.8210102826974554`*^9, {3.821010346116414*^9, 
   3.8210103504578624`*^9}, {3.8210104068348255`*^9, 
   3.8210108557684784`*^9}, {3.8210109430125318`*^9, 3.821011033176509*^9}, {
   3.821011063655796*^9, 3.821011098449851*^9}, {3.8210113207765737`*^9, 
   3.8210114171043653`*^9}, {3.8210114573983293`*^9, 
   3.8210119255794525`*^9}, {3.8210123428822813`*^9, 3.821012348662015*^9}, 
   3.8210123931693583`*^9, {3.821013218253544*^9, 3.8210132306484036`*^9}, {
   3.8210134736804285`*^9, 3.8210134972391133`*^9}, {3.821013537975885*^9, 
   3.8210135593835535`*^9}, {3.8210136851075344`*^9, 
   3.8210137116099153`*^9}, {3.8210139272130337`*^9, 
   3.8210140355249496`*^9}, {3.821014187392685*^9, 3.8210142513579473`*^9}, {
   3.8210142820709295`*^9, 3.8210143315301695`*^9}, {3.821014375974708*^9, 
   3.8210144904095345`*^9}, {3.821014531064169*^9, 3.821014597484435*^9}, {
   3.821014646696046*^9, 3.821014688905907*^9}, {3.8210148360778*^9, 
   3.821014923971655*^9}, {3.8210149575956807`*^9, 3.821014997705144*^9}, {
   3.82101505544082*^9, 3.8210151761508536`*^9}, {3.8210152184002476`*^9, 
   3.8210155638392196`*^9}, {3.821015610395911*^9, 3.821015711117197*^9}, {
   3.82101574302876*^9, 3.8210157463942976`*^9}, {3.821015830154862*^9, 
   3.8210158957884226`*^9}, {3.8210159417322893`*^9, 
   3.8210159664123573`*^9}, {3.821016023494563*^9, 3.821016078471349*^9}, {
   3.821016111552713*^9, 3.8210161561711693`*^9}, {3.8210161868438344`*^9, 
   3.8210161921737328`*^9}, {3.821016299897219*^9, 3.8210163257651157`*^9}, {
   3.8210163680779963`*^9, 3.8210163886803856`*^9}, {3.8210164238544903`*^9, 
   3.821016523293932*^9}, {3.821016569284532*^9, 3.8210165779243593`*^9}, {
   3.8210166212624598`*^9, 3.8210166243781137`*^9}, {3.8210166904681773`*^9, 
   3.821016708293745*^9}, {3.821016738880922*^9, 3.821016776241721*^9}, {
   3.821016996611032*^9, 3.8210170425455523`*^9}, {3.821017074279115*^9, 
   3.8210171000930386`*^9}, {3.8210171542300415`*^9, 3.821017165897639*^9}, {
   3.8210172330390463`*^9, 3.8210172336121926`*^9}, 3.8210173086051292`*^9, {
   3.821017456503764*^9, 3.82101745820055*^9}, {3.821026027016701*^9, 
   3.821026160395645*^9}, {3.82102621882823*^9, 3.82102634546778*^9}, {
   3.821026398835281*^9, 3.8210265156111145`*^9}, {3.8210265608930383`*^9, 
   3.821026594505905*^9}, {3.8210266424824286`*^9, 3.821026660466004*^9}, {
   3.821026759210972*^9, 3.8210268289222913`*^9}, {3.821026879186646*^9, 
   3.821027132548214*^9}, {3.8210271636517115`*^9, 3.821027241435857*^9}, {
   3.821027278845061*^9, 3.8210272858321466`*^9}, {3.821027332836446*^9, 
   3.821027450781189*^9}, {3.821027497720896*^9, 3.821027527024972*^9}, {
   3.8210276239879436`*^9, 3.821027650765234*^9}, {3.821027740360702*^9, 
   3.8210277514031835`*^9}, 3.821027783074068*^9, {3.821027815901559*^9, 
   3.8210279498819838`*^9}, {3.8210279875401883`*^9, 
   3.8210280129036922`*^9}, {3.8210280957883415`*^9, 
   3.8210282412185264`*^9}, {3.821028277221794*^9, 3.821028279729323*^9}, {
   3.821028328806736*^9, 3.8210284076291275`*^9}, {3.8210285606858587`*^9, 
   3.8210285877319074`*^9}, {3.8210286240420732`*^9, 3.821028633555045*^9}, {
   3.8210287434356127`*^9, 3.8210287632741213`*^9}, {3.8210288615856743`*^9, 
   3.8210290238821993`*^9}, {3.8210290667397947`*^9, 3.82102907128832*^9}, {
   3.821029298252333*^9, 3.821029404513759*^9}, {3.8210294477273636`*^9, 
   3.8210295643414044`*^9}, {3.8210296124979815`*^9, 
   3.8210297126991715`*^9}, {3.821029748235759*^9, 3.821029782546955*^9}, {
   3.8210298177130375`*^9, 3.821029820264084*^9}, {3.8210300734441643`*^9, 
   3.821030192007792*^9}, {3.8210302511642523`*^9, 3.8210304067657013`*^9}, {
   3.821030460464223*^9, 3.821030478211712*^9}, {3.821031159695094*^9, 
   3.8210311826306567`*^9}, {3.821031218521335*^9, 3.8210313824308753`*^9}, {
   3.821031561738164*^9, 3.821031789880587*^9}, {3.821031820603717*^9, 
   3.8210318431366134`*^9}, {3.8210319013440957`*^9, 3.821032078738101*^9}, {
   3.821032117920401*^9, 3.8210321319388847`*^9}, {3.821063781397179*^9, 
   3.821064049126608*^9}, {3.8210640994004107`*^9, 3.8210641986409054`*^9}, {
   3.821064439440778*^9, 3.821064557570203*^9}, {3.8210647329861484`*^9, 
   3.8210650275002007`*^9}, {3.8210650656436157`*^9, 
   3.8210651308791747`*^9}, {3.8210651908576946`*^9, 
   3.8210651979284697`*^9}, {3.821065235245591*^9, 3.8210652615875263`*^9}, {
   3.8210652942976923`*^9, 3.821065295959291*^9}, {3.821065326543242*^9, 
   3.821065380886096*^9}, {3.8210655067479534`*^9, 3.8210656076558504`*^9}, {
   3.821065656424531*^9, 3.8210659001012506`*^9}, {3.821065932764165*^9, 
   3.821066080246791*^9}, {3.8210661222853885`*^9, 3.8210663413314857`*^9}, {
   3.821066394338577*^9, 3.8210664111523733`*^9}, {3.8210664587256713`*^9, 
   3.821066528284998*^9}, {3.8210665588516383`*^9, 3.821066588537171*^9}, {
   3.821066622581109*^9, 3.821066698673518*^9}, {3.8210667952521224`*^9, 
   3.821066806026367*^9}, {3.821067510211613*^9, 3.8210675902908974`*^9}, {
   3.8210676610805407`*^9, 3.8210676731065454`*^9}, {3.8210677073400383`*^9, 
   3.8210677141809363`*^9}, {3.8210677639508944`*^9, 3.821067775655901*^9}, {
   3.821067928046285*^9, 3.8210679442361784`*^9}, {3.821067991097842*^9, 
   3.821067994469771*^9}, {3.821068081262306*^9, 3.8210681011693*^9}, {
   3.8210681578201847`*^9, 3.8210682221379213`*^9}, {3.821068263484313*^9, 
   3.821068487820258*^9}, {3.8210686309433355`*^9, 3.821068683263544*^9}, {
   3.8210687267455425`*^9, 3.8210691088616905`*^9}, {3.821069151291991*^9, 
   3.8210691850000534`*^9}, {3.821069322964487*^9, 3.821069534271562*^9}, 
   3.821088867243955*^9, {3.8210987281282945`*^9, 3.821098729459606*^9}, {
   3.821098864097258*^9, 3.821098898320098*^9}, {3.821098939224967*^9, 
   3.821099017852191*^9}, {3.821099048107465*^9, 3.821099135723317*^9}, {
   3.821100702667263*^9, 3.8211007202796307`*^9}, {3.8211008367074275`*^9, 
   3.8211010180545673`*^9}, {3.8211010952409325`*^9, 3.821101138396524*^9}, {
   3.8211011802504168`*^9, 3.821101498739362*^9}, {3.821101547517742*^9, 
   3.8211015815806985`*^9}, {3.821101623551417*^9, 3.8211016349996347`*^9}, {
   3.8211017275281563`*^9, 3.821101727805924*^9}, {3.8211021068550606`*^9, 
   3.8211021437256765`*^9}, {3.82110225557908*^9, 3.821102264696007*^9}, {
   3.8211023321006303`*^9, 3.821102560612804*^9}, {3.8211026299822755`*^9, 
   3.821102711743963*^9}, {3.8211027626306562`*^9, 3.8211027631285057`*^9}, {
   3.8211028057589226`*^9, 3.821102934909968*^9}, {3.821103026151123*^9, 
   3.821103084511942*^9}, {3.8211031172893777`*^9, 3.8211031724080887`*^9}, {
   3.8211032152236733`*^9, 3.8211032182896447`*^9}, {3.8211032502510185`*^9, 
   3.821103252658665*^9}, {3.821103396971569*^9, 3.8211034034780273`*^9}, {
   3.821103450439849*^9, 3.821103522488659*^9}, {3.8211036194562626`*^9, 
   3.821103714768973*^9}, {3.8211042188160105`*^9, 3.8211042214516973`*^9}, {
   3.821104252903208*^9, 3.821104791642562*^9}, {3.8211049309334764`*^9, 
   3.8211049572918615`*^9}, {3.8211049985833874`*^9, 3.821105002053768*^9}, {
   3.8211050401678944`*^9, 3.82110513938284*^9}, {3.821105183690629*^9, 
   3.82110520732512*^9}, {3.821105267702856*^9, 3.821105271694645*^9}, {
   3.8211053189603987`*^9, 3.8211053265794725`*^9}, {3.821105469063157*^9, 
   3.8211054819246426`*^9}, {3.8211055129027004`*^9, 3.8211055234008145`*^9}, 
   3.821105590958439*^9, {3.821105623229599*^9, 3.8211056247903824`*^9}, {
   3.8211056670127463`*^9, 3.8211057099548206`*^9}, {3.821105755062851*^9, 
   3.8211058330799475`*^9}, {3.821105865322134*^9, 3.8211058715124226`*^9}, {
   3.8211059051813445`*^9, 3.8211059746455965`*^9}, {3.8211060112014666`*^9, 
   3.821106486994852*^9}, {3.821106520449836*^9, 3.821106536885808*^9}, {
   3.8211065669425926`*^9, 3.8211066457146554`*^9}, {3.8211066780898156`*^9, 
   3.8211066788690205`*^9}, {3.8211067155921144`*^9, 3.821106729122151*^9}, {
   3.82110678810182*^9, 3.821106788505642*^9}, {3.821109469625267*^9, 
   3.8211095288594656`*^9}, {3.8211095870998106`*^9, 
   3.8211095894384995`*^9}, {3.8211096358957767`*^9, 
   3.8211096420713177`*^9}, {3.821109864797043*^9, 3.821109884903896*^9}, {
   3.821109927300909*^9, 3.821109959508746*^9}, {3.821110016494294*^9, 
   3.8211100964491587`*^9}, {3.821114354506014*^9, 3.8211144820474443`*^9}, {
   3.8211145142326975`*^9, 3.821114687919998*^9}, {3.821114731345248*^9, 
   3.821115021884206*^9}, {3.8211150731943803`*^9, 3.8211151399065256`*^9}, {
   3.821115175766032*^9, 3.8211152490404997`*^9}, {3.8211153680492353`*^9, 
   3.8211153685696507`*^9}, {3.8211154511595893`*^9, 
   3.8211154647914653`*^9}, {3.821115518734332*^9, 3.821115580554469*^9}, {
   3.8211156175293207`*^9, 3.821115712694133*^9}, {3.8211157475005956`*^9, 
   3.8211157870751534`*^9}, {3.821115827344052*^9, 3.8211158701225348`*^9}, 
   3.821115908798385*^9, {3.82111594879879*^9, 3.821115989838084*^9}, {
   3.8211160514799137`*^9, 3.821116117147255*^9}, {3.821116179470087*^9, 
   3.821116208783434*^9}, {3.8211162656027184`*^9, 3.8211162665636463`*^9}, {
   3.821116346565261*^9, 3.8211163583556824`*^9}, {3.821116394995037*^9, 
   3.8211164892962356`*^9}, {3.821116558381174*^9, 3.8211165587041206`*^9}, {
   3.821116639753829*^9, 3.8211166946656456`*^9}, {3.8211175058009615`*^9, 
   3.8211175121009483`*^9}, {3.821117547098242*^9, 3.8211175842621183`*^9}, {
   3.821117625715665*^9, 3.821117640708438*^9}, {3.8211176812054653`*^9, 
   3.8211177509285884`*^9}, {3.8211178888597193`*^9, 
   3.8211182354207144`*^9}, {3.8211182878722334`*^9, 
   3.8211183017450066`*^9}, {3.8211183387949643`*^9, 
   3.8211184180626974`*^9}, {3.821118454779848*^9, 3.8211187890656977`*^9}, {
   3.821118828757515*^9, 3.8211190851991243`*^9}, {3.8211191179921412`*^9, 
   3.8211191276183476`*^9}, {3.8211191766897726`*^9, 
   3.8211191797794285`*^9}, {3.821119216253114*^9, 3.821119262640462*^9}, {
   3.8211510289002247`*^9, 3.8211511070112553`*^9}, {3.821151137603588*^9, 
   3.821151526411559*^9}, {3.8211515580547266`*^9, 3.8211516191289606`*^9}, {
   3.821151684392975*^9, 3.8211517987563305`*^9}, {3.8211518613785934`*^9, 
   3.821151903172619*^9}, {3.8211519390547867`*^9, 3.82115199676574*^9}, {
   3.821152052972439*^9, 3.8211520537320795`*^9}, {3.821152233780526*^9, 
   3.821152318314052*^9}, {3.8211523630308843`*^9, 3.821152731317541*^9}, {
   3.8211527845585513`*^9, 3.8211528601842155`*^9}, {3.821152893093213*^9, 
   3.8211531673185606`*^9}, {3.8211533010504665`*^9, 3.82115334689132*^9}, {
   3.82115340003333*^9, 3.8211535165463047`*^9}, {3.821153548872161*^9, 
   3.821153614784615*^9}, {3.821153647049244*^9, 3.821153649295766*^9}, {
   3.821153685710389*^9, 3.8211541621861296`*^9}, {3.8211543285140953`*^9, 
   3.8211543450670958`*^9}, {3.8211638319750977`*^9, 
   3.8211638330205135`*^9}, {3.821164427481164*^9, 3.821164428238266*^9}, {
   3.8211645403797836`*^9, 3.8211645582037973`*^9}, {3.8211646433502803`*^9, 
   3.8211646797442627`*^9}, {3.8211654057525682`*^9, 
   3.8211654158634977`*^9}, {3.8211654784628572`*^9, 
   3.8211655238683167`*^9}, {3.8211655580099287`*^9, 3.821165561367751*^9}, {
   3.821165828671601*^9, 3.8211659129164333`*^9}, {3.8211669172325435`*^9, 
   3.821166923202284*^9}, {3.821169608613118*^9, 3.8211696702680197`*^9}, {
   3.8211698193127837`*^9, 3.821169896841691*^9}, {3.8211699728763037`*^9, 
   3.8211702242133245`*^9}, {3.8211702807005897`*^9, 
   3.8211703554601655`*^9}, {3.8211703929427648`*^9, 
   3.8211707106394587`*^9}, {3.8211707900547333`*^9, 
   3.8211707985791993`*^9}, {3.8211708818592615`*^9, 
   3.8211708894858117`*^9}, {3.82117106605466*^9, 3.8211711659894447`*^9}, 
   3.8211712453140526`*^9, 3.8211713863197107`*^9, {3.821171494456142*^9, 
   3.8211715525467434`*^9}, {3.8211716412281995`*^9, 
   3.8211716668891306`*^9}, {3.8211717570086093`*^9, 3.821171805032908*^9}, {
   3.8211718548559327`*^9, 3.8211718680638638`*^9}, {3.821172334819638*^9, 
   3.8211723493938837`*^9}, {3.8211724180635443`*^9, 
   3.8211724503561964`*^9}, {3.8211724835364895`*^9, 
   3.8211725008906183`*^9}, {3.821172587298013*^9, 3.8211726186823835`*^9}, {
   3.821172751814334*^9, 3.821172785895707*^9}, {3.821172831815544*^9, 
   3.821172845586771*^9}, {3.821172901405922*^9, 3.8211729121410093`*^9}, {
   3.821173168143374*^9, 3.821173204512203*^9}, 3.8211732449969254`*^9, {
   3.8211733339737515`*^9, 3.8211733385478044`*^9}, {3.821173374376226*^9, 
   3.8211734688960505`*^9}, 3.821173504388229*^9, 3.821173538537182*^9, {
   3.821173713742609*^9, 3.821173742792505*^9}, {3.821173882423291*^9, 
   3.8211740832043176`*^9}, {3.821174164931813*^9, 3.821174218789179*^9}, {
   3.821174264880249*^9, 3.82117435811285*^9}, {3.8211747297581224`*^9, 
   3.8211750932818995`*^9}, {3.8211875438684444`*^9, 3.821187598771984*^9}, {
   3.821187630594655*^9, 3.8211876371965237`*^9}, {3.821188247442341*^9, 
   3.8211882834837985`*^9}, 3.821188316076247*^9, {3.8211883801706524`*^9, 
   3.821188414446495*^9}, {3.8211884917226133`*^9, 3.821188502903959*^9}, {
   3.821188574218914*^9, 3.8211885814717207`*^9}, {3.821188664909923*^9, 
   3.8211886970932207`*^9}, {3.8211887279620996`*^9, 
   3.8211887312114286`*^9}, {3.821188798744483*^9, 3.8211889092307158`*^9}, 
   3.821189103329316*^9, {3.821189589088832*^9, 3.82118997415403*^9}, {
   3.8211900850455914`*^9, 3.8211900941817675`*^9}, {3.821190165568186*^9, 
   3.82119020628587*^9}, {3.8211903864648495`*^9, 3.821190541082635*^9}, {
   3.82119084317518*^9, 3.8211908933694963`*^9}, 3.8211909295368757`*^9, {
   3.821190966956566*^9, 3.8211910241307025`*^9}, {3.821191082907304*^9, 
   3.8211912676665974`*^9}, {3.8211913098245773`*^9, 3.821191318218053*^9}, {
   3.8211913561979094`*^9, 3.821191618694723*^9}, {3.8211939817330666`*^9, 
   3.821194033442777*^9}, {3.8211940637631216`*^9, 3.821194118168655*^9}, {
   3.821194171791027*^9, 3.82119417626717*^9}, {3.821194210725415*^9, 
   3.8211945868688297`*^9}, {3.82119464978248*^9, 3.821194658978614*^9}, {
   3.82119471466881*^9, 3.8211947967226706`*^9}, {3.821194826934303*^9, 
   3.821194929976819*^9}, {3.8211949749308558`*^9, 3.8211950725127864`*^9}, {
   3.8211951269165907`*^9, 3.8211952439943247`*^9}, {3.8211953203336844`*^9, 
   3.82119533995465*^9}, {3.821195397658748*^9, 3.821195423799165*^9}, {
   3.821195454031559*^9, 3.8211955400497303`*^9}, {3.821195698681757*^9, 
   3.8211958465139055`*^9}, {3.8211958784344587`*^9, 
   3.8211958821548786`*^9}, {3.821195962855559*^9, 3.8211960440440226`*^9}, {
   3.82119617927962*^9, 3.821196265530743*^9}, {3.821196348302359*^9, 
   3.82119634862173*^9}, {3.821196380423601*^9, 3.82119639109875*^9}, {
   3.8211964255469775`*^9, 3.821196472186245*^9}, {3.8211965776073437`*^9, 
   3.821196597934064*^9}, 3.8211966374661975`*^9, {3.8211966838041983`*^9, 
   3.8211966980026493`*^9}, {3.8211967464176064`*^9, 
   3.8211967763965225`*^9}, {3.82119682196509*^9, 3.8211968260981073`*^9}, {
   3.821198039120983*^9, 3.8211980397541313`*^9}, {3.821198181866624*^9, 
   3.8211981975610533`*^9}, {3.821198355024184*^9, 3.8211983630228977`*^9}, {
   3.8211984224285507`*^9, 3.821198464511267*^9}, {3.8211986208298616`*^9, 
   3.8211987011309967`*^9}, 3.821198757629875*^9, {3.8211988087924147`*^9, 
   3.8211990046982956`*^9}, {3.8211990572377872`*^9, 3.8211991120175924`*^9}, 
   3.8211991508753614`*^9, {3.82119924471219*^9, 3.821199291812273*^9}, {
   3.821199509434708*^9, 3.8211996869391766`*^9}, {3.821199743346197*^9, 
   3.821199842777139*^9}, {3.8211998833107204`*^9, 3.821200009489008*^9}, {
   3.8212000876581926`*^9, 3.8212000889290037`*^9}, 3.82120036321313*^9, {
   3.8212006008010125`*^9, 3.8212007025131645`*^9}, {3.8212007554488373`*^9, 
   3.821200797399081*^9}, {3.82120082959615*^9, 3.821200848694087*^9}, {
   3.8212008874640956`*^9, 3.8212009153070154`*^9}, 3.821201043175751*^9, {
   3.8212011110280485`*^9, 3.8212011123444777`*^9}, {3.821201165301222*^9, 
   3.821201203824175*^9}, {3.821201289106964*^9, 3.821201422361321*^9}, {
   3.821201487055786*^9, 3.821201492943073*^9}, {3.8212016119508667`*^9, 
   3.821201626007864*^9}, {3.821201669424379*^9, 3.82120187126632*^9}, 
   3.821201981083651*^9, {3.821202020481207*^9, 3.8212020550173683`*^9}, {
   3.821202100820548*^9, 3.821202127998296*^9}, {3.8212021616654434`*^9, 
   3.82120216425216*^9}, {3.821202290324405*^9, 3.821202337854432*^9}, 
   3.8212023794193788`*^9, {3.8212029108563166`*^9, 3.821203005047169*^9}, {
   3.82120315561957*^9, 3.8212035591608677`*^9}, {3.8212036095164633`*^9, 
   3.8212037015737667`*^9}, {3.8212037465412946`*^9, 
   3.8212038594774494`*^9}, {3.8212039054051867`*^9, 3.821203926204814*^9}, {
   3.8212040435452957`*^9, 3.821204044987438*^9}, {3.821204095171884*^9, 
   3.8212041485704794`*^9}, {3.8212042232189445`*^9, 3.821204343743209*^9}, {
   3.821204374259362*^9, 3.8212046322381234`*^9}, {3.8212046660847034`*^9, 
   3.821205035496087*^9}, 3.82120507941654*^9, {3.821205153496526*^9, 
   3.821205157445804*^9}, {3.8212052214859276`*^9, 3.8212052249220486`*^9}, {
   3.8212360505907087`*^9, 3.821236051324909*^9}, 3.8212361055116253`*^9, {
   3.8212362130562983`*^9, 3.8212362714014177`*^9}, {3.8212363088887978`*^9, 
   3.82123635611119*^9}, {3.8212364925838156`*^9, 3.821236525132752*^9}, {
   3.8212365912231755`*^9, 3.8212366062395163`*^9}, {3.821236669525528*^9, 
   3.8212366716345615`*^9}, {3.8212367066169577`*^9, 3.821236710258924*^9}, {
   3.8212367682985415`*^9, 3.821236779862117*^9}, {3.8212368141519814`*^9, 
   3.8212370544855576`*^9}, {3.8212371209930115`*^9, 
   3.8212371295750637`*^9}, {3.8212371647494254`*^9, 3.821237217174096*^9}, {
   3.821237336140654*^9, 3.8212373376715803`*^9}, {3.8212374133819456`*^9, 
   3.8212374202417808`*^9}, {3.8212375291757684`*^9, 
   3.8212375311388397`*^9}, {3.8212376767078238`*^9, 
   3.8212377003088055`*^9}, {3.8212377359331636`*^9, 
   3.8212378393085246`*^9}, {3.8212378792035007`*^9, 
   3.8212378856069326`*^9}, {3.821237916193097*^9, 3.8212380413298264`*^9}, {
   3.821238091355442*^9, 3.82123810726445*^9}, {3.821238215990119*^9, 
   3.8212383850997076`*^9}, {3.821238488919923*^9, 3.8212385098706026`*^9}, {
   3.8212387056501465`*^9, 3.82123879699766*^9}, {3.8212388524682035`*^9, 
   3.8212389796916294`*^9}, {3.8212390900343885`*^9, 3.821239131718933*^9}, {
   3.821239184044685*^9, 3.821239185242834*^9}, {3.821239238183217*^9, 
   3.8212392857723036`*^9}, {3.8212394495106125`*^9, 3.821239484020811*^9}, {
   3.8212395953687315`*^9, 3.8212396003545*^9}, {3.8212396501650047`*^9, 
   3.821239669265735*^9}, {3.8212402232820053`*^9, 3.8212402341400957`*^9}, {
   3.8212402771494102`*^9, 3.821240304119482*^9}, {3.821240356419722*^9, 
   3.8212403822007446`*^9}, {3.8212404163060656`*^9, 
   3.8212404903372145`*^9}, {3.82124059757711*^9, 3.821240608453923*^9}, {
   3.8212407103435593`*^9, 3.821240752757823*^9}, {3.8212409074641256`*^9, 
   3.8212409736981215`*^9}, 3.821241183115591*^9, {3.8212412295165625`*^9, 
   3.8212412321864405`*^9}, {3.821241263134184*^9, 3.821241431301753*^9}, {
   3.821241526285225*^9, 3.8212416185179386`*^9}, {3.8212416826417027`*^9, 
   3.8212416867069883`*^9}, {3.8212418205641747`*^9, 3.821241830282224*^9}, {
   3.821242066299243*^9, 3.8212420796513505`*^9}, {3.8212421108616114`*^9, 
   3.8212421863702154`*^9}, {3.8212422231684976`*^9, 
   3.8212422472354326`*^9}, {3.8212422960710773`*^9, 3.82124232566327*^9}, {
   3.821242370059112*^9, 3.8212424487340837`*^9}, {3.821242484472747*^9, 
   3.821242540533451*^9}, {3.8212426180814705`*^9, 3.821242640231739*^9}, {
   3.8212426949233108`*^9, 3.82124269946706*^9}, {3.8212427608033895`*^9, 
   3.8212428062454786`*^9}, {3.8212428540612326`*^9, 3.821242876768977*^9}, {
   3.8212431493683047`*^9, 3.8212431669050927`*^9}, {3.8212432144921727`*^9, 
   3.821243290276563*^9}, {3.8212433852396135`*^9, 3.8212435308582373`*^9}, {
   3.821243576357582*^9, 3.821243588059159*^9}, 3.8212436426622505`*^9, {
   3.82124370293116*^9, 3.8212438079046926`*^9}, {3.8212438443467317`*^9, 
   3.8212438495991597`*^9}, {3.8212438958875504`*^9, 3.821243915773835*^9}, {
   3.8212441100104165`*^9, 3.8212441147343893`*^9}, {3.8212441589216795`*^9, 
   3.821244380235293*^9}, {3.8212444765347643`*^9, 3.821244498167637*^9}, {
   3.8212445657381306`*^9, 3.8212446996812315`*^9}, {3.8212449312979016`*^9, 
   3.821244969871295*^9}, {3.8212450077771196`*^9, 3.8212450601136904`*^9}, {
   3.8212450952771273`*^9, 3.8212451282441635`*^9}, {3.821245791005786*^9, 
   3.8212457953573627`*^9}, {3.8212458771071157`*^9, 3.8212458783365293`*^9}, 
   3.821246196815364*^9, 3.821286977802615*^9, {3.82128704203706*^9, 
   3.8212870830431623`*^9}, {3.821287348391678*^9, 3.8212873536340537`*^9}, {
   3.8212873919087677`*^9, 3.8212874228009043`*^9}, 3.821287462831606*^9, {
   3.8212875825345716`*^9, 3.8212876246573095`*^9}, {3.8212877517219005`*^9, 
   3.821288190741144*^9}, {3.8212882688276644`*^9, 3.821288506789736*^9}, {
   3.8212885966728425`*^9, 3.821288730415748*^9}, {3.821288830152916*^9, 
   3.8212888431487184`*^9}, {3.8212889194338903`*^9, 3.821289070002395*^9}, {
   3.8212893522816763`*^9, 3.8212893872692223`*^9}, 3.8212894320721426`*^9, {
   3.8212894651601253`*^9, 3.8212894678483686`*^9}, {3.821289549217642*^9, 
   3.821289733280949*^9}, 3.8212897997778616`*^9, 3.821289843747586*^9, {
   3.821289887675193*^9, 3.8212899511217413`*^9}, {3.8212899815960245`*^9, 
   3.821290013277705*^9}, {3.8212902447466087`*^9, 3.821290244952468*^9}, 
   3.821290276941874*^9, {3.8212903259451127`*^9, 3.821290402793811*^9}, {
   3.8212905305209365`*^9, 3.821290743021207*^9}, {3.821290787343625*^9, 
   3.8212907917096834`*^9}, {3.821290836377331*^9, 3.82129083865164*^9}, {
   3.8212909599624624`*^9, 3.821291260370098*^9}, {3.8212912936361475`*^9, 
   3.821291323688842*^9}, {3.821291369423435*^9, 3.8212915121482925`*^9}, {
   3.8212915669024906`*^9, 3.8212916018965254`*^9}, {3.821549574362775*^9, 
   3.8215496372966413`*^9}, {3.821549672367051*^9, 3.8215496859225206`*^9}, {
   3.8215499653492537`*^9, 3.821549978195365*^9}, {3.8215501477551956`*^9, 
   3.821550154708833*^9}, {3.8215506009664946`*^9, 3.8215506688104677`*^9}, {
   3.8215507507826347`*^9, 3.8215507522999926`*^9}, {3.821550789173031*^9, 
   3.821550810663576*^9}, {3.8215508954437237`*^9, 3.8215509289666038`*^9}, {
   3.8215509699271655`*^9, 3.8215509939667797`*^9}, {3.821582869861494*^9, 
   3.8215829105339875`*^9}, {3.8215829680933647`*^9, 3.821582976381381*^9}, {
   3.8215835132493896`*^9, 3.821583545172717*^9}, {3.821583579125348*^9, 
   3.821583674656*^9}, {3.8215837059072285`*^9, 3.8215837090297203`*^9}, {
   3.821586951134737*^9, 3.8215869531589766`*^9}, {3.8215870226325383`*^9, 
   3.821587033496046*^9}, {3.8215902857029843`*^9, 3.821590294054496*^9}, {
   3.821590346240125*^9, 3.821590347055114*^9}, {3.8215903981319184`*^9, 
   3.8215904754466605`*^9}, 3.8216047476179075`*^9, {3.82162919953304*^9, 
   3.8216292015540237`*^9}, 3.8302568285086813`*^9, {3.830260183458516*^9, 
   3.8302602199783363`*^9}, {3.8314807920382013`*^9, 
   3.8314808482690563`*^9}, {3.8314809137763634`*^9, 
   3.8314809214537854`*^9}, {3.833805136416027*^9, 3.833805139392186*^9}, {
   3.845220950768936*^9, 3.8452209697841663`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"fc16a04f-ee3e-45d2-9d2c-1555fe2e599e"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"9", ",", "$Bl"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"9", ",", "$Bu"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"9", ",", "$Du"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "10"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "11"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"{", 
                   RowBox[{"9", ",", "$Dl"}], "}"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "12"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"13", ",", "$Bl"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"13", ",", "$Bu"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"13", ",", "$Du"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "14"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "15"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"{", 
                   RowBox[{"13", ",", "$Dl"}], "}"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "16"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"7", ",", "$Bl"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"7", ",", "$Bu"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"7", ",", "$Du"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "6"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"{", 
                   RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "8"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"8", ",", "$Bl"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"8", ",", "$Bu"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"8", ",", "$Du"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "5"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"{", 
                   RowBox[{"8", ",", "$Dl"}], "}"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
           ",", 
           TemplateBox[{"1294"},
            "OutputSizeLimit`Skeleton"], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"9", ",", "$Bl"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"9", ",", "$Bu"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"9", ",", "$Du"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "12"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "11"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"{", 
                   RowBox[{"9", ",", "$Dl"}], "}"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"9", ",", "10"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"13", ",", "$Bl"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"13", ",", "$Bu"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"13", ",", "$Du"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "16"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"13", ",", "15"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"], "}"}], ",", 
                 RowBox[{"{", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"{", 
                   RowBox[{"7", ",", "$Dl"}], "}"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"7", ",", "6"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"8", ",", "$Bl"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"8", ",", "$Bu"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"8", ",", "$Du"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "3"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"{", 
                   RowBox[{"8", ",", "$Dl"}], "}"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"8", ",", "5"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
           "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{44.28896484375, {2., 6.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{35.896289062499996`, {0., 6.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 72, 17660452627728424933, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{42.06225585937499, {0., 6.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 72, 17660452627728424933, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{31.047363281249996`, {0., 6.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 72, 17660452627728424933, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{53.757421875, {0., 6.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[17660452627728424933 === $SessionID, 
   Out[72], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.8215496387025623`*^9, 3.821549693775288*^9, 3.8215499849614553`*^9, {
   3.8215506074201603`*^9, 3.821550648507574*^9}, 3.8215507532060094`*^9, {
   3.8215507913620515`*^9, 3.8215507980338964`*^9}, 3.821550831552519*^9, {
   3.821550897599442*^9, 3.8215509298570137`*^9}, 3.8215509953902287`*^9, {
   3.821582875592062*^9, 3.821582913868386*^9}, 3.821582977227481*^9, {
   3.8215835205482335`*^9, 3.821583536368186*^9}, 3.82158360047972*^9, {
   3.821583633593489*^9, 3.821583643340796*^9}, {3.8215836918756204`*^9, 
   3.8215837106182575`*^9}, {3.8215870261274266`*^9, 3.8215870351289883`*^9}, 
   3.821590239177307*^9, {3.82159028816008*^9, 3.8215903000942574`*^9}, 
   3.821590348209976*^9, {3.8215904013750067`*^9, 3.8215904769700994`*^9}, 
   3.821604751939145*^9, {3.821629032371276*^9, 3.821629035930691*^9}, 
   3.821629207130641*^9, 3.831480744802267*^9, 3.831480797787722*^9, {
   3.831480834933419*^9, 3.831480849064769*^9}, 3.845221005162196*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"57d19ee7-1e21-48e2-8180-ea924f8ab3df"]
}, Open  ]]
},
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.9 Inherited,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"32904d61-7f52-4be5-a605-7ad4cca12826"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 6347, 99, 341, "Text",ExpressionUUID->"af268137-f26e-4f5c-97e2-8c54ea462bb7"],
Cell[6908, 121, 35544, 805, 2531, "Input",ExpressionUUID->"76b8af43-7902-440b-bc77-3bfe83e1bef5"],
Cell[CellGroupData[{
Cell[42477, 930, 91654, 1991, 900, "Input",ExpressionUUID->"fc16a04f-ee3e-45d2-9d2c-1555fe2e599e"],
Cell[134134, 2923, 17059, 424, 162, "Output",ExpressionUUID->"57d19ee7-1e21-48e2-8180-ea924f8ab3df"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Constructing-theta-diagrams/SaturateToConstraints.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    117961,       2870]
NotebookOptionsPosition[    117047,       2848]
NotebookOutlinePosition[    117483,       2865]
CellTagsIndexPosition[    117440,       2862]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This program takes the output \"alg\" of \"DerivedPropagatorsElaboration\" \
and outputs a list of the constraints with their associated numerical \
factors. The terms that can appear in the initial algebraic factors are :\n  \
\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Theta]", 
    RowBox[{"ij", ",", "\[Alpha]"}]], TraditionalForm]],ExpressionUUID->
  "406814ae-fd9b-4fe4-af69-2fed3a15e55a"],
 " \[OpenCurlyDoubleQuote]=\[CloseCurlyDoubleQuote] {{i,j},{alpha,\
\[CloseCurlyDoubleQuote]$l\[CloseCurlyDoubleQuote]}}\n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Theta]", "ij"], "\[Alpha]"], TraditionalForm]],
  ExpressionUUID->"1eb83b44-9adf-4ba9-99b1-d2c341477965"],
 "  \[OpenCurlyDoubleQuote]=\[CloseCurlyDoubleQuote] {{i,j},{alpha,\
\[CloseCurlyDoubleQuote]$u\[CloseCurlyDoubleQuote]}}\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "\[Alpha]\[Beta]"], TraditionalForm]],
  ExpressionUUID->"4e492e74-1883-41ff-b9c4-fa1010763c84"],
 " \[OpenCurlyDoubleQuote]=\[CloseCurlyDoubleQuote] \
{\[OpenCurlyDoubleQuote]$epsl\[CloseCurlyDoubleQuote],{alpha,beta}}\n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Epsilon]", "\[Alpha]\[Beta]"], TraditionalForm]],
  ExpressionUUID->"80acb68a-4d1d-45b7-b14c-67df52e363a0"],
 " \[OpenCurlyDoubleQuote]=\[CloseCurlyDoubleQuote] \
{\[OpenCurlyDoubleQuote]$epsu\[CloseCurlyDoubleQuote],{alpha,beta}}\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["\[Delta]", "\[Alpha]"], "\[Beta]"], TraditionalForm]],
  ExpressionUUID->"0ad34d85-fa20-4881-81b7-aa8ad26c1b2b"],
 " \[OpenCurlyDoubleQuote]=\[CloseCurlyDoubleQuote] \
{\[OpenCurlyDoubleQuote]$delta\[CloseCurlyDoubleQuote],{alpha,beta}}\n\nThe \
program uses \[OpenCurlyDoubleQuote]i = number of a vertex\
\[CloseCurlyDoubleQuote] because those are theta variables of a certain \
vertex. It also uses \[OpenCurlyDoubleQuote]\[Alpha] = \"number of a vertex\"\
\[CloseCurlyDoubleQuote] because every couples of indexes to be saturated are \
uniquely assigned to a vertex. Using the number of the vertex guarantees \
always indexes different between different vertexes. Furthermore using it as \
a string allows to not mix the two above cited terms.\n\nSupposing having ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Theta]", "ij"], "\[Alpha]"], 
    SubscriptBox["\[Epsilon]", "\[Alpha]\[Beta]"]}], TraditionalForm]],
  ExpressionUUID->"e8589f41-fced-4e1d-9ea9-b37c5d9e32af"],
 " ... = 1/4 (-2 delta (theta_ij) delta (theta_i1 - (theta_j + theta_k - \
thata_l)) ... + ....). Then :\n    \n   Input : {{{i, j}, {alph, \"$u\"}}, \
{\"$epsl\", {alph, bet}}, ...}\n\n   Output : {1/4, { {-2, {{$v[i][1], \
$v[j][1]}, {$v[i1], $v[j][1] + $v[k][1] - $v[l][1]}}, ...}, ...} }\n   \n   \n\
   "
}], "Text",
 CellChangeTimes->{{3.831382334927436*^9, 3.831382341417619*^9}, {
   3.83163404486294*^9, 3.831634107416582*^9}, 3.831634140257905*^9, {
   3.831634194547262*^9, 3.831634275230939*^9}, {3.883211577180626*^9, 
   3.883211578506748*^9}, {3.8832116191632624`*^9, 3.8832116351050744`*^9}, {
   3.8832116717306347`*^9, 3.883211849364249*^9}, {3.8833957415214624`*^9, 
   3.8833957658365297`*^9}},ExpressionUUID->"96c21626-8f60-4d11-bcc9-\
6abe4047d2f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SaturateToConstraints", "[", "totterms_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
    "There", " ", "are", " ", "2", " ", "bigger", " ", "modules", " ", "to", 
     " ", "complete", " ", "the", " ", 
     RowBox[{"operation", ":", "\[IndentingNewLine]", " ", 
      RowBox[{
       RowBox[{"(", "1", ")"}], " ", "ALEBRAIC", " ", "OPERATIONS", " ", 
       "TILL", " ", "ONLY", " ", "THETA", "\[IndentingNewLine]", 
       RowBox[{"(", "2", ")"}], " ", "THETA", " ", "GRASMANNIAN", " ", 
       "ELABORATION", " ", "TO", " ", "CONTRAINTS"}]}]}], " ", 
    "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "t1", ",", "t2", ",", "t3", ",", "s1", ",", "s2", ",", "totinfo", ",", 
       "list", ",", "factor", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"list", "=", "totterms"}], ";", "\[IndentingNewLine]", 
      RowBox[{"factor", "=", "1"}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{"initialization", " ", "overall", " ", "factor"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{
                    "(", "1", 
                    ")"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
         " ", "ALEBRAIC", " ", "OPERATIONS", " ", "TILL", " ", "ONLY", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"THETA", "++"}], "++"}], "++"}], "++"}], "++"}]}], "+", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", "++"}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
       "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", 
       RowBox[{"There", " ", "are", " ", "3", " ", "inner", " ", 
        RowBox[{"modules", ":", "\[IndentingNewLine]", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1.", "a"}], ")"}], " ", "CONTRACT", " ", "ALL", " ", 
          "EPSILON", " ", "WITH", " ", "LOWER", " ", "INDEXES", 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{"1.", "b"}], ")"}], " ", "CONTRACT", " ", "ALL", " ", 
          "EPSILON", " ", "WITH", " ", "UPPER", " ", "INDEXES", 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{"1.", "c"}], ")"}], " ", "CONTRACT", " ", "ALL", " ", 
          "DELTA"}]}]}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", "  ", 
       RowBox[{"**", 
        RowBox[{"*", 
         RowBox[{"(", 
          RowBox[{"1.", "a"}], ")"}], " ", "CONTRACT", " ", "ALL", " ", 
         "EXPSILON", " ", "WITH", " ", "LOWER", " ", 
         RowBox[{"INDEXES", "**"}], "*"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"t1", "=", 
       RowBox[{"FirstPosition", "[", 
        RowBox[{"list", ",", "\"\<$epsl\>\""}], "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
       "find", " ", "position", " ", "of", " ", "a", " ", "epsilon", " ", 
        "with", " ", "lower", " ", "indexes"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "t1", "]"}], ">", "1"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"t2", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"t1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{"index", " ", "to", " ", "be", " ", "saturated", " ", 
           RowBox[{"(", 
            RowBox[{
            "the", " ", "2", "nd", " ", "for", " ", "arbitrary", " ", 
             "choice"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t3", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"t1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"(*", 
          RowBox[{
          "index", " ", "which", " ", "will", " ", "replace", " ", "the", " ",
            "saturated", " ", "one"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"list", "=", 
          RowBox[{"Delete", "[", 
           RowBox[{"list", ",", 
            RowBox[{"t1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "remove", " ", "that", " ", "particular", " ", "epsilon", " ", 
           "\"\<as if it were saturated already\>\"", " ", 
           RowBox[{"(", 
            RowBox[{"which", " ", "will", " ", "be", " ", "soon"}], ")"}]}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{"FirstPosition", "[", 
           RowBox[{"list", ",", "t2"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "position", " ", "of", " ", "index", " ", "to", " ", "be", " ", 
           "saturated"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t2", "=", 
          RowBox[{
           RowBox[{"list", "[", 
            RowBox[{"[", 
             RowBox[{"t1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "     ", 
         RowBox[{"(*", 
          RowBox[{"variable", " ", "to", " ", "be", " ", "saturated", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"theta", " ", "varible"}], ",", " ", "delta", ",", " ", 
             RowBox[{"epsilon", " ", "with", " ", 
              RowBox[{"high", "/", "low"}], " ", "indexes"}]}], ")"}]}], 
          "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Depending", " ", "on", " ", "which", " ", "variable", " ", 
            RowBox[{"and", "/", "or"}], " ", "index", " ", "is", " ", 
            "saturated"}], ",", " ", 
           RowBox[{"the", " ", "output", " ", "is", " ", 
            RowBox[{"different", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Theta", " ", 
           RowBox[{"variable", "?"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "t2", "]"}], "\[Equal]", "2"}], ",", 
           RowBox[{
            RowBox[{"list", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"list", ",", 
               RowBox[{"t1", "\[Rule]", "t3"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Lower", " ", "its", " ", "index"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"list", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"list", ",", 
               RowBox[{
                RowBox[{"t1", "+", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "\[Rule]", 
                "\"\<$l\>\""}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Else", ",", " ", 
             RowBox[{
              RowBox[{"it", "'"}], "s", " ", "a", " ", 
              RowBox[{"delta", "?"}]}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"t2", "\[Equal]", "\"\<$delta\>\""}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{"Evaluate", " ", "delta"}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"list", "=", 
                RowBox[{"ReplacePart", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "}"}], 
                   "\[Rule]", "\"\<$epsl\>\""}]}], "]"}]}], ";", " ", 
               RowBox[{"list", "=", 
                RowBox[{"ReplacePart", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"t1", "\[Rule]", "t3"}]}], "]"}]}], ";"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"Else", " ", 
                 RowBox[{"it", "'"}], "s", " ", "a", " ", "epsilon", " ", 
                 "with", " ", "raised", " ", "indexes"}], ",", " ", 
                RowBox[{
                "is", " ", "it", " ", "the", " ", "first", " ", "index", " ", 
                 "the", " ", "saturated", " ", 
                 RowBox[{"one", "?"}]}]}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"t1", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "==", "1"}], ",", 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{"(*", 
                  RowBox[{
                  "Give", " ", "delta", " ", "without", " ", "adding", " ", 
                   "\"\<-1\>\"", " ", "factor"}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"list", "=", 
                   RowBox[{"ReplacePart", "[", 
                    RowBox[{"list", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "}"}], 
                    "\[Rule]", "\"\<$delta\>\""}]}], "]"}]}], ";", 
                  RowBox[{"list", "=", 
                   RowBox[{"ReplacePart", "[", 
                    RowBox[{"list", ",", 
                    RowBox[{"t1", "\[Rule]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"t1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"t1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], ";", 
                  RowBox[{"list", "=", 
                   RowBox[{"ReplacePart", "[", 
                    RowBox[{"list", ",", 
                    RowBox[{
                    RowBox[{"t1", "+", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "\[Rule]", 
                    "t3"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
                 "\[IndentingNewLine]", 
                 RowBox[{"(*", 
                  RowBox[{
                   RowBox[{"Else", " ", 
                    RowBox[{"it", "'"}], "s", " ", "the", " ", "second", " ", 
                    "index", " ", "the", " ", "one", " ", "saturated"}], ",", 
                   " ", 
                   RowBox[{
                   "give", " ", "delta", " ", "and", " ", "add", " ", 
                    "\"\<-1\>\"", " ", "factor"}]}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"list", "=", 
                   RowBox[{"ReplacePart", "[", 
                    RowBox[{"list", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"t1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "}"}], 
                    "\[Rule]", "\"\<$delta\>\""}]}], "]"}]}], ";", 
                  RowBox[{"list", "=", 
                   RowBox[{"ReplacePart", "[", 
                    RowBox[{"list", ",", 
                    RowBox[{"t1", "\[Rule]", "t3"}]}], "]"}]}], ";", 
                  RowBox[{"factor", "*=", 
                   RowBox[{"-", "1"}]}]}]}], "\[IndentingNewLine]", "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{"FirstPosition", "[", 
           RowBox[{"list", ",", "\"\<$epsl\>\""}], "]"}]}], ";"}]}], " ", 
       RowBox[{"(*", 
        RowBox[{
        "find", " ", "position", " ", "of", " ", "a", " ", "new", " ", 
         "epsilon", " ", "with", " ", "lower", " ", "indexes"}], "*)"}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", "  ", 
       RowBox[{"**", 
        RowBox[{"*", 
         RowBox[{"(", 
          RowBox[{"1.", "b"}], ")"}], " ", "CONTRACT", " ", "ALL", " ", 
         "EPSILON", " ", "WITH", " ", "UPPER", " ", 
         RowBox[{"INDEXES", "**"}], "*"}]}], "  ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"t1", "=", 
       RowBox[{"FirstPosition", "[", 
        RowBox[{"list", ",", "\"\<$epsu\>\""}], "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
       "find", " ", "position", " ", "of", " ", "a", " ", "epsilon", " ", 
        "with", " ", "upper", " ", "indexes"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "t1", "]"}], ">", "1"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"t2", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"t1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{"index", " ", "to", " ", "be", " ", "saturated", " ", 
           RowBox[{"(", 
            RowBox[{
            "the", " ", "2", "nd", " ", "for", " ", "arbitrary", " ", 
             "choice"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t3", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"t1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"(*", 
          RowBox[{
          "index", " ", "which", " ", "will", " ", "replace", " ", "the", " ",
            "saturated", " ", "one"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"list", "=", 
          RowBox[{"Delete", "[", 
           RowBox[{"list", ",", 
            RowBox[{"t1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "remove", " ", "that", " ", "particular", " ", "epsilon", " ", 
           "\"\<as if it were saturated already\>\"", " ", 
           RowBox[{"(", 
            RowBox[{"which", " ", "will", " ", "be", " ", "soon"}], ")"}]}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{"FirstPosition", "[", 
           RowBox[{"list", ",", "t2"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "position", " ", "of", " ", "index", " ", "to", " ", "be", " ", 
           "saturated"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t2", "=", 
          RowBox[{
           RowBox[{"list", "[", 
            RowBox[{"[", 
             RowBox[{"t1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{"variable", " ", "to", " ", "be", " ", "saturated", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"theta", " ", "varible"}], ",", " ", "delta"}], ")"}]}], 
          "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Depending", " ", "on", " ", "which", " ", "variable", " ", 
            RowBox[{"and", "/", "or"}], " ", "index", " ", "is", " ", 
            "saturated"}], ",", " ", 
           RowBox[{"the", " ", "output", " ", "is", " ", 
            RowBox[{"different", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Theta", " ", 
           RowBox[{"variable", "?"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "t2", "]"}], "\[Equal]", "2"}], ",", 
           RowBox[{
            RowBox[{"list", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"list", ",", 
               RowBox[{"t1", "\[Rule]", "t3"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Raise", " ", 
              RowBox[{"theta", "'"}], "s", " ", "index"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"list", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"list", ",", 
               RowBox[{
                RowBox[{"t1", "+", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "\[Rule]", 
                "\"\<$u\>\""}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Else", " ", 
              RowBox[{"it", "'"}], "s", " ", "a", " ", "delta"}], ",", " ", 
             RowBox[{"evaluate", " ", "the", " ", "delta"}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"list", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"list", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"t1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "}"}], 
                "\[Rule]", "\"\<$epsu\>\""}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"list", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"list", ",", 
               RowBox[{"t1", "\[Rule]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"list", "[", 
                   RowBox[{"[", 
                    RowBox[{"t1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"t1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"list", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"list", ",", 
               RowBox[{
                RowBox[{"t1", "-", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "\[Rule]", 
                "t3"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";",
          "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{"FirstPosition", "[", 
           RowBox[{"list", ",", "\"\<$epsu\>\""}], "]"}]}], ";"}]}], " ", 
       RowBox[{"(*", 
        RowBox[{
        "find", " ", "position", " ", "of", " ", "a", " ", "new", " ", 
         "epsilon", " ", "with", " ", "upper", " ", "indexes"}], "*)"}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", "  ", 
       RowBox[{"**", 
        RowBox[{"*", 
         RowBox[{"(", 
          RowBox[{"1.", "c"}], ")"}], " ", "CONTRACT", " ", "ALL", " ", 
         RowBox[{"DELTA", "**"}], "*"}]}], "  ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"t1", "=", 
       RowBox[{"FirstPosition", "[", 
        RowBox[{"list", ",", "\"\<$delta\>\""}], "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{"find", " ", "position", " ", "of", " ", "delta"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "t1", "]"}], ">", "1"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"t2", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"t1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{"index", " ", "to", " ", "be", " ", "saturated", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"the", " ", "2", "nd", " ", "for", " ", "convenction"}], 
             ",", " ", 
             RowBox[{"so", " ", "the", " ", "lower", " ", "one"}]}], ")"}]}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t3", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"t1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"(*", 
          RowBox[{
          "index", " ", "which", " ", "will", " ", "replace", " ", "the", " ",
            "saturated", " ", "one"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"list", "=", 
          RowBox[{"Delete", "[", 
           RowBox[{"list", ",", 
            RowBox[{"t1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "remove", " ", "that", " ", "particular", " ", "delta", " ", 
           "\"\<as if it were saturated already\>\"", " ", 
           RowBox[{"(", 
            RowBox[{"which", " ", "will", " ", "be", " ", "soon"}], ")"}]}], 
          "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Depending", " ", "on", " ", "which", " ", "variable", " ", 
            RowBox[{"and", "/", "or"}], " ", "index", " ", "is", " ", 
            "saturated"}], ",", " ", 
           RowBox[{"the", " ", "output", " ", "is", " ", 
            RowBox[{"different", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Delta", " ", "saturationg", " ", "it"}], "-", 
           RowBox[{"self", "?"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToString", "[", "t2", "]"}], "\[Equal]", 
            RowBox[{"ToString", "[", "t3", "]"}]}], ",", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Give", " ", "\"\<2\>\""}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"factor", "*=", "2"}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Else", " ", "could", " ", "be", " ", "a", " ", "delta", " ", 
             "saturating", " ", "a", " ", "theta", " ", "or", " ", "another", 
             " ", "delta"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"t1", "=", 
             RowBox[{"FirstPosition", "[", 
              RowBox[{"list", ",", "t2"}], "]"}]}], ";", " ", 
            RowBox[{"(*", 
             RowBox[{
             "position", " ", "of", " ", "index", " ", "to", " ", "be", " ", 
              "saturated"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"t2", "=", 
             RowBox[{
              RowBox[{"list", "[", 
               RowBox[{"[", 
                RowBox[{"t1", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
            RowBox[{"(*", 
             RowBox[{"variable", " ", "to", " ", "be", " ", "saturated", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"theta", " ", "varible"}], ",", " ", "delta"}], 
               ")"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Theta", " ", 
              RowBox[{"variable", "?"}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "t2", "]"}], "\[Equal]", "2"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{"Change", " ", 
                RowBox[{"it", "'"}], "s", " ", "index"}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{"list", "=", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"list", ",", 
                 RowBox[{"t1", "\[Rule]", "t3"}]}], "]"}]}], 
              "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"Else", " ", 
                 RowBox[{"it", "'"}], "s", " ", "a", " ", "delta", " ", 
                 "saturating", " ", "another", " ", "delta"}], ",", " ", 
                RowBox[{
                "change", " ", "the", " ", "second", " ", "index", " ", "of", 
                 " ", "that", " ", "delta"}]}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{"list", "=", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"list", ",", 
                 RowBox[{"t1", "\[Rule]", "t3"}]}], "]"}]}]}], 
             "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
          "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{"FirstPosition", "[", 
           RowBox[{"list", ",", "\"\<$delta\>\""}], "]"}]}], ";"}]}], " ", 
       RowBox[{"(*", 
        RowBox[{
        "find", " ", "position", " ", "of", " ", "a", " ", "new", " ", 
         "delta"}], "*)"}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "If", " ", "after", " ", "having", " ", "contracted", " ", "all", " ", 
        "indexes", " ", "no", " ", "theta", " ", "are", " ", "present", " ", 
        "the", " ", "program", " ", "immediately", " ", "returns", " ", 
        "something", " ", "such", " ", "that", " ", 
        "\"\<ConstraintEvaluation\>\"", " ", "ignores", " ", "this", " ", 
        RowBox[{"result", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "list", "]"}], "===", "0"}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{"factor", ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "}"}], "}"}]}], 
          "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"(", "2", 
                    ")"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], " ", 
         "THETA", " ", "GRASMANNIAN", " ", "ELABORATION", " ", "TO", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"CONTRAINTS", "++"}], "++"}], "++"}], "++"}]}], "+", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", "++"}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
       "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", 
       RowBox[{"There", " ", "are", " ", "2", " ", "inner", " ", 
        RowBox[{"modules", ":", "\[IndentingNewLine]", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2.", "a"}], ")"}], " ", "THETA", " ", "PERMUTATIONS", " ",
           "TO", " ", 
          SuperscriptBox["\[Delta]", "2"], "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{"2.", "b"}], ")"}], " ", "DELTA", " ", "TO", " ", 
          "CONSTRAINTS"}]}]}], "\[IndentingNewLine]", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", "  ", 
       RowBox[{"**", 
        RowBox[{"*", 
         RowBox[{"(", 
          RowBox[{"2.", "a"}], ")"}], " ", "THETA", " ", "PERMUTATIONS", " ", 
         "TO", " ", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "**"}], "*"}]}], "  ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"s1", "=", "1"}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
       "initiallize", " ", "factor", " ", "for", " ", "the", " ", "product", 
        " ", "of", " ", "deltas"}], "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Elaborate", " ", "grassmannian", " ", "algebra", " ", "to", " ", 
         "extract", " ", "from", " ", "product", " ", "of", " ", "scalar", 
         " ", "products"}], ",", " ", 
        RowBox[{"products", " ", "of", " ", "constraints"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "list", "]"}], "\[NotEqual]", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"t1", "=", 
          RowBox[{"FirstPosition", "[", 
           RowBox[{"list", ",", "\"\<$u\>\""}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "the", " ", "element", " ", "in", " ", "which", " ", "it", " ", 
           "points", " ", 
           RowBox[{"it", "'"}], "s", " ", "the", " ", "scalar", " ", 
           "product", " ", "to", " ", "be", " ", "examined"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"t1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"t1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "index", " ", "of", " ", "the", " ", "scalar", " ", "product"}], 
           ",", " ", 
           RowBox[{
           "it", " ", "identifies", " ", "uniquely", " ", "a", " ", "scalar", 
            " ", "product"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"list", ",", 
              RowBox[{"{", 
               RowBox[{"t1", ",", "\"\<$u\>\""}], "}"}]}], "]"}], ",", 
            RowBox[{"Position", "[", 
             RowBox[{"list", ",", 
              RowBox[{"{", 
               RowBox[{"t1", ",", "\"\<$l\>\""}], "}"}]}], "]"}]}], "}"}]}], 
         ";", " ", 
         RowBox[{"(*", 
          RowBox[{"interested", " ", "element", " ", "position"}], "*)"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Take", " ", "the", " ", "sign", " ", "factor", " ", "arising", " ",
            "from", " ", "permutations", " ", "of", " ", "the", " ", "theta", 
           " ", "that", " ", "are", " ", "contracted", " ", "in", " ", 
           "scalar", " ", "product", " ", "by", " ", "counting", " ", "all", 
           " ", "the", " ", "other", " ", "theta", " ", "of", " ", "the", " ",
            "global", " ", "expression", " ", "that", " ", "might", " ", "be",
            " ", "in", " ", "between"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t2", "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"t1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "-", 
           RowBox[{
            RowBox[{
             RowBox[{"t1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
         RowBox[{"(*", 
          RowBox[{
          "relative", " ", "depth", " ", "of", " ", "these", " ", "thetas"}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t2", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"t2", ">", "0"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"EvenQ", "[", "t2", "]"}], "\[Equal]", "False"}], ",", 
              "1", ",", 
              RowBox[{"-", "1"}]}], "]"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"EvenQ", "[", "t2", "]"}], "\[Equal]", "False"}], ",", 
              RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "relative", " ", "sign", " ", "due", " ", "to", " ", "anti"}], "-",
            "commutations"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"factor", "*=", "t2"}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "put", " ", "that", " ", "sign", " ", "in", " ", "the", " ", 
           "\"\<over all factors section\>\""}], "*)"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"s2", "=", 
          RowBox[{"Extract", "[", 
           RowBox[{"list", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"t1", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"t1", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "}"}]}], "]"}]}], 
         ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "extract", " ", "the", " ", "terms", " ", "to", " ", "be", " ", 
           "examined"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"s2", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"s2", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"s2", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "keep", " ", "only", " ", "the", " ", "needed", " ", "informations",
            " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"e", ".", "g", ".", " ", "theta_ij"}], " ", "x", " ", 
              "theta_kl"}], " ", "->", " ", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}], " ", "and", " ", 
              RowBox[{"{", 
               RowBox[{"k", ",", "l"}], "}"}]}]}], ")"}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"list", "=", 
          RowBox[{"Delete", "[", 
           RowBox[{"list", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"t1", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"t1", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "}"}]}], "]"}]}], 
         ";", " ", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "remove", " ", "those", " ", "terms", " ", "from", " ", "the", " ",
             "list"}], ",", " ", 
           RowBox[{
           "as", " ", "if", " ", "already", " ", "transformed", " ", "in", 
            " ", "contraints", " ", 
            RowBox[{"(", 
             RowBox[{"which", " ", "will", " ", "soon", " ", "happen"}], 
             ")"}]}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", "************)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"**", "**"}], "********)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
            RowBox[{
            "What", " ", "now", " ", "one", " ", "wants", " ", "to", " ", 
             "do", " ", "is", " ", "simply", " ", "write", " ", 
             SubscriptBox["\[Theta]", "ij"], 
             SubscriptBox["\[Theta]", "kl"]}], "=", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], 
                 RowBox[{"(", 
                  SubscriptBox["\[Theta]", "ij"], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], 
                 RowBox[{"(", 
                  SubscriptBox["\[Theta]", "kl"], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["\[Theta]", "i"], "-", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Theta]", "j"], "+", 
                    SubscriptBox["\[Theta]", "k"], "-", 
                    SubscriptBox["\[Theta]", "l"]}], ")"}]}], ")"}]}]}], 
               ")"}], ".", " ", "However"}]}]}], ",", " ", 
           RowBox[{
           "when", " ", "two", " ", "indexes", " ", "are", " ", "equal"}], 
           ",", " ", 
           RowBox[{
            RowBox[{"one", " ", "can", " ", "have", " ", 
             SubscriptBox["\[Theta]", "ij"], 
             SubscriptBox["\[Theta]", "kj"]}], "=", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], 
                 RowBox[{"(", 
                  SubscriptBox["\[Theta]", "ij"], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], 
                 RowBox[{"(", 
                  SubscriptBox["\[Theta]", "kj"], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], 
                 RowBox[{"(", 
                  SubscriptBox["\[Theta]", "ik"], ")"}]}]}], ")"}], ".", " ", 
              "This"}], " ", "is", " ", "a", " ", "simplification", " ", 
             "that", " ", "one", " ", "wants", " ", "and", " ", "thus", " ", 
             "the", " ", "code", " ", "shall", " ", "order", " ", "the", " ", 
             "indexes", " ", "so", " ", "that", " ", "these", " ", 
             "simplifications", " ", "arise", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"e", ".", "g", ".", " ", 
                  SubscriptBox["\[Theta]", "ij"]}], 
                 RowBox[{
                  SubscriptBox["\[Theta]", "jk"], " ", "--"}]}], "\[Rule]", 
                " ", 
                RowBox[{
                 RowBox[{"-", 
                  SubscriptBox["\[Theta]", "ij"]}], 
                 SubscriptBox["\[Theta]", "kj"]}]}], ")"}], "."}]}]}]}], 
          "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Are", " ", "there", " ", "two", " ", "times", " ", "the", " ", 
           "same", " ", "\"\<i\>\"", " ", 
           RowBox[{"index", "?"}]}], "*)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           SubscriptBox["\[Theta]", "li"], 
           SubscriptBox["\[Theta]", "kl"], " ", "or", " ", 
           SubscriptBox["\[Theta]", "li"], 
           RowBox[{
            SubscriptBox["\[Theta]", "lk"], "?"}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Position", "[", 
              RowBox[{"s2", ",", 
               RowBox[{
                RowBox[{"s2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], ">", "1"}], 
           ",", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             SubscriptBox["\[Theta]", "li"], 
             RowBox[{
              SubscriptBox["\[Theta]", "kl"], " ", "?"}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"s2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "==", 
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"s2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[Theta]", "li"], 
                SubscriptBox["\[Theta]", "kl"]}], "=", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Theta]", "li"]}], 
                SubscriptBox["\[Theta]", "lk"]}]}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"s2", "=", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"s2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"s2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"s2", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"factor", "*=", 
               RowBox[{"-", "1"}]}]}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"Else", " ", 
                RowBox[{"it", "'"}], "s", " ", 
                SubscriptBox["\[Theta]", "li"], 
                SubscriptBox["\[Theta]", "lk"]}], "=", 
               RowBox[{
                SubscriptBox["\[Theta]", "il"], 
                SubscriptBox["\[Theta]", "kl"]}]}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToString", "[", 
                 RowBox[{
                  RowBox[{"s2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "==", 
                RowBox[{"ToString", "[", 
                 RowBox[{
                  RowBox[{"s2", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{"s2", "=", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"s2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"s2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "}"}]}], 
                ";"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           SubscriptBox["\[Theta]", "il"], 
           RowBox[{
            SubscriptBox["\[Theta]", "lk"], "?"}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Position", "[", 
              RowBox[{"s2", ",", 
               RowBox[{
                RowBox[{"s2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], ">", "1"}], 
           ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[Theta]", "il"], 
              SubscriptBox["\[Theta]", "lk"]}], "=", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Theta]", "il"]}], 
              SubscriptBox["\[Theta]", "kl"]}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"s2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], "==", 
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"s2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"s2", "=", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"s2", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"s2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"s2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "}"}]}], ";", 
              RowBox[{"factor", "*=", 
               RowBox[{"-", "1"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", "************)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", "************)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Theta]", "ij"], 
             SubscriptBox["\[Theta]", "kl"]}], "=", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Delta]", "2"], 
                RowBox[{"(", 
                 SubscriptBox["\[Theta]", "ij"], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Delta]", "2"], 
                RowBox[{"(", 
                 SubscriptBox["\[Theta]", "kl"], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["\[Delta]", "2"], 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["\[Theta]", "i"], "-", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["\[Theta]", "j"], "+", 
                    SubscriptBox["\[Theta]", "k"], "-", 
                    SubscriptBox["\[Theta]", "l"]}], ")"}]}], ")"}]}]}], 
              ")"}]}]}], ",", " ", 
           RowBox[{
           "but", " ", "written", " ", "so", " ", "that", " ", "the", " ", 
            "constraint", " ", "are", " ", "easier", " ", "to", " ", "apply", 
            " ", "in", " ", "the", " ", "code", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "the", " ", "final", " ", "form", " ", "should", " ", "be", 
                " ", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], ",", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}]}], "}"}], 
                " ", "to", " ", "perform", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], " ", 
                 "--"}]}], ">", " ", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}]}], ")"}], 
             "."}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", "factor"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"factor", "*=", 
          RowBox[{"1", "/", "2"}]}], ";", "\[IndentingNewLine]", " ", 
         RowBox[{"(*", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], 
           RowBox[{"(", 
            SubscriptBox["\[Theta]", "ij"], ")"}], " ", "\"\<=\>\"", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], "[", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "]"}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"StringJoin", "[", 
            RowBox[{"\"\<$v[1][\>\"", ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"s2", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "\"\<][$v[1][\>\"",
              ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"s2", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "\"\<]]\>\""}], 
            "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], 
           RowBox[{"(", 
            SubscriptBox["\[Theta]", "kl"], ")"}], " ", "\"\<=\>\"", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "k", "]"}], "[", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "l", "]"}], "]"}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"t2", "=", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"StringJoin", "[", 
            RowBox[{"\"\<$v[1][\>\"", ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"s2", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "\"\<][$v[1][\>\"",
              ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"s2", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "\"\<]]\>\""}], 
            "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Theta]", "i"], "-", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Theta]", "j"], "+", 
               SubscriptBox["\[Theta]", "k"], "-", 
               SubscriptBox["\[Theta]", "l"]}], ")"}]}], ")"}], " ", 
           "\"\<=\>\"", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "i", "]"}], "[", "1", "]"}], "[", 
            RowBox[{
             RowBox[{
              RowBox[{"$v", "[", "j", "]"}], "[", "1", "]"}], "+", 
             RowBox[{
              RowBox[{"$v", "[", "k", "]"}], "[", "1", "]"}], "-", 
             RowBox[{
              RowBox[{"$v", "[", "l", "]"}], "[", "1", "]"}]}], "]"}]}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t3", "=", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"StringJoin", "[", 
            RowBox[{"\"\<$v[1][\>\"", ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"s2", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "\"\<][$v[1][\>\"",
              ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"s2", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "\"\<]+$v[1][\>\"",
              ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"s2", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "\"\<]-$v[1][\>\"",
              ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"s2", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "\"\<]]\>\""}], 
            "]"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Here", " ", "the", " ", "tensorial", " ", "product", " ", "is", 
           " ", "crucial", " ", "to", " ", "bypass", " ", "a", " ", 
           RowBox[{"problem", ".", " ", "In"}], " ", "fact", " ", "there", 
           " ", "might", " ", "appear", " ", "some", " ", 
           "\"\<$v[...][...]^2\>\"", " ", "and", " ", "the", " ", "upper", 
           " ", "\"\<2\>\"", " ", "gives", " ", "problems", " ", "when", " ", 
           "is", " ", "all", " ", "converted", " ", "to", " ", "a", " ", 
           "string", " ", "for", " ", 
           RowBox[{"manipulations", "."}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"s1", "=", 
          RowBox[{"s1", ".", 
           RowBox[{"(", 
            RowBox[{"t1", "+", "t2", "-", "t3"}], ")"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"s1", "=", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringTake", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "s1", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "remove", " ", "\"\<1.\>\"", " ", "in", " ", "\"\<s1\>\"", " ", "due",
          " ", "to", " ", "its", " ", "initialization", " ", "as", " ", 
         "s1"}], "=", "1"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"s1", "=", 
       RowBox[{"TensorExpand", "[", "s1", "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Now", " ", "expand", " ", "the", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], "+"}], "..."}], ")"}], ".", 
          RowBox[{"(", "...", ")"}]}]}], "..."}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", "  ", 
       RowBox[{"**", 
        RowBox[{"*", 
         RowBox[{"(", 
          RowBox[{"2.", "b"}], ")"}], " ", "DELTA", " ", "TO", " ", 
         RowBox[{"CONSTRAINTS", "**"}], "*"}]}], "  ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"totinfo", "=", 
       RowBox[{"{", "}"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{"final", " ", "result", " ", 
        RowBox[{"(", 
         RowBox[{
         "appended", " ", "as", " ", "overall", " ", "numerical", " ", 
          "factor"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Transforms", " ", "each", " ", "addend", " ", "in", " ", "the", " ", 
         "constraint"}], ",", " ", 
        RowBox[{"remembering", " ", "its", " ", "numerical", " ", 
         RowBox[{"factor", ":", " ", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], "[", 
                RowBox[{
                 RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "]"}], ".", 
               RowBox[{
                RowBox[{
                 RowBox[{"$v", "[", "1", "]"}], "[", "i2", "]"}], "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "+", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "k", "]"}], "-", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "l", "]"}]}], "]"}]}]}],
              "..."}], " ", "--"}], ">", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", " ", 
             RowBox[{"{", " ", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], ",", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}]}], "}"}], 
               ",", " ", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "i2", "]"}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "+", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "k", "]"}], "-", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "l", "]"}]}]}], "}"}], 
               ",", " ", "..."}], " ", "}"}]}], " ", "}"}]}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "s1", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"s2", "=", 
          RowBox[{"s1", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{"takes", " ", "an", " ", "addend"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"s2", "=", 
          RowBox[{"StringDelete", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "s2", "]"}], ",", "\"\< \>\""}], "]"}]}],
          ";", " ", 
         RowBox[{"(*", 
          RowBox[{"deletes", " ", "blank", " ", "spaces"}], "*)"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "The", " ", "addend", " ", "has", " ", "a", " ", "minus", " ", 
           RowBox[{"sign", "?"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"StringTake", "[", 
             RowBox[{"s2", ",", "1"}], "]"}], "\[Equal]", "\"\<-\>\""}], ",", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"YES", " ", "--"}], "\[Rule]", " ", 
             RowBox[{
             "Move", " ", "that", " ", "information", " ", "in", " ", "the", 
              " ", "numerical", " ", "factor", " ", "assigned", " ", "to", 
              " ", "the", " ", "constraints"}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"totinfo", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"totinfo", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"StringTake", "[", 
                 RowBox[{"s2", ",", 
                  RowBox[{"{", 
                   RowBox[{"2", ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", "NO", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"totinfo", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"totinfo", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "s2"}], "}"}]}], "]"}]}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "The", " ", "first", " ", "\"\<$\>\"", " ", "in", " ", "the", " ", 
           "expression", " ", "has", " ", "the", " ", "numeric", " ", 
           "factor", " ", "immediately", " ", "before", " ", "it", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"now", " ", "surely", " ", "positive"}], ",", " ", 
              RowBox[{
              "since", " ", "the", " ", "sign", " ", "was", " ", "dealt", " ",
                "before"}]}], ")"}], ".", " ", "After"}], " ", "\"\<$\>\"", 
           " ", "there", " ", "are", " ", "the", " ", "products", " ", "that",
            " ", "encapsulate", " ", "the", " ", "constraints", " ", "info", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"e", ".", "g", ".", " ", 
                RowBox[{"-", "3"}]}], 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}]}], "..."}], 
             ")"}], ".", " ", "Its"}], " ", "position", " ", "is", " ", 
           "fundamental", " ", "to", " ", "take", " ", "both", " ", 
           RowBox[{"informations", "."}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t1", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"StringPosition", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"totinfo", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<$\>\""}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{"position", " ", "of", " ", "first", " ", "\"\<$\>\""}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"t2", "=", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"StringTake", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"totinfo", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"t1", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "numerical", " ", "factor", " ", "preceeding", " ", "constraints"}],
           "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Is", " ", "there", " ", "a", " ", "numerical", " ", 
            RowBox[{"factor", "?", " ", "If"}], " ", "yes", " ", "extract", 
            " ", "it", " ", "with", " ", "\"\<$v...\>\""}], ",", " ", 
           RowBox[{"if", " ", "no"}], ",", " ", 
           RowBox[{
           "nothing", " ", "more", " ", "needs", " ", "to", " ", "be", " ", 
            "done"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"t1", "\[NotEqual]", "1"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"totinfo", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"totinfo", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", "2"}], "}"}], "\[Rule]", 
                RowBox[{"StringTake", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"totinfo", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
                  RowBox[{"{", 
                   RowBox[{"t1", ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
            " ", 
            RowBox[{"(*", 
             RowBox[{"extract", " ", "\"\<$v...\>\""}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"totinfo", "=", " ", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"totinfo", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", "1"}], "}"}], "\[Rule]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"totinfo", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "*", "t2"}]}]}], "]"}]}], 
            ";"}]}], " ", 
          RowBox[{"(*", 
           RowBox[{
           "numerical", " ", "factor", " ", "setted", " ", "in", " ", "its", 
            " ", "slot"}], "*)"}], "\[IndentingNewLine]", "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "Transform", " ", "the", " ", "constraint", " ", "part", " ", "to",
             " ", "the", " ", "wanted", " ", "final", " ", 
            RowBox[{"form", ":", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], "[", 
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "]"}], ".", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$v", "[", "1", "]"}], "[", "i2", "]"}], "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "+", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "k", "]"}], "-", 
                  RowBox[{
                   RowBox[{"$v", "[", "1", "]"}], "[", "l", "]"}]}], "]"}]}], 
               "..."}], " ", "--"}]}]}], "->", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "i", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}]}], "}"}], ",", 
             " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", "1", "]"}], "[", "i2", "]"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"$v", "[", "1", "]"}], "[", "j", "]"}], "+", 
                RowBox[{
                 RowBox[{"$v", "[", "1", "]"}], "[", "k", "]"}], "-", 
                RowBox[{
                 RowBox[{"$v", "[", "1", "]"}], "[", "l", "]"}]}]}], "}"}], 
             ",", " ", "..."}], " ", "}"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"totinfo", "=", 
          RowBox[{"ReplacePart", "[", 
           RowBox[{"totinfo", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i", ",", "2"}], "}"}], "\[Rule]", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"\"\<{{\>\"", ",", 
                RowBox[{"StringReplace", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"totinfo", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"\"\<[$v\>\"", "\[Rule]", "\"\<,$v\>\""}], ",", 
                    RowBox[{"\"\<]]\>\"", "\[Rule]", "\"\<]\>\""}], ",", 
                    RowBox[{"\"\<.\>\"", "\[Rule]", "\"\<},{\>\""}]}], 
                   "}"}]}], "]"}], ",", "\"\<}}\>\""}], "]"}], "]"}]}]}], 
           "]"}]}]}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"factor", ",", "totinfo"}], "}"}]}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{{3.8220367410716867`*^9, 3.8220367580349436`*^9}, {
   3.826510367616681*^9, 3.826510387111784*^9}, {3.8265104380618715`*^9, 
   3.8265105179113855`*^9}, {3.8265131011713953`*^9, 3.82651316996873*^9}, {
   3.8265132461095233`*^9, 3.8265132488357487`*^9}, 3.826515118703068*^9, {
   3.8313823192959404`*^9, 3.8313823289467173`*^9}, {3.8316343584762278`*^9, 
   3.8316344036380925`*^9}, {3.8316344493577695`*^9, 
   3.8316345548693705`*^9}, {3.8316345857640142`*^9, 
   3.8316346270772524`*^9}, {3.8316346573870745`*^9, 
   3.8316346915032997`*^9}, {3.8316347253889847`*^9, 
   3.8316347426557684`*^9}, {3.831634772847265*^9, 3.8316347818554783`*^9}, {
   3.8316350163077407`*^9, 3.8316350539873905`*^9}, {3.8316354010436*^9, 
   3.831635446905986*^9}, {3.8316354920897307`*^9, 3.8316355546835938`*^9}, {
   3.831635588099576*^9, 3.8316357304914894`*^9}, {3.8316357845022106`*^9, 
   3.831635890320515*^9}, {3.831635939531231*^9, 3.8316359938496265`*^9}, {
   3.8316360411164155`*^9, 3.831636139234605*^9}, {3.8316392257218075`*^9, 
   3.831639259107766*^9}, {3.831639297890837*^9, 3.831639424426773*^9}, 
   3.831639471991931*^9, 3.8316482311667943`*^9, {3.831648274808963*^9, 
   3.831648275808728*^9}, {3.8316483157206807`*^9, 3.8316483419620833`*^9}, {
   3.831648393130495*^9, 3.83164843669909*^9}, {3.8316485401954722`*^9, 
   3.8316485407734623`*^9}, {3.83164866438929*^9, 3.8316487178197117`*^9}, {
   3.831648819519842*^9, 3.8316488418978586`*^9}, {3.831649026609768*^9, 
   3.8316490775585566`*^9}, {3.8316491108908014`*^9, 3.831649111109346*^9}, {
   3.831649154771575*^9, 3.831649209542062*^9}, {3.8316492711730766`*^9, 
   3.831649271969763*^9}, {3.8316493585789766`*^9, 3.831649383680636*^9}, 
   3.844227461064967*^9, 3.8452215099572024`*^9, {3.883211921851276*^9, 
   3.883211930480525*^9}, 3.883211977357293*^9, {3.8832120158150673`*^9, 
   3.8832120551811285`*^9}, {3.8832121454504595`*^9, 
   3.8832123093071923`*^9}, {3.883212359069395*^9, 3.8832125900391717`*^9}, {
   3.8832209630409718`*^9, 3.883220966900613*^9}, {3.8832210192718973`*^9, 
   3.8832210245468163`*^9}, 3.8832216095936546`*^9, {3.8832216629470797`*^9, 
   3.8832217235354624`*^9}, 3.883221763586698*^9, {3.8832218060812445`*^9, 
   3.883221854516204*^9}, {3.883221890336934*^9, 
   3.883221903350365*^9}},ExpressionUUID->"3f208db3-64ff-4e5d-abb4-\
b4f50f297bac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**"}], "*", 
    RowBox[{
    "EXAMPLE", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**"}]}], 
   "***************************)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SaturateToConstraints", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<$epsu\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"\"\<0\>\"", ",", "\"\<1\>\""}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<0\>\"", ",", "\"\<$l\>\""}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<1\>\"", ",", "\"\<$l\>\""}], "}"}]}], "}"}]}], "}"}], 
    "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"list", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\"\<1\>\"", ",", "\"\<$u\>\""}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<$epsl\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"\"\<1\>\"", ",", "\"\<2\>\""}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\"\<2\>\"", ",", "\"\<$u\>\""}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<$epsl\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"\"\<3\>\"", ",", "\"\<4\>\""}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<$delta\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"\"\<4\>\"", ",", "\"\<5\>\""}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<$epsu\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"\"\<6\>\"", ",", "\"\<5\>\""}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<$epsu\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"\"\<3\>\"", ",", "\"\<7\>\""}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<$delta\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"\"\<8\>\"", ",", "\"\<7\>\""}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\"\<8\>\"", ",", "\"\<$l\>\""}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<$epsu\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"\"\<9\>\"", ",", "\"\<11\>\""}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<$epsl\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"\"\<10\>\"", ",", "\"\<9\>\""}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"6", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\"\<6\>\"", ",", "\"\<$l\>\""}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<$delta\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"\"\<10\>\"", ",", "\"\<11\>\""}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\"\<12\>\"", ",", "\"\<$u\>\""}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\"\<12\>\"", ",", "\"\<$l\>\""}], "}"}]}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"SaturateToConstraints", "[", "list", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8211565440291524`*^9, 3.821156567218059*^9}, {
   3.8211626762448845`*^9, 3.8211626769022017`*^9}, {3.8211627427321253`*^9, 
   3.821162778227193*^9}, {3.8212623332111597`*^9, 3.821262333266445*^9}, 
   3.821262364382986*^9, {3.8212624100648856`*^9, 3.821262416242923*^9}, {
   3.821262495337998*^9, 3.821262526531683*^9}, 3.8215864706439667`*^9, 
   3.821586627521988*^9, {3.8215908169147515`*^9, 3.8215908195070763`*^9}, {
   3.8215909420306916`*^9, 3.821590945255636*^9}, {3.8215910677869277`*^9, 
   3.8215911684690237`*^9}, {3.821591332901623*^9, 3.8215913577405186`*^9}, 
   3.8215915199491234`*^9, {3.82159161048525*^9, 3.821591691578294*^9}, {
   3.8215917249303474`*^9, 3.821591754369393*^9}, {3.821591785574188*^9, 
   3.821591798673543*^9}, {3.821591875529419*^9, 3.821591878422936*^9}, {
   3.8215919120773897`*^9, 3.8215919329418116`*^9}, {3.821591972621694*^9, 
   3.821591999869882*^9}, {3.821592044900524*^9, 3.8215920536971908`*^9}, 
   3.8215920967704115`*^9, {3.82159212744203*^9, 3.8215921691444798`*^9}, {
   3.8215922896387367`*^9, 3.821592306216876*^9}, {3.8215923509297996`*^9, 
   3.821592398514434*^9}, {3.8215924516040173`*^9, 3.8215925289956183`*^9}, {
   3.821592590184873*^9, 3.821592605205701*^9}, {3.8215929830281906`*^9, 
   3.8215929885967073`*^9}, {3.8215930521168666`*^9, 3.821593091414538*^9}, {
   3.8215974709451632`*^9, 3.8215974795890512`*^9}, 3.8215995388743277`*^9, {
   3.8216048379128256`*^9, 3.8216048433786907`*^9}, {3.8216078702918463`*^9, 
   3.8216078710774794`*^9}, {3.8216324039467244`*^9, 3.821632420549838*^9}, {
   3.821632512399865*^9, 3.821632529380257*^9}, {3.8216325872138233`*^9, 
   3.8216325978090644`*^9}, 3.8216326459813995`*^9, {3.8216327167910213`*^9, 
   3.8216327327554426`*^9}, {3.8216327958666935`*^9, 3.821632838632825*^9}, {
   3.821632943199069*^9, 3.8216331697350736`*^9}, 3.821633214436633*^9, {
   3.821633256202839*^9, 3.821633319882452*^9}, 3.821633430502644*^9, {
   3.8216334680969763`*^9, 3.8216334955168476`*^9}, {3.8216335786019487`*^9, 
   3.8216335810230055`*^9}, {3.8216357531227694`*^9, 
   3.8216358033048024`*^9}, {3.821635875635601*^9, 3.8216359038526373`*^9}, {
   3.821635942144865*^9, 3.8216361147728004`*^9}, {3.8216361648608866`*^9, 
   3.821636323902734*^9}, 3.8216363862250657`*^9, {3.821719284659368*^9, 
   3.8217193455658255`*^9}, {3.821719394206891*^9, 3.8217194494500914`*^9}, {
   3.821719491480667*^9, 3.821719538538989*^9}, {3.8217195792464724`*^9, 
   3.821719653862875*^9}, {3.821719707256241*^9, 3.8217197248552027`*^9}, {
   3.821719766329917*^9, 3.8217198193161373`*^9}, {3.8217198506936684`*^9, 
   3.8217198554590025`*^9}, {3.8217200968862123`*^9, 
   3.8217203497996473`*^9}, {3.8217203874020777`*^9, 
   3.8217203878463326`*^9}, {3.821720476262991*^9, 3.8217205168684654`*^9}, {
   3.8217205657245584`*^9, 3.8217206067286596`*^9}, {3.821720698239761*^9, 
   3.821720698599825*^9}, {3.8217207316758823`*^9, 3.821720739982308*^9}, {
   3.8217207817741733`*^9, 3.8217208231069126`*^9}, {3.8217208562395916`*^9, 
   3.821720862161022*^9}, {3.821720911178835*^9, 3.8217209402469006`*^9}, {
   3.821720981038663*^9, 3.8217209949938507`*^9}, {3.821721028201256*^9, 
   3.8217210367884674`*^9}, {3.8217212873978305`*^9, 3.821721287660989*^9}, {
   3.821721321313244*^9, 3.821721328435207*^9}, {3.821721371064624*^9, 
   3.8217214164347115`*^9}, {3.821721454534197*^9, 3.821721479393225*^9}, {
   3.8217215278593197`*^9, 3.821721566751077*^9}, {3.8217216136898117`*^9, 
   3.8217217691641665`*^9}, {3.821721809255788*^9, 3.8217218099602833`*^9}, {
   3.8217218459451647`*^9, 3.8217219131737556`*^9}, {3.8217219752383437`*^9, 
   3.8217219782223415`*^9}, {3.8217220436742454`*^9, 
   3.8217220490435057`*^9}, {3.821722114149517*^9, 3.82172214474552*^9}, {
   3.8217222110977*^9, 3.821722312524619*^9}, {3.8217223834010267`*^9, 
   3.821722562372864*^9}, {3.8217227770668173`*^9, 3.8217228634749312`*^9}, {
   3.8217228985844507`*^9, 3.821722908595397*^9}, {3.8217231293027763`*^9, 
   3.8217231913580256`*^9}, {3.821723250888891*^9, 3.8217232589707212`*^9}, {
   3.821723338789383*^9, 3.8217233745984387`*^9}, {3.821723492591228*^9, 
   3.8217235040223665`*^9}, {3.8217235585168247`*^9, 3.821723570594541*^9}, {
   3.821723601177363*^9, 3.821723681619915*^9}, {3.8217556964428377`*^9, 
   3.821756092016246*^9}, {3.8217562241252985`*^9, 3.8217562783690042`*^9}, {
   3.8217565561356583`*^9, 3.8217565644859343`*^9}, {3.8217566070450153`*^9, 
   3.8217566333252316`*^9}, {3.821756731285421*^9, 3.8217567548135767`*^9}, {
   3.821758238178342*^9, 3.821758250476602*^9}, {3.821758533598341*^9, 
   3.821758540530135*^9}, {3.8217585947149706`*^9, 3.8217586009642315`*^9}, {
   3.8217586532514725`*^9, 3.821758657686567*^9}, {3.8217587165085793`*^9, 
   3.8217587409226027`*^9}, {3.826513218777666*^9, 3.8265132340810175`*^9}, 
   3.8265151737598276`*^9, {3.8338053220869617`*^9, 3.8338053335729265`*^9}, {
   3.8452214746314077`*^9, 3.845221495212536*^9}, {3.8493210283097057`*^9, 
   3.8493210578043737`*^9}, {3.8493211206138144`*^9, 3.849321132560946*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"e218e1c2-ed47-411b-b576-6a7ef50585cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "0", "]"}], ",", 
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}]}], "}"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}]}], "}"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "0", "]"}], "-", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "+", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}]}]}], "}"}], 
        "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.821722256042715*^9, 3.821722313219678*^9}, 
   3.8217223945674734`*^9, 3.821722424749208*^9, 3.8217224552965555`*^9, 
   3.821722529477724*^9, 3.8217230935191803`*^9, 3.8217231330980043`*^9, 
   3.821723224774827*^9, 3.821723449311561*^9, 3.8217235091314125`*^9, 
   3.8217236098449726`*^9, {3.82172364173885*^9, 3.8217236455663595`*^9}, {
   3.821755724586733*^9, 3.8217557323831167`*^9}, {3.8217560417273655`*^9, 
   3.821756047083125*^9}, 3.821756094440729*^9, 3.8217562986641417`*^9, 
   3.82175656772941*^9, 3.8217566353486347`*^9, {3.8217567390192776`*^9, 
   3.8217567562114067`*^9}, {3.8217582329414587`*^9, 3.821758252540555*^9}, 
   3.821758541710232*^9, 3.821758615786662*^9, 3.821758671393482*^9, 
   3.849320998264282*^9, 3.8493210397080903`*^9, 3.8493211024063244`*^9, 
   3.8493211345279274`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"ef7e8861-4b2e-46e0-86d4-985f63f0969e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "4"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "+", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "-", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "+", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "-", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "+", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "-", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "+", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "-", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "+", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "-", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "+", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "-", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "+", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "-", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "+", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "-", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "+", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "-", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "+", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "-", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "+", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "-", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "+", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "-", 
            RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}]}], "}"}]}], 
        "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.821722256042715*^9, 3.821722313219678*^9}, 
   3.8217223945674734`*^9, 3.821722424749208*^9, 3.8217224552965555`*^9, 
   3.821722529477724*^9, 3.8217230935191803`*^9, 3.8217231330980043`*^9, 
   3.821723224774827*^9, 3.821723449311561*^9, 3.8217235091314125`*^9, 
   3.8217236098449726`*^9, {3.82172364173885*^9, 3.8217236455663595`*^9}, {
   3.821755724586733*^9, 3.8217557323831167`*^9}, {3.8217560417273655`*^9, 
   3.821756047083125*^9}, 3.821756094440729*^9, 3.8217562986641417`*^9, 
   3.82175656772941*^9, 3.8217566353486347`*^9, {3.8217567390192776`*^9, 
   3.8217567562114067`*^9}, {3.8217582329414587`*^9, 3.821758252540555*^9}, 
   3.821758541710232*^9, 3.821758615786662*^9, 3.821758671393482*^9, 
   3.849320998264282*^9, 3.8493210397080903`*^9, 3.8493211024063244`*^9, 
   3.8493211346985626`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"2d7cdcf7-8e1d-43d0-a1f4-1d838035b6bc"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.821756764252281*^9},ExpressionUUID->"6421f2d6-e043-4cf3-aff0-\
70713a750607"]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e7a311f6-be43-43ff-9b61-f1b022882ae4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3251, 64, 500, "Text",ExpressionUUID->"96c21626-8f60-4d11-bcc9-6abe4047d2f7"],
Cell[3812, 86, 83966, 2010, 5338, "Input",ExpressionUUID->"3f208db3-64ff-4e5d-abb4-b4f50f297bac"],
Cell[CellGroupData[{
Cell[87803, 2100, 9253, 180, 219, "Input",ExpressionUUID->"e218e1c2-ed47-411b-b576-6a7ef50585cb"],
Cell[97059, 2282, 2191, 55, 48, "Output",ExpressionUUID->"ef7e8861-4b2e-46e0-86d4-985f63f0969e"],
Cell[99253, 2339, 17647, 501, 381, "Output",ExpressionUUID->"2d7cdcf7-8e1d-43d0-a1f4-1d838035b6bc"]
}, Open  ]],
Cell[116915, 2843, 128, 3, 28, "Input",ExpressionUUID->"6421f2d6-e043-4cf3-aff0-70713a750607"]
}
]
*)



==> anc/Theta-programs/Constructing-theta-diagrams/ToDiagram.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     10766,        277]
NotebookOptionsPosition[     10057,        257]
NotebookOutlinePosition[     10493,        274]
CellTagsIndexPosition[     10450,        271]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
momenta=$v[1][i]*$p*$v[2][j]+...  will be transformed into \
{{{$v[1][i],$v[2][j]},p},...}. 

Multiple addends can be treated as if they were and array, e.g. to select a \
given $p/$v element between multiple addends in \"momenta\" one can use \
\"momenta[[i]][[j]]\". This would select the i^th addend and its j^th element \
in product. 
Once one addend is elaborated it is removed by subtraction. It is possible \
however that in successive subtractions one remains with only one addend. In \
that case one doesn't need two indexes \"momenta[[1]][[j]]\" but only one \
\"momenta[[j]]\"to point to $p/$v. This missmatch in the possible depth for \
the array \[OpenCurlyDoubleQuote]momenta\[CloseCurlyDoubleQuote] can give \
errors in the iterated processes and this is suitably taken into account in \
the algorithm.
There is also a \"If\" due to the fact that the last addend could have \
Length=3 or 4 elements, depending on if there is also a numerical factor in \
front of that addend.

ACHTUNG: it's important that at this level all stays parametrical for the \
\"While\" to work.\
\>", "Text",
 CellChangeTimes->{{3.831386488407413*^9, 3.83138650860786*^9}, {
  3.831639917411418*^9, 3.8316399530122747`*^9}, {3.831640064940261*^9, 
  3.831640140264533*^9}, {3.8832127629872017`*^9, 3.883212769424265*^9}, {
  3.88322200037234*^9, 3.8832220385554385`*^9}, {3.8832220736140165`*^9, 
  3.8832221010704947`*^9}},ExpressionUUID->"4863606c-f466-4e6c-9377-\
9fb2ebd569ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "program", " ", "takes", " ", "a", " ", "sum", " ", "of", " ",
     "various", " ", "momenta", " ", "\"\<$p[1][2]*$v[1][1]*$v[2][2]+...\>\"",
     " ", "and", " ", "it", " ", "transforms", " ", "it", " ", "into", " ", 
    "\"\<{{{$v[1][1],$v[2][2]},$p[1][2]},...}\>\""}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ToDiagram", "[", "momenta_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ptot", ",", "v1", ",", "v2", ",", "p", ",", "res"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ptot", "=", "momenta"}], ";", "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "ptot", "]"}], "\[NotEqual]", "0"}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"ptot", ",", "$v"}], "]"}], "]"}], "\[NotEqual]", 
             "2"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"ptot", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Equal]", "3"}], 
              ",", 
              RowBox[{
               RowBox[{"v1", "=", 
                RowBox[{
                 RowBox[{"ptot", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], ";", 
               RowBox[{"v2", "=", 
                RowBox[{
                 RowBox[{"ptot", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}]}], ",", 
              RowBox[{
               RowBox[{"v1", "=", 
                RowBox[{
                 RowBox[{"ptot", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], ";", 
               RowBox[{"v2", "=", 
                RowBox[{
                 RowBox[{"ptot", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}]}]}], "]"}], ",", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "ptot", "]"}], "\[Equal]", "3"}], ",", 
              RowBox[{
               RowBox[{"v1", "=", 
                RowBox[{"ptot", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], ";", 
               RowBox[{"v2", "=", 
                RowBox[{"ptot", "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}]}], ",", 
              RowBox[{
               RowBox[{"v1", "=", 
                RowBox[{"ptot", "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], ";", 
               RowBox[{"v2", "=", 
                RowBox[{"ptot", "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}]}]}], "]"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"p", "=", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"ptot", ",", 
             RowBox[{"v1", "*", "v2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"res", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"res", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"v1", ",", "v2"}], "}"}], ",", "p"}], "}"}]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"ptot", "=", 
           RowBox[{"ExpandAll", "[", 
            RowBox[{"ptot", "-", 
             RowBox[{"v1", "*", "v2", "*", "p"}]}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.8221124683554187`*^9, {3.824130229048195*^9, 3.8241302499164333`*^9}, {
   3.8259479215217447`*^9, 3.8259479227731915`*^9}, {3.8264590704650674`*^9, 
   3.826459441236418*^9}, 3.826530873217559*^9, {3.8308562961079636`*^9, 
   3.8308563084889174`*^9}, {3.8308735686273427`*^9, 
   3.8308735715342317`*^9}, {3.8308736947950945`*^9, 3.830873698311204*^9}, {
   3.8313863197490396`*^9, 3.8313863542294145`*^9}, {3.831386465351159*^9, 
   3.831386471249634*^9}, 3.8452218388148904`*^9, 3.850575411067676*^9, {
   3.8832128354421716`*^9, 
   3.8832128359420176`*^9}},ExpressionUUID->"2b1c53a0-6ab7-44d9-b297-\
17e72fc33c03"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
       "**"}], "**"}], "**", "**", "**", 
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**"}]}], "*", 
    RowBox[{"EXAMPLE", "**", "**", "**", "**"}], "*", "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**"}]}], "******)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"momenta", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"$p", "[", "1", "]"}], "[", "2", "]"}], "*", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"$p", "[", "1", "]"}], "[", "3", "]"}], "*", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{
        RowBox[{"$p", "[", "1", "]"}], "[", "2", "]"}], "*", 
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "*", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ToDiagram", "[", "momenta", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8264594645540023`*^9, 3.826459631875247*^9}, {
  3.826530519883768*^9, 3.826530851583127*^9}, {3.8338053958569655`*^9, 
  3.833805397295457*^9}, {3.845221841113978*^9, 3.8452218552132535`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"430da095-5f3d-47bf-9325-478a8ba13c65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"$p", "[", "1", "]"}], "[", "2", "]"}], "+", 
      RowBox[{
       RowBox[{"$p", "[", "1", "]"}], "[", "3", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
       RowBox[{
        RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      RowBox[{
       RowBox[{"$p", "[", "1", "]"}], "[", "2", "]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8264596174456778`*^9, 3.8264596221492176`*^9}, 
   3.845221865360671*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"d2228e51-6bf1-4c80-81a6-46d070e1fef3"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6b3c9f25-7030-4d79-abe6-3587e66ed1ab"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1483, 27, 242, "Text",ExpressionUUID->"4863606c-f466-4e6c-9377-9fb2ebd569ec"],
Cell[2044, 49, 4955, 114, 504, "Input",ExpressionUUID->"2b1c53a0-6ab7-44d9-b297-17e72fc33c03"],
Cell[CellGroupData[{
Cell[7024, 167, 1989, 53, 124, "Input",ExpressionUUID->"430da095-5f3d-47bf-9325-478a8ba13c65"],
Cell[9016, 222, 1025, 32, 48, "Output",ExpressionUUID->"d2228e51-6bf1-4c80-81a6-46d070e1fef3"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Theta-diagrams-elaboration/CyclesAndPaths.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     31297,        751]
NotebookOptionsPosition[     30580,        731]
NotebookOutlinePosition[     31016,        748]
CellTagsIndexPosition[     30973,        745]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "takes", " ", "as", " ", "a", " ", "input",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"graph", " ", "of", " ", "cycles", " ", "and", " ", "paths"}],
         ",", "thetas", ",", 
        RowBox[{
         SubscriptBox["p", "\[Mu]"], 
         SuperscriptBox["\[Sigma]", "\[Mu]"]}]}], "}"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"with", " ", "thetas", " ", "and", " ", 
         SubscriptBox["p", "\[Mu]"], 
         SuperscriptBox["\[Sigma]", "\[Mu]"], " ", "being", " ", 
         "respectively", " ", "the", " ", "content", " ", "of", " ", 
         "$algebraic", " ", "the", " ", "$algebraic2", " ", "elements", " ", 
         "in", " ", "DiagramFactorDivision"}], ")"}], ".", " ", "Its"}], " ", 
      "output", " ", "is", " ", 
      RowBox[{
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"cycle", " ", "1"}], "}"}], ",", "..."}], "}"}], "  ", 
         ",", "  ", 
         RowBox[{"{", 
          RowBox[{"prefactor", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"index_", "1.1"}], ",", " ", 
               RowBox[{"index_", "1.2"}], ",", " ", 
               RowBox[{"path", " ", "1"}]}], "}"}], ",", " ", "..."}], 
            "}"}]}], "}"}]}], " ", "}"}], ".", "\[IndentingNewLine]", "    ", 
       RowBox[{"(", "A", ")"}]}], " ", "\[IndentingNewLine]", "  ", "cycle"}],
      "=", 
     RowBox[{
      RowBox[{
      "cyclically", " ", "ordered", " ", "list", " ", "of", " ", "weights", 
       "\[IndentingNewLine]", "    ", 
       RowBox[{"(", "B", ")"}], "\[IndentingNewLine]", " ", "prefactor"}], 
      "=", "sign"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "it", " ", "is", " ", "the", " ", "factor", " ", "due", " ", "to", " ", 
       "theta", " ", "anti"}], "-", "commutations", " ", "+", " ", 
      RowBox[{
      "\"\<1/2(-1)^n\>\"", " ", "terms", " ", "of", " ", "the", " ", "paths", 
       " ", 
       RowBox[{"(", 
        RowBox[{"for", " ", "all", " ", "paths"}], ")"}]}], " ", "+", " ", 
      RowBox[{
      "sign", " ", "that", " ", "might", " ", "arise", " ", "when", " ", "a", 
       " ", "\"\<\!\(\*SubscriptBox[\(p\), \
\(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Sigma]\), \(\[Mu]\)]\) \[Element] \
$algebraic2\>\"", " ", "attaches", " ", "to", " ", "indexes", " ", "of", " ", 
       "a", " ", "path", "\[IndentingNewLine]", "  ", 
       RowBox[{"(", "C", ")"}], "\[IndentingNewLine]", "path"}]}], "=", 
     RowBox[{
     "ordered", " ", "list", " ", "of", " ", "weights", " ", "representing", 
      " ", "the", " ", "\"\<p_\\mu sigma^\\mu\>\"", " ", 
      RowBox[{"products", "."}]}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"CyclesAndPaths", "[", "list_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "g", ",", "factor", ",", "thetas", ",", "momenta", ",", "c", ",", "p", 
        ",", "i", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", "description"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "=", 
        RowBox[{"list", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", 
       RowBox[{"(*", "graph", "*)"}], "\[IndentingNewLine]", "factor", ";", 
       " ", 
       RowBox[{"(*", 
        RowBox[{"overall", " ", "numerical", " ", "factors"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"thetas", "=", 
        RowBox[{"list", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "list", " ", "of", " ", "thetas", " ", "that", " ", "will", " ", 
         "give", " ", "triangular", " ", "vertices"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"momenta", "=", 
        RowBox[{"list", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "will", " ", "contain", " ", "\"\<p_\\mu\\sigma^\\mu\>\"", " ", 
         "terms", " ", "from", " ", "the", " ", "external", " ", "lines"}], 
        "*)"}], "\[IndentingNewLine]", "c", ";", "p", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "will", " ", "contain", " ", "the", " ", "list", " ", "representing", 
         " ", "cycles", " ", "and", " ", "paths"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "there", " ", "are", " ", "paths", " ", "to", " ", 
          "find"}], ",", " ", 
         RowBox[{"find", " ", "them"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "thetas", "]"}], ">", "0"}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"g", ",", "factor", ",", "p"}], "}"}], "=", 
           RowBox[{"PathsElaborations", "[", 
            RowBox[{"{", 
             RowBox[{"g", ",", "thetas"}], "}"}], "]"}]}], ";", " ", 
          RowBox[{"(*", 
           RowBox[{
           "find", " ", "paths", " ", "and", " ", "update", " ", "the", " ", 
            "graph", " ", "by", " ", "removing", " ", "said", " ", "paths"}], 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"factor", ",", "p"}], "}"}], "=", 
           RowBox[{"AttachMomentaMatrices", "[", 
            RowBox[{"{", 
             RowBox[{"factor", ",", "p", ",", "momenta"}], "}"}], "]"}]}], 
          ";", " ", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"attach", " ", "\"\<p_\\mu\\sigma^\\mu\>\""}], "-", 
            RowBox[{
            "type", " ", "of", " ", "matrices", " ", "and", " ", "update", 
             " ", "\"\<factor\>\"", " ", "and", " ", "\"\<p\>\""}]}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"p", "=", 
           RowBox[{"{", 
            RowBox[{"factor", ",", "p"}], "}"}]}], ";"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
         RowBox[{"(*", 
          RowBox[{"ELSE", "..."}], "*)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"p", "=", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"{", "}"}]}], "}"}]}], ";"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Now", " ", "find", " ", "the", " ", "cycles"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"c", "=", 
        RowBox[{"MyFindCycles", "[", "g", "]"}]}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"c", ",", "p"}], "}"}]}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.826466702011018*^9, 3.826466734319375*^9}, {
   3.8265315704683256`*^9, 3.826531641222392*^9}, {3.826531673325386*^9, 
   3.826531708465965*^9}, 3.826642142488248*^9, 3.8338096867180405`*^9, 
   3.845225128314517*^9, {3.8452753987205133`*^9, 3.845275479095931*^9}, 
   3.845284817780366*^9, 3.850648573098447*^9, {3.8510013662661085`*^9, 
   3.8510013995958796`*^9}, {3.8510014343995132`*^9, 
   3.8510015679597263`*^9}, {3.8510016147744904`*^9, 3.851001648912629*^9}, {
   3.8510016887284327`*^9, 3.851001833799535*^9}, {3.8510018957017937`*^9, 
   3.8510018995941496`*^9}, {3.8510019434978995`*^9, 
   3.8510021035844736`*^9}, {3.8510022794725866`*^9, 
   3.8510022925824533`*^9}, {3.8510023286891584`*^9, 3.851002329328085*^9}, {
   3.8510024265870557`*^9, 3.8510024480918226`*^9}, {3.8510025626879787`*^9, 
   3.8510026188235254`*^9}, {3.8510027949412847`*^9, 
   3.8510027958478575`*^9}, {3.8510106914354177`*^9, 3.851010718078991*^9}, {
   3.8510110489585414`*^9, 3.8510110745616283`*^9}, {3.851330476123544*^9, 
   3.851330510391758*^9}, 3.8620444693308306`*^9, {3.8832285350858536`*^9, 
   3.883228577008442*^9}, {3.883228612588215*^9, 3.8832286896524115`*^9}, {
   3.88322872964291*^9, 3.8832287459548874`*^9}, {3.8832288093773456`*^9, 
   3.883228856942753*^9}, {3.883389584090726*^9, 3.8833896722881637`*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"009cd512-1c80-44dc-ba8b-ffc9a316b235"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"**", "**", "**", "**"}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", 
    RowBox[{"*", "EXAMPLES"}]}], "****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", "**", "**", "**"}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"graph", "=", 
    RowBox[{"EdgeTaggedGraph", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "6", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "6", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}]}], "}"}], ",", 
      RowBox[{"EdgeWeight", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "p1", ",", "p2", ",", "p3", ",", "p4", ",", "p5", ",", "p6", ",", 
         "p7", ",", "p8", ",", "p9", ",", "p10", ",", "p11", ",", "p12", ",", 
         "p13"}], "}"}]}], ",", 
      RowBox[{"EdgeStyle", "->", "Dashed"}], ",", 
      RowBox[{"VertexStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], "->", "Black"}], 
         ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}], "->", "White"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}], "->", "White"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], "->", "White"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}], "->", "White"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], "->", "White"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "6", "]"}], "->", "White"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], "->", "White"}]}], 
        "}"}]}], ",", 
      RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}], ",", 
      RowBox[{"EdgeLabels", "\[Rule]", "\"\<EdgeWeight\>\""}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"thetas", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", "\"\<2\>\""}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", "\"\<1\>\""}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
         "\"\<3dot\>\""}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", "\"\<4\>\""}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"momenta", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"q", ",", 
        RowBox[{"{", 
         RowBox[{"\"\<777dot\>\"", ",", "\"\<2\>\""}], "}"}]}], "}"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"CyclesAndPaths", "[", 
    RowBox[{"{", 
     RowBox[{"graph", ",", "endpoints", ",", "momentalist"}], "}"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.85100234298951*^9, 3.85100238012298*^9}, 
   3.8510107247736797`*^9, 3.851010756830206*^9, {3.85101097937562*^9, 
   3.851011002841688*^9}, 3.8510110922192774`*^9, {3.8510117444883485`*^9, 
   3.8510117502351685`*^9}, {3.851012463614543*^9, 
   3.8510124639512715`*^9}},ExpressionUUID->"4eb9a6e2-3a2e-4c67-bdc8-\
2e26798dc4d7"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
       $CellContext`$v[1][1], 
       $CellContext`$v[2][1], 
       $CellContext`$v[1][2], 
       $CellContext`$v[2][2], 
       $CellContext`$v[1][3], 
       $CellContext`$v[2][3], 
       $CellContext`$v[1][4], 
       $CellContext`$v[2][4], 
       $CellContext`$v[1][5], 
       $CellContext`$v[2][5], 
       $CellContext`$v[1][6], 
       $CellContext`$v[1][7], 
       $CellContext`$v[2][6], 
       $CellContext`$v[1][8], 
       $CellContext`$v[2][7]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {5, 6}, {7, 
       6}, {7, 8}, {5, 8}, {9, 10}, {11, 10}, {12, 13}, {14, 13}, {14, 15}}, 
       Null, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
      EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {
         Dashing[{Small, Small}]}, VertexLabels -> {"Name"}, 
       VertexStyle -> {$CellContext`$v[1][5] -> 
         GrayLevel[0], $CellContext`$v[2][1] -> 
         GrayLevel[1], $CellContext`$v[1][4] -> 
         GrayLevel[0], $CellContext`$v[1][7] -> 
         GrayLevel[0], $CellContext`$v[2][7] -> 
         GrayLevel[1], $CellContext`$v[2][5] -> 
         GrayLevel[1], $CellContext`$v[1][3] -> 
         GrayLevel[0], $CellContext`$v[1][2] -> 
         GrayLevel[0], $CellContext`$v[2][2] -> 
         GrayLevel[1], $CellContext`$v[2][4] -> 
         GrayLevel[1], $CellContext`$v[2][3] -> 
         GrayLevel[1], $CellContext`$v[1][6] -> 
         GrayLevel[0], $CellContext`$v[1][1] -> 
         GrayLevel[0], $CellContext`$v[1][8] -> 
         GrayLevel[0], $CellContext`$v[2][6] -> GrayLevel[1]}, 
       EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10, $CellContext`p11, \
$CellContext`p12, $CellContext`p13}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Dashing[{Small, Small}], Arrowheads[
        Medium], {
         ArrowBox[{{0.25001000000000007`, -1.7500300000000002`}, {
          0.25001000000000007`, -2.75003}}, 0.026543362292145295`], 
         InsetBox["p1", {0.25001000000000007, -2.25003}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.25001000000000007`, -1.7500300000000002`}, {
          1.25001, -2.75003}}, 0.026543362292145295`], 
         InsetBox["p4", {0.7500100000000001, -2.25003}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.25001, -1.7500300000000002`}, {
          0.25001000000000007`, -2.75003}}, 0.026543362292145295`], 
         InsetBox["p2", {0.7500100000000001, -2.25003}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.25001, -1.7500300000000002`}, {1.25001, -2.75003}}, 
          0.026543362292145295`], 
         InsetBox["p3", {1.25001, -2.25003}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.25001000000000007`, -0.25001000000000007`}, {
          0.25001000000000007`, -1.25001}}, 0.026543362292145295`], 
         InsetBox["p5", {0.25001000000000007, -0.7500100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.25001000000000007`, -0.25001000000000007`}, {
          1.25001, -1.25001}}, 0.026543362292145295`], 
         InsetBox["p8", {0.7500100000000001, -0.7500100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.25001, -0.25001000000000007`}, {
          0.25001000000000007`, -1.25001}}, 0.026543362292145295`], 
         InsetBox["p6", {0.7500100000000001, -0.7500100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.25001, -0.25001000000000007`}, {1.25001, -1.25001}}, 
          0.026543362292145295`], 
         InsetBox["p7", {1.25001, -0.7500100000000001}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.7500299999999998`, -1.7500300000000002`}, {
          2.7500299999999998`, -2.75003}}, 0.026543362292145295`], 
         InsetBox["p9", {2.2500299999999998, -2.25003}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.7500299999999998`, -1.7500300000000002`}, {
          2.7500299999999998`, -2.75003}}, 0.026543362292145295`], 
         InsetBox["p10", {2.7500299999999998, -2.25003}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.7500299999999998`, -0.25001000000000007`}, {
          1.7500299999999998`, -1.25001}}, 0.026543362292145295`], 
         InsetBox["p11", {1.7500299999999998, -0.7500100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.7500299999999998`, -0.25001000000000007`}, {
          1.7500299999999998`, -1.25001}}, 0.026543362292145295`], 
         InsetBox["p12", {2.2500299999999998, -0.7500100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.7500299999999998`, -0.25001000000000007`}, {
          2.7500299999999998`, -1.25001}}, 0.026543362292145295`], 
         InsetBox["p13", {2.7500299999999998, -0.7500100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {GrayLevel[0], 
          DiskBox[{0.25001000000000007, -1.7500300000000002}, 
           0.026543362292145295]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "1", ")"}]}], 
          Offset[{2, 2}, {0.27655336229214533, -1.7234866377078548}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          DiskBox[{0.25001000000000007, -2.75003}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "1", ")"}]}], 
          Offset[{2, 2}, {0.27655336229214533, -2.723486637707855}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{1.25001, -1.7500300000000002}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "2", ")"}]}], 
          Offset[{2, 2}, {1.2765533622921454, -1.7234866377078548}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], DiskBox[{1.25001, -2.75003}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "2", ")"}]}], 
          Offset[{2, 2}, {1.2765533622921454, -2.723486637707855}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{0.25001000000000007, -0.25001000000000007}, 
           0.026543362292145295]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "3", ")"}]}], 
          Offset[{2, 2}, {0.27655336229214533, -0.22346663770785477}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          DiskBox[{0.25001000000000007, -1.25001}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "3", ")"}]}], 
          Offset[{2, 2}, {0.27655336229214533, -1.2234666377078547}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{1.25001, -0.25001000000000007}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "4", ")"}]}], 
          Offset[{2, 2}, {1.2765533622921454, -0.22346663770785477}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], DiskBox[{1.25001, -1.25001}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "4", ")"}]}], 
          Offset[{2, 2}, {1.2765533622921454, -1.2234666377078547}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{1.7500299999999998, -1.7500300000000002}, 
           0.026543362292145295]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "5", ")"}]}], 
          Offset[{2, 2}, {1.7765733622921451, -1.7234866377078548}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          DiskBox[{2.7500299999999998, -2.75003}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "5", ")"}]}], 
          Offset[{2, 2}, {2.776573362292145, -2.723486637707855}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{2.7500299999999998, -1.7500300000000002}, 
           0.026543362292145295]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "6", ")"}]}], 
          Offset[{2, 2}, {2.776573362292145, -1.7234866377078548}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{1.7500299999999998, -0.25001000000000007}, 
           0.026543362292145295]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "7", ")"}]}], 
          Offset[{2, 2}, {1.7765733622921451, -0.22346663770785477}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          DiskBox[{1.7500299999999998, -1.25001}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "6", ")"}]}], 
          Offset[{2, 2}, {1.7765733622921451, -1.2234666377078547}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{2.7500299999999998, -0.25001000000000007}, 
           0.026543362292145295]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "8", ")"}]}], 
          Offset[{2, 2}, {2.776573362292145, -0.22346663770785477}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          DiskBox[{2.7500299999999998, -1.25001}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "7", ")"}]}], Offset[{2, 2}, 
          {2.776573362292145, -1.2234666377078547}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.8510023854210453`*^9, 3.8510027010795383`*^9, 3.8510106599526834`*^9, {
   3.8510107225734215`*^9, 3.851010726934575*^9}, 3.8510107572005806`*^9, 
   3.851010965269797*^9, 3.8510110037361135`*^9, {3.8510110573705244`*^9, 
   3.851011092959675*^9}, 3.851011752076058*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"899ca4f6-0e5a-4f5c-a889-71038e00728d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p5", ",", "p6", ",", "p7", ",", "p8"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\<\"1\"\>", ",", "\<\"777\"\>", ",", 
         RowBox[{"{", 
          RowBox[{"p9", ",", "p10", ",", "q"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"4\"\>", ",", "\<\"3dot\"\>", ",", 
         RowBox[{"{", 
          RowBox[{"p11", ",", "p12", ",", "p13"}], "}"}]}], "}"}]}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8510023854210453`*^9, 3.8510027010795383`*^9, 3.8510106599526834`*^9, {
   3.8510107225734215`*^9, 3.851010726934575*^9}, 3.8510107572005806`*^9, 
   3.851010965269797*^9, 3.8510110037361135`*^9, {3.8510110573705244`*^9, 
   3.851011092959675*^9}, 3.8510117521069403`*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"0d69d94b-2924-4dd7-bf54-9794f34cb90c"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ca551642-3aeb-4027-871d-637b498b99d2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 8796, 197, 908, "Input",ExpressionUUID->"009cd512-1c80-44dc-ba8b-ffc9a316b235"],
Cell[CellGroupData[{
Cell[9379, 221, 6941, 194, 333, "Input",ExpressionUUID->"4eb9a6e2-3a2e-4c67-bdc8-2e26798dc4d7"],
Cell[16323, 417, 13107, 279, 346, "Output",ExpressionUUID->"899ca4f6-0e5a-4f5c-a889-71038e00728d"],
Cell[29433, 698, 1131, 30, 48, "Output",ExpressionUUID->"0d69d94b-2924-4dd7-bf54-9794f34cb90c"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Theta-diagrams-elaboration/Epsilon.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     25957,        615]
NotebookOptionsPosition[     25341,        596]
NotebookOutlinePosition[     25777,        613]
CellTagsIndexPosition[     25734,        610]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "function", " ", "mimics", " ", "the", " ", 
     SuperscriptBox["\[Epsilon]", "\[Mu]\[Nu]\[Rho]\[Sigma]"], " ", 
     RowBox[{"saturation", ".", " ", "In"}], " ", "particular", " ", "it", 
     " ", "outputs", " ", "a", " ", "linear", " ", "combination", " ", "of", 
     " ", "terms", " ", "like", " ", 
     RowBox[{"$E", "[", 
      RowBox[{"$p1", ",", "$p2", ",", "$p3", ",", 
       RowBox[{"$s", "[", "*", "]"}]}], "]"}]}], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Epsilon]", 
       SubscriptBox["\[Nu]\[Rho]\[Sigma]\[Mu]", "*"]], 
      SubscriptBox["p", 
       RowBox[{"1", ",", "\[Nu]"}]], 
      SubscriptBox["p", 
       RowBox[{"2", ",", "\[Rho]"}]], 
      RowBox[{
       SubscriptBox["p", 
        RowBox[{"3", ",", "\[Sigma]"}]], ".", "\[IndentingNewLine]", "All"}], 
      " ", "terms", " ", "\"\<$E[p,p,q,k]\>\"", " ", "or", " ", "similar", 
      " ", "are", " ", "removed", " ", "since", " ", "they", " ", "would", 
      " ", "be", " ", 
      RowBox[{"zero", ".", " ", "The"}], " ", "elements", " ", "in", " ", 
      "the", " ", "\[Epsilon]"}], "-", 
     RowBox[{"contractions", " ", "will", " ", "be", " ", "ordered", " ", 
      RowBox[{"(", "conventionally", ")"}], " ", 
      RowBox[{"alphabetically", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Epsilon", "[", 
    RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "sigma_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"lin", ",", "list", ",", "t", ",", "i", ",", "res"}], "}"}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", "description"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"lin", "=", 
        RowBox[{"TensorExpand", "[", 
         RowBox[{"TensorProduct", "[", 
          RowBox[{"mu", ",", "nu", ",", "rho", ",", "sigma"}], "]"}], "]"}]}],
        ";", " ", 
       RowBox[{"(*", 
        RowBox[{"epsilon", " ", 
         RowBox[{"tensor", "'"}], "s", " ", "linear", " ", "combination", " ", 
         RowBox[{"(", 
          RowBox[{
          "the", " ", 
           "\"\<\!\(\*StyleBox[\"\[TensorProduct]\", \"OperatorCharacter\"]\)\
\>\"", " ", "is", " ", "for", " ", "expanding", " ", "linearly"}], ")"}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"list", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "it", " ", "will", " ", "be", " ", "the", " ", "list", " ", "that",
             " ", "will", " ", "contain", " ", 
            RowBox[{"#$E", "[", 
             RowBox[{"$p1", ",", "$p2", ",", "$p3", ",", 
              RowBox[{"$s", "[", "*", "]"}]}], "]"}]}], "+"}], "..."}], "=", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], 
             "}"}], ",", "..."}], "}"}], " ", "with", " ", "all", " ", "the", 
          " ", "terms", " ", "ordered", " ", "through", " ", 
          "\"\<Sort\>\""}]}], "*)"}], "\[IndentingNewLine]", "t", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "temporary", " ", "variable", " ", "for", " ", "general", " ", 
         "needs"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"res", "=", "0"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "final", " ", 
         "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "and", " ", "only", " ", "if", " ", "one", " ", "of", " ",
           "the", " ", "entries", " ", "is", " ", "null"}], ",", " ", 
         RowBox[{"lin", "=", "0"}], ",", " ", 
         RowBox[{"return", " ", "zero"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"lin", "===", "0"}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Initialize", " ", 
         RowBox[{"\"\<list\>\"", ".", " ", "In"}], " ", "\"\<lin\>\"", " ", 
         "we", " ", "can", " ", "have", " ", "a", " ", "linear", " ", 
         "combination", " ", "of", " ", "elements", " ", 
         RowBox[{"(", 
          RowBox[{"case", " ", "[", "A", "]"}], ")"}], " ", "or", " ", "just",
          " ", "one", " ", "element", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"case", " ", "[", "B", "]"}], ")"}], ".", " ", "For"}], 
         " ", "each", " ", "case", " ", "we", " ", "can", " ", "have", " ", 
         "for", " ", "the", " ", "addends", " ", "a", " ", "numerical", " ", 
         "factor", " ", "\"\<#=!=1\>\"", " ", "for", " ", "the", " ", 
         "linear", " ", "combination", " ", "of", " ", 
         RowBox[{"#$E", "[", 
          RowBox[{"$p1", ",", "$p2", ",", "$p3", ",", 
           RowBox[{"$s", "[", "*", "]"}]}], "]"}], " ", "or", " ", 
         RowBox[{"not", ".", " ", "These"}], " ", "distinctions", " ", "are", 
         " ", "important", " ", "in", " ", "order", " ", "to", " ", "capture",
          " ", "the", " ", "elements", " ", "in", " ", 
         "\"\<lin[[i]][[j]]\>\"", " ", "that", " ", "correspond", " ", "to", 
         " ", "the", " ", "various", " ", "terms", " ", 
         RowBox[{"(", 
          RowBox[{
          "since", " ", "the", " ", "nesting", " ", "of", " ", "the", " ", 
           "array", " ", "\"\<lin\>\"", " ", "depends", " ", "on", " ", "all",
            " ", "these", " ", "cases"}], ")"}], " ", "and", " ", "convert", 
         " ", "them", " ", "into", " ", 
         RowBox[{"\"\<list\>\"", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", "**", "********)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"++", 
          RowBox[{"+", 
           RowBox[{
            RowBox[{"[", "A", "]"}], "++"}]}]}], "+"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "There", " ", "are", " ", "many", " ", "addends", " ", "in", " ", 
          RowBox[{"\"\<lin\>\"", ".", " ", "Then"}], " ", 
          RowBox[{"Length", "[", 
           RowBox[{"lin", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ">", 
         RowBox[{
         "0.", " ", "We", " ", "should", " ", "then", " ", "iterate", " ", 
          "over", " ", "each", " ", 
          RowBox[{"addend", ".", " ", "Each"}], " ", "addend", " ", "then", 
          " ", "can", " ", "have", " ", "a", " ", "overall", " ", "numerical",
           " ", "factor", " ", "or", " ", "not"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"+", 
          RowBox[{"[", 
           RowBox[{"A", ".1"}], "]"}]}], "+"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "A", " ", "particular", " ", "addend", " ", "has", " ", "a", " ", 
          "numerical", " ", "overall", " ", "factor"}], ",", " ", 
         RowBox[{
          RowBox[{"meaning", " ", "that", " ", 
           RowBox[{"Length", "[", 
            RowBox[{"lin", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "===", "2."}]}], "*)"}],
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"+", 
          RowBox[{"[", 
           RowBox[{"A", ".2"}], "]"}]}], "+"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "A", " ", "particular", " ", "addend", " ", "has", " ", "not", " ", 
         "an", " ", "overall", " ", 
         RowBox[{"factor", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", "**********)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"++", 
          RowBox[{"+", 
           RowBox[{
            RowBox[{"[", "B", "]"}], "++"}]}]}], "+"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "we", " ", "have", " ", "already", " ", "enstablished", 
          " ", "that", " ", "we", " ", "only", " ", "have", " ", "one", " ", 
          "addend"}], ",", " ", 
         RowBox[{
         "then", " ", "there", " ", "are", " ", "two", " ", "cases", " ", 
          RowBox[{"possible", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"+", 
          RowBox[{"[", 
           RowBox[{"B", ".1"}], "]"}]}], "+"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "This", " ", "single", " ", "addend", " ", "can", " ", "have", " ", 
          "a", " ", "overall", " ", "numerical", " ", 
          RowBox[{"factor", ".", " ", "This"}], " ", "means", " ", "that", 
          " ", 
          RowBox[{"Length", "[", "lin", "]"}]}], "===", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "please", " ", "notice", " ", "that", " ", "this", " ", "could", 
             " ", "be", " ", "the", " ", "case", " ", "of", " ", "a", " ", 
             "linear", " ", "combination", " ", "of", " ", "two", " ", 
             "addends"}], ",", " ", 
            RowBox[{
            "but", " ", "we", " ", "have", " ", "already", " ", "excluded", 
             " ", "that", " ", "possibiliy"}]}], ")"}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"+", 
          RowBox[{"[", 
           RowBox[{"B", ".2"}], "]"}]}], "+"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Now", " ", "that", " ", "everything", " ", "has", " ", "been", " ", 
          "excluded"}], ",", " ", 
         RowBox[{
         "the", " ", "only", " ", "possibility", " ", "is", " ", "a", " ", 
          "single", " ", "addend", " ", "without", " ", "a", " ", "numerical",
           " ", 
          RowBox[{"factor", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"lin", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "1"}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"++", 
            RowBox[{"+", 
             RowBox[{
              RowBox[{"[", "A", "]"}], "++"}]}]}], "+"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "1"}], ",", 
           RowBox[{"i", "<=", 
            RowBox[{"Length", "[", "lin", "]"}]}], ",", 
           RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"lin", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "===", "2"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"+", 
                 RowBox[{"[", 
                  RowBox[{"A", ".1"}], "]"}]}], "+"}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"t", "=", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{
                 "If", " ", "there", " ", "are", " ", "no", " ", 
                  "repretitions", " ", "in", " ", "these", " ", "terms"}], 
                 ",", " ", 
                 RowBox[{
                 "add", " ", "this", " ", "to", " ", "\"\<list\>\""}]}], 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"DuplicateFreeQ", "[", "t", "]"}], ",", 
                 RowBox[{"list", "=", 
                  RowBox[{"Append", "[", 
                   RowBox[{"list", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "*", 
                    RowBox[{"Signature", "[", "t", "]"}]}], ",", 
                    RowBox[{"Sort", "[", "t", "]"}]}], "}"}]}], "]"}]}]}], 
                "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"+", 
                 RowBox[{"[", 
                  RowBox[{"A", ".2"}], "]"}]}], "+"}], "*)"}], 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"t", "=", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"lin", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{
                 "If", " ", "there", " ", "are", " ", "no", " ", 
                  "repretitions", " ", "in", " ", "these", " ", "terms"}], 
                 ",", " ", 
                 RowBox[{
                 "add", " ", "this", " ", "to", " ", "\"\<list\>\""}]}], 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"DuplicateFreeQ", "[", "t", "]"}], ",", 
                 RowBox[{"list", "=", 
                  RowBox[{"Append", "[", 
                   RowBox[{"list", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Signature", "[", "t", "]"}], ",", 
                    RowBox[{"Sort", "[", "t", "]"}]}], "}"}]}], "]"}]}]}], 
                "]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
             "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"++", 
            RowBox[{"+", 
             RowBox[{
              RowBox[{"[", "B", "]"}], "++"}]}]}], "+"}], "*)"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "lin", "]"}], "===", "2"}], ",", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"+", 
               RowBox[{"[", 
                RowBox[{"B", ".1"}], "]"}]}], "+"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"lin", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"lin", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"lin", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"lin", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "If", " ", "there", " ", "are", " ", "no", " ", "repretitions",
                 " ", "in", " ", "these", " ", "terms"}], ",", " ", 
               RowBox[{"add", " ", "this", " ", "to", " ", "\"\<list\>\""}]}],
               "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"DuplicateFreeQ", "[", "t", "]"}], ",", 
               RowBox[{"list", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"lin", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "*", 
                    RowBox[{"Signature", "[", "t", "]"}]}], ",", 
                    RowBox[{"Sort", "[", "t", "]"}]}], "}"}]}], "]"}]}]}], 
              "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"+", 
               RowBox[{"[", 
                RowBox[{"B", ".2"}], "]"}]}], "+"}], "*)"}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"lin", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"lin", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"lin", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], ",", 
                RowBox[{"lin", "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "If", " ", "there", " ", "are", " ", "no", " ", "repretitions",
                 " ", "in", " ", "these", " ", "terms"}], ",", " ", 
               RowBox[{"add", " ", "this", " ", "to", " ", "\"\<list\>\""}]}],
               "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"DuplicateFreeQ", "[", "t", "]"}], ",", 
               RowBox[{"list", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Signature", "[", "t", "]"}], ",", 
                    RowBox[{"Sort", "[", "t", "]"}]}], "}"}]}], "]"}]}]}], 
              "]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Sum", " ", "over", " ", "every", " ", 
          RowBox[{"contribution", ".", " ", "Please"}], " ", "note", " ", 
          "that"}], ",", " ", "consistently", ",", " ", 
         RowBox[{
         "the", " ", "code", " ", "returns", " ", "zero", " ", "if", " ", 
          "there", " ", "are", " ", "no", " ", "elements", " ", "in", " ", 
          RowBox[{"\"\<list\>\"", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "list", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"res", "+=", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{"$E", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "res"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdz00ogwEAh/G3ZUjRSzKKlXaQA1bKQWtMZmUrWTIkX1FW2kpzQGqY5TQT
1uRAWpHNYdOWlHy1SOMgRbLNuLDNTN5tbfP1/nd4+p2f0gGldIhBEASbDvpN
t289tqBgtGMjDDNnD38hWVNN9NKyDgJpkOHXM+EZd7wCyhwSLmxLeOrgjvzI
DJsjvXvwe5m6hwZPug+G1kUpC62md9juuvqAuSOcGNwMP5b30RbwhZXQoExW
wWdmPg/eq6JCWKuhjiBpJ27gqXv3DjZkax6gtojywj2f7wlORN1x2Jr3mnJQ
LKvpp72kktMwS7mihZVsuw6q10JLMGgzOiB3kHMOO9zyTzjlXP+DJyZbyp7I
ZuAHP1ZWDCpc8UdzKCho2mrxQn544QWS6usY7K4OJiFPYcmx0PoPqQIokqo4
8Fj3XgaHJh11ULbsbIT1XftCqCieb4bDcxkSSHrH9Ala8cXXIpzp2zZCTWfJ
KvwH8pAX0g==
  "],ExpressionUUID->"455f0f5b-523d-4070-96d3-8be84f864746"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "EXAMPLE", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Epsilon", "[", 
   RowBox[{
    RowBox[{"a", "+", 
     RowBox[{"5", "e"}]}], ",", "b", ",", "c", ",", "d"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.851614093402397*^9, 3.851614167910014*^9}, {
  3.8516142347313128`*^9, 3.851614236747758*^9}, {3.8516142689479733`*^9, 
  3.851614283516881*^9}, {3.8516144562912817`*^9, 3.8516144947490253`*^9}, {
  3.8516156013588448`*^9, 3.851615624460991*^9}, {3.851615952839409*^9, 
  3.851615957929572*^9}, {3.851616072244411*^9, 3.8516160780434017`*^9}, {
  3.8516169623660135`*^9, 3.8516169807425194`*^9}, {3.8516182884763384`*^9, 
  3.851618288756414*^9}, {3.8516198213191833`*^9, 
  3.8516198759681187`*^9}},ExpressionUUID->"91c585d1-09b8-4ec3-a431-\
dff539674234"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$E", "[", 
   RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"$E", "[", 
    RowBox[{"b", ",", "c", ",", "d", ",", "e"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.851616033209041*^9, 3.8516160734971704`*^9, 3.8516161404578967`*^9, {
   3.8516166476875753`*^9, 3.8516166542888308`*^9}, {3.8516169589346313`*^9, 
   3.851616981145062*^9}, 3.851618289394373*^9, {3.8516198129717026`*^9, 
   3.8516198557738495`*^9}},
 CellLabel->"Out[65]=",ExpressionUUID->"d7df1397-c1c8-453c-a576-b0b371e63818"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e8e8ffa3-99d3-48a8-a523-c0a5973cd968"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 23362, 540, 1780, "Input",ExpressionUUID->"455f0f5b-523d-4070-96d3-8be84f864746"],
Cell[CellGroupData[{
Cell[23945, 564, 802, 15, 48, "Input",ExpressionUUID->"91c585d1-09b8-4ec3-a431-dff539674234"],
Cell[24750, 581, 575, 12, 32, "Output",ExpressionUUID->"d7df1397-c1c8-453c-a576-b0b371e63818"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Theta-diagrams-elaboration/ExamineLine.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     37110,        870]
NotebookOptionsPosition[     36361,        849]
NotebookOutlinePosition[     36827,        867]
CellTagsIndexPosition[     36784,        864]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "With", " ", "this", " ", "function", " ", "all", " ", "solid", " ", 
     "lines", " ", "\"\<a___b\>\"", " ", "will", " ", "be", " ", 
     "substituted", " ", "with", " ", "their", " ", 
     RowBox[{"\"\<exponential decomposition\>\"", ".", " ", "All"}], " ", 
     "possible", " ", "non", " ", "null", " ", "end"}], "-", 
    RowBox[{
    "results", " ", "are", " ", "divided", " ", "into", " ", "3", " ", 
     "macro"}], "-", 
    RowBox[{
     RowBox[{"categories", ".", " ", "Many"}], " ", "other", " ", "null", " ",
      "contributions", " ", "are", " ", "simply", " ", "not", " ", "taken", 
     " ", "into", " ", "account", " ", "while", " ", "some", " ", "others", 
     " ", "are", " ", "recognised", " ", "only", " ", 
     RowBox[{"later", ".", " ", "To"}], " ", "these", " ", "latters", " ", 
     "the", " ", "routine", " ", "assignes", " ", "to", " ", "them", " ", 
     "\"\<{{},{},{}}\>\"", " ", "and", " ", "removes", " ", "these", " ", 
     "terms", " ", 
     RowBox[{"later", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "ACHTUNG", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "When", " ", "searching", " ", "for", " ", "lines", " ", "with", " ", 
     "the", " ", "property", " ", "of", " ", "being", " ", "dotted"}], ",", 
    " ", 
    RowBox[{
    "it", " ", "is", " ", "searched", " ", "for", " ", "the", " ", "property",
      " ", "\"\<{Dashing[{0,Small}]}\>\"", " ", "for", " ", "consistency", 
     " ", "respect", " ", "to", " ", "the", " ", "automatically", " ", 
     "assigned", " ", "name", " ", "in", " ", 
     RowBox[{"DiagramPlot", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ExamineLine", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"graph_", ",", "solidlines_", ",", "extlines_"}], "}"}], ",", 
     "a_", ",", "b_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "g", ",", "sl", ",", "ext", ",", "e11", ",", "e12", ",", "e21", ",", 
        "e22", ",", "res", ",", "t", ",", "i"}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Initialization", " ", "of", " ", "the", " ", "parameters"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "=", "graph"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sl", "=", "solidlines"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ext", "=", "extlines"}], ";", "\[IndentingNewLine]", "t", ";", 
       RowBox[{"(*", 
        RowBox[{
        "temporary", " ", "variable", " ", "for", " ", "general", " ", 
         "needs"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Initializing", " ", "e11"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"\"\<solidlines of a\>\"", " ", "&"}], " ", "e12"}], "=", 
          RowBox[{"\"\<dottedlines of a\>\"", "."}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"t", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"EdgeList", "[", 
           RowBox[{"g", ",", 
            TemplateBox[{"a", "_", "1"},
             "DirectedEdge",
             DisplayFunction->(RowBox[{#, 
                OverscriptBox["\[DirectedEdge]", 
                 
                 StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                  ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}], 
          ",", 
          RowBox[{"EdgeList", "[", 
           RowBox[{"g", ",", 
            TemplateBox[{"a", "_", "2"},
             "DirectedEdge",
             DisplayFunction->(RowBox[{#, 
                OverscriptBox["\[DirectedEdge]", 
                 
                 StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                  ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}], 
          ",", 
          RowBox[{"EdgeList", "[", 
           RowBox[{"g", ",", 
            TemplateBox[{"a", "_", "3"},
             "DirectedEdge",
             DisplayFunction->(RowBox[{#, 
                OverscriptBox["\[DirectedEdge]", 
                 
                 StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                  ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}]}],
          "]"}]}], ";", " ", "\[IndentingNewLine]", 
       RowBox[{"e11", "=", 
        RowBox[{"EdgeList", "[", 
         RowBox[{
          RowBox[{"Graph", "[", "t", "]"}], ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{"PropertyValue", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                  ",", "Automatic"}], "]"}], "]"}], "\[NotEqual]", "0"}], 
             "&"}], " ", ")"}]}]}], "]"}]}], ";", 
       "                                                                      \
                                                      ", 
       RowBox[{"e12", "=", 
        RowBox[{"EdgeList", "[", 
         RowBox[{
          RowBox[{"Graph", "[", "t", "]"}], ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{"PropertyValue", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                  ",", 
                 RowBox[{"{", 
                  RowBox[{"Dashing", "[", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], "}"}]}], "]"}],
                "]"}], "\[NotEqual]", "0"}], "&"}], " ", ")"}]}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Initializing", " ", "e21"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"\"\<solidlines of b\>\"", " ", "&"}], " ", "e22"}], "=", 
          RowBox[{"\"\<dottedlines of b\>\"", "."}]}]}], "*)"}], "  ", 
       "\[IndentingNewLine]", 
       RowBox[{"t", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"EdgeList", "[", 
           RowBox[{"g", ",", 
            TemplateBox[{"_", "b", "1"},
             "DirectedEdge",
             DisplayFunction->(RowBox[{#, 
                OverscriptBox["\[DirectedEdge]", 
                 
                 StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                  ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}], 
          ",", 
          RowBox[{"EdgeList", "[", 
           RowBox[{"g", ",", 
            TemplateBox[{"_", "b", "2"},
             "DirectedEdge",
             DisplayFunction->(RowBox[{#, 
                OverscriptBox["\[DirectedEdge]", 
                 
                 StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                  ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}], 
          ",", 
          RowBox[{"EdgeList", "[", 
           RowBox[{"g", ",", 
            TemplateBox[{"_", "b", "3"},
             "DirectedEdge",
             DisplayFunction->(RowBox[{#, 
                OverscriptBox["\[DirectedEdge]", 
                 
                 StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                  ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}]}],
          "]"}]}], ";", " ", "\[IndentingNewLine]", 
       RowBox[{"e21", "=", 
        RowBox[{"EdgeList", "[", 
         RowBox[{
          RowBox[{"Graph", "[", "t", "]"}], ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{"PropertyValue", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                  ",", "Automatic"}], "]"}], "]"}], "\[NotEqual]", "0"}], 
             "&"}], " ", ")"}]}]}], "]"}]}], ";", "   ", 
       "\[IndentingNewLine]", 
       RowBox[{"e22", "=", 
        RowBox[{"EdgeList", "[", 
         RowBox[{
          RowBox[{"Graph", "[", "t", "]"}], ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{"PropertyValue", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                  ",", 
                 RowBox[{"{", 
                  RowBox[{"Dashing", "[", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], "}"}]}], "]"}],
                "]"}], "\[NotEqual]", "0"}], "&"}], " ", ")"}]}]}], "]"}]}], 
       ";", "        ", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Final", " ", "result", " ", "will", " ", "be", " ", "stored", " ", 
         RowBox[{"here", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"{", "}"}]}], ";", " ", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"1", "st", " ", "MACROCATEGORY", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "at", " ", "least", " ", "one", " ", "vertex", " ", "has", " ", 
            "between", " ", "the", " ", "edges", " ", "2", " ", "dotted", " ",
             "lines"}], " ", "+", " ", 
           RowBox[{"there", " ", 
            RowBox[{"shouldn", "'"}], "t", " ", "be", " ", "a", " ", "vertex",
             " ", "with", " ", "only", " ", "one", " ", "dotted", " ", "line",
             " ", "and", " ", "no", " ", "solid", " ", "lines", " ", 
            RowBox[{"(", 
             RowBox[{"apart", " ", "the", " ", "\"\<a___b\>\""}], ")"}]}]}], 
          ")"}]}], "*)"}], "\[IndentingNewLine]", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "e12", "]"}], "\[Equal]", "2"}], " ", "&&", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", "e21", "]"}], "\[Equal]", "1"}], "&&", 
               RowBox[{
                RowBox[{"Length", "[", "e22", "]"}], "\[Equal]", "1"}]}], 
              ")"}], "\[Equal]", "False"}]}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "e22", "]"}], "\[Equal]", "2"}], "&&", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", "e11", "]"}], "\[Equal]", "1"}], "&&", 
               RowBox[{
                RowBox[{"Length", "[", "e12", "]"}], "\[Equal]", "1"}]}], 
              ")"}], "\[Equal]", "False"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
           RowBox[{"NoLine", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a", ",", 
             "b"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "e12", "]"}], "\[Equal]", "2"}], "&&", 
             RowBox[{
              RowBox[{"Length", "[", "e11", "]"}], ">", "1"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
              RowBox[{"RemoveSolidLines", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a"}], 
               "]"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "e22", "]"}], "\[Equal]", "2"}], "&&", 
             RowBox[{
              RowBox[{"Length", "[", "e21", "]"}], ">", "1"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
              RowBox[{"RemoveSolidLines", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "b"}], 
               "]"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"res", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"res", ",", 
             RowBox[{"StripExtLines", "[", 
              RowBox[{"{", 
               RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "]"}]}], 
            "]"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"2", "nd", " ", "MACROCATEGORY", " ", 
            RowBox[{"(", 
             RowBox[{
             "at", " ", "least", " ", "one", " ", "vertex", " ", "has", " ", 
              "between", " ", "the", " ", "edges", " ", "1", " ", "dotted", 
              " ", "line"}], ")"}]}], ":", "\[IndentingNewLine]", "   ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "a"}], ")"}], "at", " ", "most", " ", "there", " ", 
            "is", " ", "only", " ", "one", " ", "vertex", " ", "that", " ", 
            "has", " ", "at", " ", "least", " ", "one", " ", "solid", " ", 
            "line", " ", 
            RowBox[{"(", 
             RowBox[{"apart", " ", "the", " ", "\"\<a___b\>\""}], ")"}], 
            "\[IndentingNewLine]", "  ", 
            RowBox[{"(", 
             RowBox[{"2", "b"}], ")"}], "both", " ", "vertexes", " ", "must", 
            " ", "have", " ", "at", " ", "least", " ", "one", " ", "solid", 
            " ", "line", " ", 
            RowBox[{"(", 
             RowBox[{"apart", " ", "the", " ", "\"\<a___b\>\""}], ")"}]}]}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "e12", "]"}], "\[Equal]", "1"}], "||", 
             RowBox[{
              RowBox[{"Length", "[", "e22", "]"}], "\[Equal]", "1"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"(", 
              RowBox[{"2", "a"}], ")"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "e11", "]"}], ">", "1"}], "&&", 
                 RowBox[{
                  RowBox[{"Length", "[", "e21", "]"}], ">", "1"}]}], ")"}], 
               "\[Equal]", "False"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
                RowBox[{"DotLine", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a", ",",
                   "b"}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", "e12", "]"}], "\[Equal]", "1"}], "&&", 
                  RowBox[{
                   RowBox[{"Length", "[", "e22", "]"}], "\[Equal]", "1"}]}], 
                 ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "e11", "]"}], "\[GreaterEqual]", 
                    "2"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
                    RowBox[{"RemoveSolidLines", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a"}], 
                    "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
                    RowBox[{"StripExtLines", "[", 
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "]"}]}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "e21", "]"}], "\[GreaterEqual]", 
                    "2"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
                    RowBox[{"RemoveSolidLines", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "b"}], 
                    "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
                    RowBox[{"StripExtLines", "[", 
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "]"}]}], 
                    ";"}]}], "]"}], ";"}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"res", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"res", ",", 
                  RowBox[{"{", 
                   RowBox[{"g", ",", "sl", ",", "ext"}], "}"}]}], "]"}]}]}], 
              "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{"(", 
                RowBox[{"2", "b"}], ")"}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", "e11", "]"}], ">", "1"}], "&&", 
                  RowBox[{
                   RowBox[{"Length", "[", "e21", "]"}], ">", "1"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"res", "=", 
                   RowBox[{"Append", "[", 
                    RowBox[{"res", ",", 
                    RowBox[{"StripExtLines", "[", 
                    RowBox[{"NoLine", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a", 
                    ",", "b"}], "]"}], "]"}]}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"res", "=", 
                   RowBox[{"Append", "[", 
                    RowBox[{"res", ",", 
                    RowBox[{"DotLine", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a", 
                    ",", "b"}], "]"}]}], "]"}]}], ";"}]}], 
                "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
             "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"3", "rd", " ", "MACROCATEGORY", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"no", " ", "dotted", " ", "lines", " ", "but"}], ",", 
                " ", 
                RowBox[{"apart", " ", "the", " ", "\"\<a___b\>\""}], ",", " ", 
                RowBox[{
                "there", " ", "must", " ", "be", " ", "at", " ", "least", " ",
                  "one", " ", "solid", " ", "line", " ", "per", " ", 
                 "vertex"}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", "e11", "]"}], ">", "1"}], "&&", 
                RowBox[{
                 RowBox[{"Length", "[", "e21", "]"}], ">", "1"}], "&&", 
                RowBox[{
                 RowBox[{"Length", "[", "e12", "]"}], "\[Equal]", "0"}], "&&", 
                RowBox[{
                 RowBox[{"Length", "[", "e22", "]"}], "\[Equal]", "0"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"res", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"res", ",", 
                   RowBox[{"StripExtLines", "[", 
                    RowBox[{"NoLine", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a", 
                    ",", "b"}], "]"}], "]"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"res", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"res", ",", 
                   RowBox[{"DotLine", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a", 
                    ",", "b"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"res", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"res", ",", 
                   RowBox[{"StripExtLines", "[", 
                    RowBox[{"StripLine", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a", 
                    ",", "b"}], "]"}], "]"}]}], "]"}]}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "res"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
    ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.8221113044996276`*^9, 3.8221261070325623`*^9, {3.8221277339095135`*^9, 
   3.822127734728317*^9}, {3.8221304739349327`*^9, 3.8221304819176784`*^9}, {
   3.8226427957302027`*^9, 3.822642805752325*^9}, 3.822642951030476*^9, {
   3.8226524748903327`*^9, 3.8226524759918327`*^9}, 3.8265320325197196`*^9, {
   3.831361715714637*^9, 3.831361727250122*^9}, {3.8313874306841764`*^9, 
   3.831387433620783*^9}, {3.8316427526475205`*^9, 3.831642753364811*^9}, {
   3.8316427884668226`*^9, 3.8316427979972596`*^9}, {3.831642917783534*^9, 
   3.8316429407089252`*^9}, {3.831651230413271*^9, 3.831651295348411*^9}, {
   3.8316513530480995`*^9, 3.8316513569848228`*^9}, {3.83165142346442*^9, 
   3.8316514239330583`*^9}, {3.833377162300668*^9, 3.8333771651568356`*^9}, {
   3.845048755934664*^9, 3.8450487571002274`*^9}, {3.845094453472881*^9, 
   3.8450947487952166`*^9}, {3.8450949851417265`*^9, 3.84509498767423*^9}, {
   3.845110350140972*^9, 3.845110381863884*^9}, {3.849452731603298*^9, 
   3.8494527577777476`*^9}, {3.8522199568538675`*^9, 
   3.8522200971348486`*^9}, {3.852220301706887*^9, 3.852220329115198*^9}, {
   3.852220443769083*^9, 3.852220450762637*^9}, 3.862044327766264*^9, {
   3.8832298163876486`*^9, 3.883229865871091*^9}, {3.8832299375801134`*^9, 
   3.8832299408762255`*^9}, {3.883229979038277*^9, 3.883229983958989*^9}, 
   3.883236314389202*^9, {3.883236350791073*^9, 3.8832363513411565`*^9}, {
   3.883236394231798*^9, 3.8832364372788024`*^9}, {3.883389346134117*^9, 
   3.8833894470422125`*^9}, {3.8833894879574594`*^9, 
   3.8833894881762514`*^9}, {3.8833895489051657`*^9, 
   3.8833895505610933`*^9}},ExpressionUUID->"3d858c91-2632-4d6d-b618-\
d665b06bce5d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"EXAMPLE", "++"}], "++"}], "++"}], "++"}], 
                    "++"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "+", 
    RowBox[{"+", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", "+"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"g", "=", 
    RowBox[{"EdgeTaggedGraph", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[DirectedEdge]", "b"}], ",", 
        RowBox[{"c", "\[DirectedEdge]", "b"}], ",", 
        RowBox[{"c", "\[DirectedEdge]", "d"}], ",", 
        RowBox[{"a", "\[DirectedEdge]", "d"}], ",", 
        RowBox[{"c", "\[DirectedEdge]", "e"}], ",", 
        RowBox[{"f", "\[DirectedEdge]", "d"}], ",", 
        RowBox[{"f", "\[DirectedEdge]", "e"}]}], "}"}], ",", 
      RowBox[{"EdgeWeight", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "p1", ",", "p2", ",", "p3", ",", "p4", ",", "p5", ",", "p6", ",", 
         "p7"}], "}"}]}], ",", 
      RowBox[{"VertexLabels", "->", "All"}], ",", 
      RowBox[{"EdgeLabels", "\[Rule]", "\"\<EdgeWeight\>\""}], ",", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"c", "\[DirectedEdge]", "d"}], "\[Rule]", 
          RowBox[{"{", "Dotted", "}"}]}], ",", 
         RowBox[{
          RowBox[{"f", "\[DirectedEdge]", "d"}], "\[Rule]", 
          RowBox[{"{", "Dotted", "}"}]}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl", "=", 
     RowBox[{"EdgeList", "[", 
      RowBox[{"g", ",", 
       RowBox[{"_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"PropertyValue", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}], "==",
            "Automatic"}], "&"}], " ", ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ext", "=", 
     RowBox[{"EdgeTaggedGraph", "[", 
      RowBox[{"{", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"ExamineLine", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "pl", ",", "ext"}], "}"}], ",", "a", ",", "d"}], 
    "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.852221182885584*^9, 3.8522211908525476`*^9}, {
  3.8522212257437515`*^9, 3.8522212528402395`*^9}},
 CellLabel->
  "In[263]:=",ExpressionUUID->"456f12d6-0bd2-4db5-a128-aa6b0c49913c"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{$CellContext`a, $CellContext`b, $CellContext`c, $CellContext`d, \
$CellContext`e, $CellContext`f}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
        4}, {6, 5}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
      EdgeLabels -> {"EdgeWeight"}, 
       EdgeStyle -> {DirectedEdge[$CellContext`f, $CellContext`d, 1] -> {
           Dashing[{0, Small}]}, 
         DirectedEdge[$CellContext`c, $CellContext`d, 1] -> {
           Dashing[{0, Small}]}}, VertexLabels -> {All}, 
       EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        Medium], {ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
         InsetBox["p1", {0., 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286], 
         InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
         InsetBox["p2", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Dashing[{0, Small}], 
          ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286]}, 
         InsetBox["p3", {1., 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286], 
         InsetBox["p5", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Dashing[{0, Small}], 
          ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286]}, 
         InsetBox["p6", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286], 
         InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 1.}, 0.02261146496815286], 
         InsetBox["a", 
          Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.02261146496815286], 
         InsetBox["b", 
          Offset[{2, 2}, {0.02261146496815286, 0.02261146496815286}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{1., 1.}, 0.02261146496815286], 
         InsetBox["c", 
          Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{1., 0.}, 0.02261146496815286], 
         InsetBox["d", 
          Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{2., 0.}, 0.02261146496815286], 
         InsetBox["e", 
          Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{2., 1.}, 0.02261146496815286], 
         InsetBox["f", 
          Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.852221192405308*^9, {3.852221239756542*^9, 3.852221254489326*^9}},
 CellLabel->
  "Out[263]=",ExpressionUUID->"2ec42341-a866-4173-ad6c-fdb5794f65d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{$CellContext`c, $CellContext`d, $CellContext`e, \
$CellContext`f}, {{{1, 2}, {1, 3}, {4, 2}, {4, 3}}, Null, {1, 1, 1, 1}}, {
         EdgeLabels -> {"EdgeWeight"}, 
          EdgeStyle -> {DirectedEdge[$CellContext`f, $CellContext`d, 1] -> {
              Dashing[{0, Small}]}, 
            DirectedEdge[$CellContext`c, $CellContext`d, 1] -> {
              Dashing[{0, Small}]}}, VertexLabels -> {All}, 
          EdgeWeight -> {$CellContext`p3, $CellContext`p5, $CellContext`p6, \
$CellContext`p7}}]]}, 
       TagBox[GraphicsGroupBox[{
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
            {Dashing[{0, Small}], ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273]}, 
            InsetBox["p3", {0., 0.5}, ImageScaled[{0.5, 0.5}],
             BaseStyle->"Graphics"]}, {
            ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273], 
            InsetBox["p5", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
             BaseStyle->"Graphics"]}, {
            {Dashing[{0, Small}], ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273]}, 
            InsetBox["p6", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
             BaseStyle->"Graphics"]}, {
            ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273], 
            InsetBox["p7", {1., 0.5}, ImageScaled[{0.5, 0.5}],
             BaseStyle->"Graphics"]}}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
           0.7]}], {DiskBox[{0., 1.}, 0.01273], 
            InsetBox["c", Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
             BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.01273], 
            InsetBox["d", Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
             BaseStyle->"Graphics"]}, {DiskBox[{1., 0.}, 0.01273], 
            InsetBox["e", Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
             BaseStyle->"Graphics"]}, {DiskBox[{1., 1.}, 0.01273], 
            InsetBox["f", Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->{
      "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
     FormatType->TraditionalForm,
     FrameTicks->None], ",", 
    RowBox[{"{", 
     RowBox[{
      TemplateBox[{"c", "e", "1"},
       "DirectedEdge",
       DisplayFunction->(RowBox[{#, 
          OverscriptBox["\[DirectedEdge]", 
           
           StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
            ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
      TemplateBox[{"f", "e", "1"},
       "DirectedEdge",
       DisplayFunction->(RowBox[{#, 
          OverscriptBox["\[DirectedEdge]", 
           
           StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
            ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}], ",", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{$CellContext`a, $CellContext`b}, {{{1, 2}}, Null, Automatic}, {
         EdgeWeight -> {$CellContext`p1}}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
            ArrowBox[{1, 2}, 0.01273]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.01273], DiskBox[2, 0.01273]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->{
      "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
     FormatType->TraditionalForm,
     FrameTicks->None]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.852221192405308*^9, {3.852221239756542*^9, 3.8522212546227727`*^9}},
 CellLabel->
  "Out[266]=",ExpressionUUID->"0f2b7aef-7216-4072-aa03-694f99f23c2e"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
Magnification:>1.1 Inherited,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e29e5420-9074-454f-93e6-5f975afa75f2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 24163, 549, 1622, "Input",ExpressionUUID->"3d858c91-2632-4d6d-b618-d665b06bce5d"],
Cell[CellGroupData[{
Cell[24746, 573, 3817, 112, 179, "Input",ExpressionUUID->"456f12d6-0bd2-4db5-a128-aa6b0c49913c"],
Cell[28566, 687, 3731, 74, 234, "Output",ExpressionUUID->"2ec42341-a866-4173-ad6c-fdb5794f65d2"],
Cell[32300, 763, 4045, 83, 224, "Output",ExpressionUUID->"0f2b7aef-7216-4072-aa03-694f99f23c2e"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Theta-diagrams-elaboration/GraphDecomposition-ShowDecomposition.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    328022,       7218]
NotebookOptionsPosition[    327159,       7196]
NotebookOutlinePosition[    327624,       7214]
CellTagsIndexPosition[    327581,       7211]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"++", 
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", "++"}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"++", 
     RowBox[{"+", 
      RowBox[{"GraphDecomposition", "++"}]}]}], "+"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"++", 
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", "++"}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Takes", " ", "a", " ", "weighted", " ", "graph", " ", "and", " ", "it", 
    " ", "gives", " ", "the", " ", "decomposition", " ", "in", " ", "the", 
    " ", "form", " ", "of", " ", "a", " ", "list", " ", "as", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cycles", "+", 
         RowBox[{"paths", " ", "graph"}]}], ",", 
        RowBox[{"extlines", " ", "graph"}]}], "}"}], ",", "..."}], "}"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GraphDecomposition", "[", "graphtot_", "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "g", ",", "sl", ",", "ext", ",", "res", ",", "gtbe", ",", "part", ",",
          "a", ",", "b", ",", "triangle1", ",", "triangle2", ",", "t1", ",", 
         "t2", ",", "t3", ",", "t4", ",", "i", ",", "j"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "description"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g", "=", "graphtot"}], ";", "\[IndentingNewLine]", 
        RowBox[{"sl", "=", 
         RowBox[{"EdgeList", "[", 
          RowBox[{"g", ",", 
           RowBox[{"_", "?", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"PropertyValue", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}], "==",
                "Automatic"}], "&"}], ")"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ext", "=", 
         RowBox[{"EdgeTaggedGraph", "[", 
          RowBox[{"{", "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"{", "}"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{"end", "-", "result"}], "*)"}], "\[IndentingNewLine]", 
        "gtbe", ";", 
        RowBox[{"(*", 
         RowBox[{"graphs", " ", "to", " ", "be", " ", "examined"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"part", "=", 
         RowBox[{"{", "}"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "will", " ", "contain", " ", "the", " ", "information", " ", "of", 
          " ", "the", " ", "diagrams", " ", "during", " ", "their", " ", 
          "decomposition"}], "*)"}], "\[IndentingNewLine]", "a", ";", "b", 
        ";", 
        RowBox[{"(*", 
         RowBox[{
         "extremes", " ", "of", " ", "an", " ", "examined", " ", "edge"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"triangle1", "=", 
         RowBox[{"VertexList", "[", 
          RowBox[{"g", ",", 
           RowBox[{"_", "?", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"PropertyValue", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", "#"}], "}"}], ",", 
                 "VertexShapeFunction"}], "]"}], "\[Equal]", 
               "\"\<Triangle\>\""}], "&"}], ")"}]}]}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"list", " ", "of", " ", "triangular", " ", "vertexes"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"triangle2", "=", 
         RowBox[{"{", "}"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
         "will", " ", "be", " ", "the", " ", "list", " ", "of", " ", "new", 
          " ", "vertexes", " ", "added", " ", "to", " ", "treat", " ", 
          "paths"}], "*)"}], "\[IndentingNewLine]", "t1", ";", "t2", ";", 
        "t3", ";", "t4", ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "temporary", " ", "variable", " ", "for", " ", "general", " ", 
          "needs"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    "NULL"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}], " ", 
           RowBox[{
            RowBox[{
             RowBox[{"OUTPUTS", "++"}], "++"}], "++"}]}], "+", 
          RowBox[{"++", 
           RowBox[{"+", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"+", 
                   RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "++"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "Immediately", " ", "return", " ", "a", " ", "null", " ", "result", 
           " ", 
           RowBox[{"if", ":", "\[IndentingNewLine]", "  ", 
            RowBox[{
             RowBox[{"(", "a", ")"}], "there", " ", 
             RowBox[{"isn", "'"}], "t", " ", "the", " ", "correct", " ", 
             "difference", " ", "of", " ", "black", " ", "dots", " ", "or", 
             " ", "white", " ", "dots"}]}]}], ",", " ", 
          RowBox[{
          "depending", " ", "on", " ", "the", " ", "triangular", " ", "dots", 
           " ", "present", " ", "in", " ", "the", " ", "graph", 
           "\[IndentingNewLine]", "   ", 
           RowBox[{"(", "b", ")"}], "there", " ", "is", " ", "at", " ", 
           "least", " ", "one", " ", "vertex", " ", "with", " ", "at", " ", 
           "least", " ", "3", " ", "dotted", " ", "lines", " ", "attached", 
           " ", "to", " ", "it"}]}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"**", 
          RowBox[{"*", 
           RowBox[{"(", "a", ")"}]}]}], "****)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"Length", "[", "triangle1", "]"}], "]"}], "===", 
           "False"}], ",", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "\"\<Null\>\"", "}"}], ",", 
              RowBox[{"{", "\"\<Null\>\"", "}"}]}], "}"}], "}"}], "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"t1", "=", 
            RowBox[{"VertexList", "[", 
             RowBox[{"g", ",", 
              RowBox[{"_", "?", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"PropertyValue", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "VertexStyle"}], 
                   "]"}], "\[Equal]", "Black"}], "&"}], ")"}]}]}], "]"}]}], 
           ";", " ", 
           RowBox[{"(*", 
            RowBox[{"list", " ", "of", " ", "black", " ", "dots"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"t2", "=", 
            RowBox[{"VertexList", "[", 
             RowBox[{"g", ",", 
              RowBox[{"_", "?", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"PropertyValue", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "VertexStyle"}], 
                   "]"}], "\[Equal]", "White"}], "&"}], ")"}]}]}], "]"}]}], 
           ";", " ", 
           RowBox[{"(*", 
            RowBox[{"list", " ", "of", " ", "white", " ", "dots"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"t3", "=", 
            RowBox[{"Intersection", "[", 
             RowBox[{"triangle1", ",", "t1"}], "]"}]}], ";", " ", 
           RowBox[{"(*", 
            RowBox[{
            "list", " ", "of", " ", "black", " ", "triangular", " ", "dots"}],
             "*)"}], "\[IndentingNewLine]", 
           RowBox[{"t4", "=", 
            RowBox[{"Intersection", "[", 
             RowBox[{"triangle1", ",", "t2"}], "]"}]}], ";", " ", 
           RowBox[{"(*", 
            RowBox[{
            "list", " ", "of", " ", "white", " ", "triangular", " ", "dots"}],
             "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "t1", "]"}], "-", 
               RowBox[{"Length", "[", "t2", "]"}]}], "=!=", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Length", "[", "t3", "]"}], "-", 
                 RowBox[{"Length", "[", "t4", "]"}]}], ")"}], "/", "2"}]}], 
             ",", 
             RowBox[{"Return", "[", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "\"\<Null\>\"", "}"}], ",", 
                 RowBox[{"{", "\"\<Null\>\"", "}"}]}], "}"}], "}"}], "]"}]}], 
            "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"**", 
          RowBox[{"*", 
           RowBox[{"(", "b", ")"}]}]}], "****)"}], "\[IndentingNewLine]", 
        RowBox[{"t1", "=", "g"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "sl", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"t1", "=", 
           RowBox[{"EdgeDelete", "[", 
            RowBox[{"t1", ",", 
             RowBox[{"sl", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "t1", " ", "will", " ", "be", " ", "the", " ", "graph", " ", "with", 
          " ", "only", " ", "dotted", " ", "lines"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"t2", "=", 
         RowBox[{"VertexDegree", "[", "t1", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Position", "[", 
              RowBox[{"t2", ",", "0"}], "]"}], "]"}], "+", 
            RowBox[{"Length", "[", 
             RowBox[{"Position", "[", 
              RowBox[{"t2", ",", "1"}], "]"}], "]"}], "+", 
            RowBox[{"Length", "[", 
             RowBox[{"Position", "[", 
              RowBox[{"t2", ",", "2"}], "]"}], "]"}]}], "\[NotEqual]", 
           RowBox[{"Length", "[", "t2", "]"}]}], ",", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "\"\<Null\>\"", "}"}], ",", 
              RowBox[{"{", "\"\<Null\>\"", "}"}]}], "}"}], "}"}], "]"}]}], 
         "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    "++"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
         "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "As", " ", "described", " ", "in", " ", "the", " ", "paper"}], ",", 
          " ", 
          RowBox[{
          "we", " ", "will", " ", "momentarily", " ", "add", " ", "to", " ", 
           "triangular", " ", "vertices", " ", "dotted", " ", "lined", " ", 
           "\"\<strategically\>\"", " ", "so", " ", 
           RowBox[{"that", ":", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", "a", ")"}], " ", "the", " ", "algorithm", " ", 
             "attaches", " ", "to", " ", "them", " ", "only", " ", "one", " ",
              "dotted", " ", "line"}]}]}], ",", " ", 
          RowBox[{"as", " ", "it", " ", 
           RowBox[{"should", ".", "\[IndentingNewLine]", 
            RowBox[{"(", "b", ")"}]}], " ", "these", " ", "additional", " ", 
           "terms", " ", 
           RowBox[{"aren", "'"}], "t", " ", "interpreted", " ", "as", " ", 
           "null", " ", "contributions", " ", "in", " ", "the", " ", 
           "iterations", " ", "of", " ", "this", " ", 
           RowBox[{"algorithm", ".", "\[IndentingNewLine]", 
            RowBox[{"(", "c", ")"}]}], " ", "these", " ", "additional", " ", 
           "terms", " ", "can", " ", "be", " ", "easily", " ", "removed", " ",
            "since", " ", "are", " ", "only", " ", 
           RowBox[{"auxiliary", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "triangle1", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"triangle2", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"triangle2", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"$v", "[", "3", "]"}], "[", "i", "]"}], ",", 
                RowBox[{
                 RowBox[{"$v", "[", "4", "]"}], "[", "i", "]"}]}], "}"}]}], 
             "]"}]}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"triangle2", "=", 
         RowBox[{"Flatten", "[", "triangle2", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"g", "=", 
         RowBox[{"VertexAdd", "[", 
          RowBox[{"g", ",", "triangle2"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "triangle1", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"triangle", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", "is", " ", "then", " ", "a",
             " ", "black", " ", 
            RowBox[{"vertex", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"StringTake", "[", 
               RowBox[{
                RowBox[{"ToString", "[", 
                 RowBox[{"triangle1", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "5"}], "]"}], 
              "===", "\"\<$v[1]\>\""}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
                RowBox[{"The", " ", "dotted"}], "-", 
                RowBox[{
                "line", " ", "that", " ", "we", " ", "are", " ", "about", " ",
                  "to", " ", "add", " ", "on", " ", "the", " ", "triangular", 
                 " ", "vertex"}]}], ",", " ", 
               RowBox[{
               "as", " ", "described", " ", "in", " ", "the", " ", "paper"}], 
               ",", " ", 
               RowBox[{
               "is", " ", "NEVER", " ", "parallel", " ", "to", " ", "other", 
                " ", "solid", " ", "lines"}], ",", " ", 
               RowBox[{
               "thus", " ", "one", " ", "needs", " ", "only", " ", "the", " ",
                 "tag", " ", "\"\<1\>\"", " ", "on", " ", 
                RowBox[{"it", ".", " ", "The"}], " ", "other", " ", "two", 
                " ", "are", " ", "parallel", " ", "ONLY", " ", "with", " ", 
                "each", " ", "other"}], ",", " ", 
               RowBox[{
               "thus", " ", "we", " ", "use", " ", "\"\<1\>\"", " ", "and", 
                " ", "\"\<2\>\"", " ", "as", " ", 
                RowBox[{"tags", ".", "\[IndentingNewLine]", "Here"}], " ", 
                "we", " ", "write", " ", "\"\<{Dotted}\>\"", " ", "instead", 
                " ", "of", " ", "\"\<Dotted\>\"", " ", "because"}], ",", " ", 
               RowBox[{"for", " ", "later", " ", "purposes"}], ",", " ", 
               RowBox[{
               "we", " ", "need", " ", "this", " ", "specific", " ", "name", 
                " ", "as", " ", "a", " ", "property", " ", "of", " ", "these",
                 " ", 
                RowBox[{"lines", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"g", "=", 
               RowBox[{"EdgeAdd", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   TemplateBox[{
                    RowBox[{"triangle1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], "1"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "*", "i"}], "]"}], "]"}], "1"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "*", "i"}], "]"}], "]"}], "2"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
                  "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"g", "=", 
               RowBox[{"SetProperty", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", 
                   TemplateBox[{
                    RowBox[{"triangle1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], "1"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}],
                  ",", 
                 RowBox[{"EdgeStyle", "\[Rule]", 
                  RowBox[{"{", "Dotted", "}"}]}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"g", "=", 
               RowBox[{"SetProperty", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "*", "i"}], "]"}], "]"}], "1"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}],
                  ",", 
                 RowBox[{"EdgeStyle", "\[Rule]", 
                  RowBox[{"{", "Dotted", "}"}]}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"g", "=", 
               RowBox[{"SetProperty", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "*", "i"}], "]"}], "]"}], "2"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}],
                  ",", 
                 RowBox[{"EdgeStyle", "\[Rule]", 
                  RowBox[{"{", "Dotted", "}"}]}]}], "]"}]}], ";"}], 
             "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"triangle", "[", 
                RowBox[{"[", "i", "]"}], "]"}], " ", "is", " ", "then", " ", 
               "a", " ", "white", " ", 
               RowBox[{"vertex", ".", "\[IndentingNewLine]", "  ", "The"}], 
               " ", "aame", " ", "remarks", " ", "above", " ", "still", " ", 
               RowBox[{"hold", "."}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"g", "=", 
               RowBox[{"EdgeAdd", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], 
                    RowBox[{"triangle1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "1"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "*", "i"}], "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], "1"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "*", "i"}], "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], "2"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
                  "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"g", "=", 
               RowBox[{"SetProperty", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], 
                    RowBox[{"triangle1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "1"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}],
                  ",", 
                 RowBox[{"EdgeStyle", "\[Rule]", 
                  RowBox[{"{", "Dotted", "}"}]}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"g", "=", 
               RowBox[{"SetProperty", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "*", "i"}], "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], "1"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}],
                  ",", 
                 RowBox[{"EdgeStyle", "\[Rule]", 
                  RowBox[{"{", "Dotted", "}"}]}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"g", "=", 
               RowBox[{"SetProperty", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", 
                   TemplateBox[{
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "*", "i"}], "]"}], "]"}], 
                    RowBox[{"triangle2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], "2"},
                    "DirectedEdge",
                    DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}],
                  ",", 
                 RowBox[{"EdgeStyle", "\[Rule]", 
                  RowBox[{"{", "Dotted", "}"}]}]}], "]"}]}], ";"}]}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "Strip", " ", "for", " ", "the", " ", "first", " ", "time", " ", 
           "external", " ", "lines"}], ",", " ", 
          RowBox[{
           RowBox[{"return", " ", "the", " ", "result", " ", "if", " ", 
            RowBox[{"Length", "[", "sl", "]"}]}], "=", "0"}], ",", " ", 
          RowBox[{"return", " ", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "\"\<Null\>\"", "}"}], ",", 
              RowBox[{"{", "\"\<Null\>\"", "}"}]}], "}"}], "}"}], " ", "if", 
           " ", "null", " ", "contribution", " ", "after", " ", "stripping", 
           " ", "lines"}], ",", " ", 
          RowBox[{"if", " ", "not", " ", "initialize", " ", 
           RowBox[{"\"\<gtbe=graph to be elaborated\>\"", "."}]}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "=", 
         RowBox[{"StripExtLines", "[", 
          RowBox[{"{", 
           RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "===", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", "}"}]}], "}"}]}], ",", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "\"\<Null\>\"", "}"}], ",", 
              RowBox[{"{", "\"\<Null\>\"", "}"}]}], "}"}], "}"}], "]"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "sl", "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"g", ",", "ext"}], "}"}], "}"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"gtbe", "=", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "}"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Iteration", " ", "of", " ", "complete", " ", "elaboration"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "gtbe", "]"}], ">", "0"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Examin", " ", "first", " ", "line", " ", "of", " ", "each", " ", 
            "graph", " ", "of", " ", "gtbe"}], "*)"}], "\[IndentingNewLine]", 
          " ", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{"Length", "[", "gtbe", "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Initialize", " ", "the", " ", "\"\<{gi,sli,exti}\>\"", " ", 
               "and", " ", "the", " ", "extremes", " ", "of", " ", "the", " ",
                "solid", " ", "line", " ", "to", " ", "be", " ", "examined"}],
               "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"g", "=", 
               RowBox[{
                RowBox[{"gtbe", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"sl", "=", 
               RowBox[{
                RowBox[{"gtbe", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"ext", "=", 
               RowBox[{
                RowBox[{"gtbe", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"t1", "=", 
               RowBox[{"VertexList", "[", 
                RowBox[{"Graph", "[", "sl", "]"}], "]"}]}], ";", "     ", 
              RowBox[{"a", "=", 
               RowBox[{"t1", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                   "notice", " ", "that", " ", "this", " ", "will", " ", 
                    "always", " ", "be", " ", "such", " ", "that", " ", "a"}],
                    "->", 
                   RowBox[{"black", " ", "dot"}]}], " ", "&"}], " ", "b"}], "->", 
                RowBox[{"white", " ", "dot"}]}], "*)"}], 
              "\[IndentingNewLine]", 
              "                                                               \
    ", 
              RowBox[{"b", "=", 
               RowBox[{"t1", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "Examine", " ", "solid", " ", "line", " ", "and", " ", "put", 
                " ", "information", " ", "in", " ", "\"\<part\>\""}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{"t1", "=", 
               RowBox[{"ExamineLine", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", "a", ",", 
                 "b"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"j", "=", "1"}], ",", 
                RowBox[{"j", "\[LessEqual]", 
                 RowBox[{"Length", "[", "t1", "]"}]}], ",", 
                RowBox[{"j", "++"}], ",", 
                RowBox[{
                 RowBox[{"part", "=", 
                  RowBox[{"Append", "[", 
                   RowBox[{"part", ",", 
                    RowBox[{"t1", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";"}]}], 
               "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
            "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Divide", " ", "the", " ", "information", " ", "into", " ", 
             "already", " ", "elaborated", " ", "diagrams", " ", 
             RowBox[{"(", "\"\<res\>\"", ")"}], " ", "and", " ", "the", " ", 
             "new", " ", "future", " ", 
             "\"\<gtbe=graph to be elaborated\>\""}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"gtbe", "=", 
            RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{"Length", "[", "part", "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"part", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "===", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", "}"}]}], "}"}]}], ",", "Null", ",", 
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "===", "0"}], ",", 
                   "\[IndentingNewLine]", "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"The", " ", 
                    SuperscriptBox["i", "th"], " ", "diagram", " ", "has", 
                    " ", "been", " ", "elaborated"}], ",", " ", 
                    RowBox[{
                    "so", " ", "we", " ", "will", " ", "put", " ", "it", " ", 
                    "in", " ", 
                    RowBox[{"\"\<res\>\"", "."}]}]}], "*)"}], 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                    RowBox[{"SetProperty", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{"EdgeList", "[", 
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"EdgeLabels", "\[Rule]", "\"\<EdgeWeight\>\""}]}],
                     "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                    RowBox[{"SetProperty", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{"VertexList", "[", 
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}]}], 
                    "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"res", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"res", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"VertexDelete", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "triangle2"}], "]"}],
                     ",", 
                    RowBox[{"SetProperty", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{"EdgeList", "[", 
                    RowBox[{
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"EdgeLabels", "\[Rule]", "\"\<EdgeWeight\>\""}]}],
                     "]"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
                   "\[IndentingNewLine]", ",", 
                   RowBox[{"(*", 
                    RowBox[{"ELSE", ",", " ", 
                    RowBox[{"the", " ", 
                    SuperscriptBox["i", "th"], " ", "diagram", " ", "still", 
                    " ", "needs", " ", "to", " ", "be", " ", "elaborated"}], 
                    ",", " ", 
                    RowBox[{
                    "so", " ", "we", " ", "will", " ", "put", " ", "it", " ", 
                    "in", " ", 
                    RowBox[{"\"\<gtbe=graph to be elaborated\>\"", "."}]}]}], 
                    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"gtbe", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"gtbe", ",", 
                    RowBox[{"part", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", ";"}]}], 
                  "]"}], "\[IndentingNewLine]", ";"}]}], "]"}], 
              "\[IndentingNewLine]", ";"}]}], "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"part", "=", 
            RowBox[{"{", "}"}]}], ";"}]}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"res", "===", 
           RowBox[{"{", "}"}]}], " ", ",", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], "}"}], "]"}], ",", "res"}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
     ")"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", "+"}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"++", 
      RowBox[{"+", 
       RowBox[{"ShowDecomposition", "++"}]}]}], "+"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", "+"}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Taking", " ", "a", " ", "graph", " ", "and", " ", 
      RowBox[{"it", "'"}], "s", " ", "decomposition", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"to", " ", "be", " ", "precise"}], ",", " ", 
        RowBox[{
        "the", " ", "output", " ", "of", " ", 
         "\"\<GraphDecomposition\>\""}]}], ")"}]}], ",", " ", 
     RowBox[{
     "it", " ", "highlights", " ", "each", " ", "decomposition", " ", 
      "element", " ", "in", " ", "the", " ", "total", " ", "graph"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ShowDecomposition", "[", 
     RowBox[{"graph_", ",", "graphdecomposition_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g", "=", "graphdecomposition"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "g", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "=", 
           RowBox[{"HighlightGraph", "[", 
            RowBox[{"graph", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"g", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", "Dotted", ",", "Red"}],
                 "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"g", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", "Green"}], "]"}]}], 
              "}"}]}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "g"}]}], "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", ")"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.8221113044996276`*^9, 3.8221261070325623`*^9, {3.8221277339095135`*^9, 
   3.822127734728317*^9}, {3.8221304739349327`*^9, 3.8221304819176784`*^9}, {
   3.8226427957302027`*^9, 3.822642805752325*^9}, 3.822642874794677*^9, {
   3.822648650168932*^9, 3.822648651292375*^9}, {3.822649644197125*^9, 
   3.8226496534850464`*^9}, {3.8226497090289946`*^9, 3.822649785846795*^9}, {
   3.8226498351271944`*^9, 3.8226498629267645`*^9}, {3.8226499491846347`*^9, 
   3.8226499516273136`*^9}, {3.8226499947062273`*^9, 
   3.8226500566865377`*^9}, {3.822650496793542*^9, 3.822650525975408*^9}, {
   3.8226505675677605`*^9, 3.8226506454171996`*^9}, 3.8226515144790983`*^9, {
   3.8226523691922693`*^9, 3.8226523702950263`*^9}, {3.8226529474264855`*^9, 
   3.8226529727354293`*^9}, 3.822663753398836*^9, 3.8226654390804806`*^9, {
   3.822665478910141*^9, 3.822665577409292*^9}, {3.82266563412527*^9, 
   3.8226656499362235`*^9}, {3.8226657061544952`*^9, 3.822665720382599*^9}, {
   3.822665786910766*^9, 3.822665787463053*^9}, {3.8226658339757347`*^9, 
   3.822665850868843*^9}, {3.822666643739238*^9, 3.82266664651381*^9}, {
   3.82267144780254*^9, 3.822671449414379*^9}, 3.8226735852868404`*^9, {
   3.8241303112789593`*^9, 3.824130315974764*^9}, {3.8259902078152976`*^9, 
   3.8259902603053856`*^9}, {3.8259910231093874`*^9, 
   3.8259910422852507`*^9}, {3.8259912266908064`*^9, 3.825991257609582*^9}, {
   3.8259912975146017`*^9, 3.8259913300289335`*^9}, {3.8259913855914774`*^9, 
   3.825991438095438*^9}, {3.8259923743364153`*^9, 3.8259924261854672`*^9}, {
   3.825992587911755*^9, 3.8259926344863076`*^9}, {3.8259934162736216`*^9, 
   3.8259934435133905`*^9}, {3.8259935175945587`*^9, 
   3.8259935962603073`*^9}, {3.825993633903736*^9, 3.8259937299666524`*^9}, {
   3.8259938203913794`*^9, 3.8259939467701325`*^9}, {3.8259941098631134`*^9, 
   3.8259943129897733`*^9}, {3.825995389432502*^9, 3.8259954514126005`*^9}, {
   3.8259954881211205`*^9, 3.825995550476344*^9}, {3.8259956003336515`*^9, 
   3.8259957111778603`*^9}, {3.825995741573948*^9, 3.825995770155004*^9}, {
   3.825995866392583*^9, 3.825995910547558*^9}, {3.8259959408157387`*^9, 
   3.8259960832857003`*^9}, {3.825996181929209*^9, 3.825996287974164*^9}, {
   3.8259963221500397`*^9, 3.8259963265504513`*^9}, {3.8259963600189557`*^9, 
   3.825996528989292*^9}, 3.8259977247169285`*^9, {3.825998230472497*^9, 
   3.8259982712137804`*^9}, {3.825998876734816*^9, 3.825998966771058*^9}, {
   3.825999007148585*^9, 3.825999019267991*^9}, {3.8259990929055824`*^9, 
   3.825999187280597*^9}, {3.8259992517787724`*^9, 3.8259993357774315`*^9}, {
   3.8259993676267967`*^9, 3.8259993679858923`*^9}, {3.825999398225913*^9, 
   3.825999591299402*^9}, {3.8259996314048147`*^9, 3.8259996820961466`*^9}, {
   3.825999741684372*^9, 3.8259997876272907`*^9}, {3.826000353631855*^9, 
   3.8260003538038397`*^9}, {3.8261222935257397`*^9, 
   3.8261222962628603`*^9}, {3.8264619533979845`*^9, 3.8264619794116545`*^9}, 
   3.826466630757942*^9, {3.82653209367101*^9, 3.8265321058262243`*^9}, {
   3.826680125796311*^9, 3.8266801340648203`*^9}, {3.826680424645172*^9, 
   3.8266804333818007`*^9}, 3.8285261535011806`*^9, {3.8313617281874003`*^9, 
   3.831361729265272*^9}, {3.8316429560558834`*^9, 3.8316429623940535`*^9}, {
   3.831643042408224*^9, 3.8316432146866703`*^9}, {3.831643313993973*^9, 
   3.831643402861724*^9}, {3.831643441363244*^9, 3.831643446480365*^9}, {
   3.831651620554161*^9, 3.8316516218194876`*^9}, {3.831651658305396*^9, 
   3.8316516584302163`*^9}, {3.8450475454824047`*^9, 
   3.8450475535923324`*^9}, {3.845095121359471*^9, 3.8450951258610387`*^9}, {
   3.8450968429625745`*^9, 3.8450968687565985`*^9}, {3.845108656016802*^9, 
   3.8451086887730446`*^9}, {3.8451087377712145`*^9, 3.845108757758953*^9}, 
   3.8451088009417896`*^9, {3.8451088975948315`*^9, 3.845108905300541*^9}, {
   3.8451089697470894`*^9, 3.8451089971098213`*^9}, {3.84510904192452*^9, 
   3.8451090936186523`*^9}, {3.8451092387698994`*^9, 
   3.8451092493341208`*^9}, {3.845109372444811*^9, 3.8451094128319817`*^9}, {
   3.8451094826897144`*^9, 3.845109527988139*^9}, {3.8451095816792326`*^9, 
   3.8451096908173428`*^9}, {3.845109884792816*^9, 3.8451098956549892`*^9}, {
   3.845109963791626*^9, 3.84510997123123*^9}, {3.8451100214924145`*^9, 
   3.8451100585306664`*^9}, {3.8451101526881094`*^9, 3.845110191508442*^9}, {
   3.845110222953655*^9, 3.845110227907756*^9}, {3.845110433350709*^9, 
   3.845110576491415*^9}, {3.8451106784937887`*^9, 3.8451106881589985`*^9}, {
   3.845110867878772*^9, 3.845111001632213*^9}, {3.84511106975793*^9, 
   3.845111072679281*^9}, {3.84511112306554*^9, 3.8451112262053423`*^9}, {
   3.845111261969288*^9, 3.8451112647671204`*^9}, {3.8451113057919216`*^9, 
   3.845111309884715*^9}, {3.84511908429198*^9, 3.8451191196892776`*^9}, {
   3.8451191527393713`*^9, 3.8451192785088444`*^9}, {3.845119381331952*^9, 
   3.845119411117485*^9}, {3.8451194902050376`*^9, 3.8451194960972147`*^9}, {
   3.8451196291750727`*^9, 3.8451196720592823`*^9}, {3.8451197048712053`*^9, 
   3.845119712013038*^9}, {3.845119766253765*^9, 3.845119777085136*^9}, {
   3.8451198222531385`*^9, 3.8451198233149786`*^9}, 3.8451200058188457`*^9, {
   3.845120160442362*^9, 3.845120161445213*^9}, {3.8451209932906437`*^9, 
   3.845121019827733*^9}, {3.845121053019953*^9, 3.8451211009446373`*^9}, {
   3.845121185775009*^9, 3.8451211924014935`*^9}, {3.8451212512960434`*^9, 
   3.845121256012738*^9}, {3.8451213472608557`*^9, 3.845121354820984*^9}, {
   3.8451242985814514`*^9, 3.8451243290426493`*^9}, {3.8452059672147055`*^9, 
   3.8452059672461815`*^9}, {3.8452071389849243`*^9, 3.84520732857457*^9}, {
   3.8452083984379597`*^9, 3.845208426959445*^9}, {3.84522469731633*^9, 
   3.8452247224484067`*^9}, {3.8494527605891438`*^9, 3.849452787312416*^9}, {
   3.852194365410286*^9, 3.852194366738097*^9}, {3.8521944306541147`*^9, 
   3.8521944507196217`*^9}, {3.852194508220029*^9, 3.8521945095648646`*^9}, {
   3.852220498599476*^9, 3.8522205009192886`*^9}, {3.852220550668093*^9, 
   3.852220575684434*^9}, 3.8620443652497215`*^9, {3.883236522541357*^9, 
   3.88323660401442*^9}, {3.8832366936935635`*^9, 3.883236705916147*^9}, {
   3.8832367940635643`*^9, 3.8832368849925604`*^9}, {3.8832369192381134`*^9, 
   3.883237098177774*^9}, {3.8832371661881075`*^9, 3.88323720844479*^9}, {
   3.8832373360652246`*^9, 3.883237387416479*^9}, {3.8832374196695375`*^9, 
   3.883237513017498*^9}, {3.883388839098051*^9, 3.8833888850598583`*^9}, {
   3.883388932548621*^9, 3.883388936250887*^9}, {3.883388994329886*^9, 
   3.883389079435811*^9}, {3.883389118740505*^9, 
   3.8833891199589205`*^9}},ExpressionUUID->"e86f937a-5983-4de0-ad25-\
6c2215412f0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"++", 
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "++"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"EXAMPLE", "++"}], "++"}], "++"}], "++"}], "++"}],
                     "++"}], "++"}], "++"}], "++"}], "++"}], "++"}], "++"}], 
                    "++"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "+", 
    RowBox[{"+", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", "++"}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"++", 
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"+", 
                   RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{
                    "++", "++"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"g1", "=", 
     RowBox[{"EdgeTaggedGraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}]}], "}"}], ",", 
       RowBox[{"EdgeWeight", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "p1", ",", "p2", ",", "p3", ",", "p4", ",", "p5", ",", "p6", ",", 
          "p7"}], "}"}]}], ",", 
       RowBox[{"VertexLabels", "->", "All"}], ",", 
       RowBox[{"EdgeLabels", "\[Rule]", "\"\<EdgeWeight\>\""}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g1", "=", 
     RowBox[{"SetProperty", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"VertexStyle", "\[Rule]", "Black"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g1", "=", 
     RowBox[{"SetProperty", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"VertexStyle", "\[Rule]", "White"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g2", "=", 
     RowBox[{"SetProperty", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g1", ",", 
         TemplateBox[{
           RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], 
           RowBox[{
             RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], "1"},
          "DirectedEdge",
          DisplayFunction->(RowBox[{#, 
             OverscriptBox["\[DirectedEdge]", 
              
              StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
               ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}], ",", 
       RowBox[{"EdgeStyle", "\[Rule]", 
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g2", "=", 
     RowBox[{"SetProperty", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g2", ",", 
         TemplateBox[{
           RowBox[{
             RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], 
           RowBox[{
             RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], "1"},
          "DirectedEdge",
          DisplayFunction->(RowBox[{#, 
             OverscriptBox["\[DirectedEdge]", 
              
              StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
               ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}], ",", 
       RowBox[{"EdgeStyle", "\[Rule]", 
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g3", "=", 
     RowBox[{"EdgeTaggedGraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "9", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "9", "]"}], "\[DirectedEdge]", 
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}]}], "}"}], ",", 
       RowBox[{"EdgeWeight", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "p1", ",", "p2", ",", "p3", ",", "p4", ",", "p5", ",", "p6", ",", 
          "p7", ",", "p8", ",", "p9", ",", "p10", ",", "p11", ",", "p12"}], 
         "}"}]}], ",", 
       RowBox[{"VertexLabels", "->", "All"}], ",", 
       RowBox[{"EdgeLabels", "\[Rule]", "\"\<EdgeWeight\>\""}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g3", "=", 
     RowBox[{"SetProperty", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g3", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "9", "]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"VertexStyle", "\[Rule]", "Black"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g3", "=", 
     RowBox[{"SetProperty", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g3", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "8", "]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"VertexStyle", "\[Rule]", "White"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g3", "=", 
     RowBox[{"SetProperty", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g3", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "9", "]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"VertexShapeFunction", "\[Rule]", "\"\<Triangle\>\""}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l1", "=", 
     RowBox[{"GraphDecomposition", "[", "g1", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l2", "=", 
     RowBox[{"GraphDecomposition", "[", "g2", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l3", "=", 
     RowBox[{"GraphDecomposition", "[", "g3", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ShowDecomposition", "[", 
    RowBox[{"g1", ",", "l1"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"ShowDecomposition", "[", 
    RowBox[{"g2", ",", "l2"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"ShowDecomposition", "[", 
    RowBox[{"g3", ",", "l3"}], "]"}]}]}]], "Input",
 CellLabel->
  "In[272]:=",ExpressionUUID->"5ad74f52-c144-4a40-835c-0809cbe3f1b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexStyle -> {$CellContext`$v[1][1] -> 
           GrayLevel[0], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> GrayLevel[1]}, 
         GraphHighlight -> {
           $CellContext`$v[1][1], 
           $CellContext`$v[2][4], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[1][6], 
           $CellContext`$v[2][2], 
           $CellContext`$v[2][5]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][5] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][3] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][2] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][6] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][4] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][1] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
          Medium], {ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
           InsetBox["p1", {0., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286]}, 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
           InsetBox["p2", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p3", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286], 
           InsetBox["p5", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p6", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[0, 1, 0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{0., 0.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {0.02261146496815286, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 0.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 0.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 1.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexStyle -> {$CellContext`$v[1][1] -> 
           GrayLevel[0], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> GrayLevel[1]}, 
         GraphHighlight -> {
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][5], 1], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[1][1], 
           $CellContext`$v[2][4], 
           $CellContext`$v[1][3], 
           $CellContext`$v[1][6], 
           $CellContext`$v[2][2], 
           $CellContext`$v[2][5], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][4], 1]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][5] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][3] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][2] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][4] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][6] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][1] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
           InsetBox["p1", {0., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
           InsetBox["p2", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p3", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286]}, 
           InsetBox["p5", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286]}, 
           InsetBox["p6", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286], 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[0, 1, 0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{0., 0.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {0.02261146496815286, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 0.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 0.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 1.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexStyle -> {$CellContext`$v[1][1] -> 
           GrayLevel[0], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> GrayLevel[1]}, 
         GraphHighlight -> {
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[1][1], 
           $CellContext`$v[2][4], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][4], 1], 
           $CellContext`$v[1][6], 
           $CellContext`$v[2][2], 
           $CellContext`$v[2][5]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][5] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][3] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][2] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][6] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][4] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][1] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
           InsetBox["p1", {0., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
           InsetBox["p2", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286]}, 
           InsetBox["p3", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286], 
           InsetBox["p5", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p6", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[0, 1, 0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{0., 0.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {0.02261146496815286, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 0.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 0.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 1.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexStyle -> {$CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[1][6], 
           $CellContext`$v[1][1], 
           $CellContext`$v[2][4], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][2], 1], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][4], 1], 
           $CellContext`$v[1][3], 
           $CellContext`$v[2][5], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][6] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][5] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][4] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
           InsetBox["p1", {0., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286]}, 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
           InsetBox["p2", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286]}, 
           InsetBox["p3", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286], 
           InsetBox["p5", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p6", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{0., 1.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{0., 0.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {0.02261146496815286, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 1.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 0.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 0.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 1.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexStyle -> {$CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           $CellContext`$v[1][6], 
           $CellContext`$v[1][1], 
           $CellContext`$v[2][4], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][2], 1], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][4], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][6] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][5] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][4] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][1] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
           InsetBox["p1", {0., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
           InsetBox["p2", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286]}, 
           InsetBox["p3", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286]}, 
           InsetBox["p5", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286]}, 
           InsetBox["p6", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[0, 1, 0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{0., 0.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {0.02261146496815286, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 1.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 0.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 0.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 1.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexStyle -> {$CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[1][6], 
           $CellContext`$v[1][1], 
           $CellContext`$v[2][4], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][5], 1], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][6] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][5] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][4] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
           InsetBox["p1", {0., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286]}, 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
           InsetBox["p2", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p3", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286]}, 
           InsetBox["p5", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286]}, 
           InsetBox["p6", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{0., 1.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{0., 0.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {0.02261146496815286, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 1.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 0.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 0.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 1.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None]}], "}"}]], "Output",
 CellChangeTimes->{3.852221376639415*^9},
 CellLabel->
  "Out[284]=",ExpressionUUID->"929e6980-b463-40f7-89ce-2f9336655823"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][5], 1] -> Dashing[{Small, Small}], 
           DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> Dashing[{Small, Small}]}, 
         VertexLabels -> {All}, 
         VertexStyle -> {$CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[1][6], 
           $CellContext`$v[1][1], 
           $CellContext`$v[2][4], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][4], 1], 
           $CellContext`$v[2][2], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5]}, 
         GraphHighlightStyle -> {$CellContext`$v[1][6] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][5] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][4] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][2] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][1] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][3] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
          Medium], {ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
           InsetBox["p1", {0., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286]}, 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
           InsetBox["p2", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p3", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {Dashing[{Small, Small}], 
            ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286]}, 
           InsetBox["p5", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p6", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[0, 1, 0], DiskBox[{0., 1.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{0., 0.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {0.02261146496815286, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 1.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 0.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 0.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 1.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][5], 1] -> Dashing[{Small, Small}], 
           DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> Dashing[{Small, Small}]}, 
         VertexLabels -> {All}, 
         VertexStyle -> {$CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[1][1], 
           $CellContext`$v[1][6], 
           $CellContext`$v[2][4], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][4], 1], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][2], 1], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][4], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][6] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][5] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][4] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
           InsetBox["p1", {0., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286]}, 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286]}, 
           InsetBox["p2", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286]}, 
           InsetBox["p3", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {Dashing[{Small, Small}], 
            ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286]}, 
           InsetBox["p5", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p6", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{0., 1.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{0., 0.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {0.02261146496815286, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 1.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 0.}, 0.02261146496815286]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 0.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 1.}, 0.02261146496815286]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None]}], "}"}]], "Output",
 CellChangeTimes->{3.8522213769975667`*^9},
 CellLabel->
  "Out[285]=",ExpressionUUID->"fcfb65b0-520e-4fd7-a38c-76e572037b7f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6], 
         $CellContext`$v[1][7], 
         $CellContext`$v[2][8], 
         $CellContext`$v[1][9]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}, {7, 2}, {3, 8}, {9, 5}, {7, 8}, {9, 8}}, Null, {1, 1, 1,
          1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexShapeFunction -> {$CellContext`$v[1][9] -> 
           "Triangle", $CellContext`$v[1][1] -> "Triangle"}, 
         VertexStyle -> {$CellContext`$v[2][8] -> 
           GrayLevel[1], $CellContext`$v[1][7] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][9] -> 
           GrayLevel[0], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           $CellContext`$v[1][7], 
           $CellContext`$v[2][8], 
           $CellContext`$v[1][1], 
           $CellContext`$v[1][6], 
           $CellContext`$v[2][4], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][4], 1], 
           $CellContext`$v[1][9], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][8], 1], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][2], 1], 
           DirectedEdge[
            $CellContext`$v[1][9], 
            $CellContext`$v[2][8], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5]}, 
         GraphHighlightStyle -> {$CellContext`$v[1][6] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][5] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][4] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][9] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][8] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][9], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][7] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10, $CellContext`p11, \
$CellContext`p12}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
          Medium], {ArrowBox[{{0., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p1", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p2", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p3", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p5", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p9", {3., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p6", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{1., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{3., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p8", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{3., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p11", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{4., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p10", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{4., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p12", {4., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{0., 1.0415536440677966`}, {-0.041359364406779654`, 
             0.9699173302259887}, {0.041359364406779654`, 
             0.9699173302259887}, {0., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.03700564971751412, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 0.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{3., 0.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 1.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{3., 1.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "7", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{4., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "8", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{4., 1.0415536440677966`}, {3.95864063559322, 
             0.9699173302259887}, {4.041359364406779, 0.9699173302259887}, {
             4., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "9", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6], 
         $CellContext`$v[1][7], 
         $CellContext`$v[2][8], 
         $CellContext`$v[1][9]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}, {7, 2}, {3, 8}, {9, 5}, {7, 8}, {9, 8}}, Null, {1, 1, 1,
          1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexShapeFunction -> {$CellContext`$v[1][9] -> 
           "Triangle", $CellContext`$v[1][1] -> "Triangle"}, 
         VertexStyle -> {$CellContext`$v[2][8] -> 
           GrayLevel[1], $CellContext`$v[1][7] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][9] -> 
           GrayLevel[0], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           $CellContext`$v[1][7], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[2][8], 
           $CellContext`$v[1][6], 
           $CellContext`$v[1][1], 
           $CellContext`$v[2][4], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][4], 1], 
           $CellContext`$v[1][9], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][4], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][9], 
            $CellContext`$v[2][5], 1], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][8], 1]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][9], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][6] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][5] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][4] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][9] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][8] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][7] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10, $CellContext`p11, \
$CellContext`p12}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
          Medium], {ArrowBox[{{0., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p1", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{2., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p2", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p3", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p5", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p9", {3., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p6", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{3., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p8", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{3., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p11", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{4., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p10", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{4., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p12", {4., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{0., 1.0415536440677966`}, {-0.041359364406779654`, 
             0.9699173302259887}, {0.041359364406779654`, 
             0.9699173302259887}, {0., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.03700564971751412, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 0.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 1.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{3., 1.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "7", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{4., 0.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "8", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{4., 1.0415536440677966`}, {3.95864063559322, 
             0.9699173302259887}, {4.041359364406779, 0.9699173302259887}, {
             4., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "9", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6], 
         $CellContext`$v[1][7], 
         $CellContext`$v[2][8], 
         $CellContext`$v[1][9]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}, {7, 2}, {3, 8}, {9, 5}, {7, 8}, {9, 8}}, Null, {1, 1, 1,
          1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexShapeFunction -> {$CellContext`$v[1][9] -> 
           "Triangle", $CellContext`$v[1][1] -> "Triangle"}, 
         VertexStyle -> {$CellContext`$v[2][8] -> 
           GrayLevel[1], $CellContext`$v[1][7] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][9] -> 
           GrayLevel[0], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           $CellContext`$v[1][7], 
           $CellContext`$v[2][8], 
           $CellContext`$v[1][1], 
           $CellContext`$v[1][6], 
           $CellContext`$v[2][4], 
           $CellContext`$v[1][9], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][2], 1], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][2], 1], 
           DirectedEdge[
            $CellContext`$v[1][9], 
            $CellContext`$v[2][8], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][8], 1]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][6] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][5] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][4] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][9] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][8] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][3] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][9], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][7] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10, $CellContext`p11, \
$CellContext`p12}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p1", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p2", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{2., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p3", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p5", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p9", {3., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p6", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{1., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{3., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p8", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{3., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p11", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{4., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p10", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{4., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p12", {4., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{0., 1.0415536440677966`}, {-0.041359364406779654`, 
             0.9699173302259887}, {0.041359364406779654`, 
             0.9699173302259887}, {0., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.03700564971751412, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 1.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 0.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{3., 0.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 1.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "7", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{4., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "8", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{4., 1.0415536440677966`}, {3.95864063559322, 
             0.9699173302259887}, {4.041359364406779, 0.9699173302259887}, {
             4., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "9", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6], 
         $CellContext`$v[1][7], 
         $CellContext`$v[2][8], 
         $CellContext`$v[1][9]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}, {7, 2}, {3, 8}, {9, 5}, {7, 8}, {9, 8}}, Null, {1, 1, 1,
          1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexShapeFunction -> {$CellContext`$v[1][9] -> 
           "Triangle", $CellContext`$v[1][1] -> "Triangle"}, 
         VertexStyle -> {$CellContext`$v[2][8] -> 
           GrayLevel[1], $CellContext`$v[1][7] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][9] -> 
           GrayLevel[0], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           $CellContext`$v[1][7], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[2][8], 
           $CellContext`$v[1][1], 
           $CellContext`$v[1][6], 
           $CellContext`$v[2][4], 
           $CellContext`$v[1][9], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][5], 1], 
           DirectedEdge[
            $CellContext`$v[1][9], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][8], 1]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][9], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][6] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][5] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][4] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][9] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][8] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][7] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10, $CellContext`p11, \
$CellContext`p12}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p1", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p2", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p3", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p5", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p9", {3., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{1., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p6", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{3., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p8", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{3., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p11", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{4., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p10", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{4., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p12", {4., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{0., 1.0415536440677966`}, {-0.041359364406779654`, 
             0.9699173302259887}, {0.041359364406779654`, 
             0.9699173302259887}, {0., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.03700564971751412, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 0.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 1.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{3., 1.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "7", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{4., 0.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "8", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{4., 1.0415536440677966`}, {3.95864063559322, 
             0.9699173302259887}, {4.041359364406779, 0.9699173302259887}, {
             4., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "9", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6], 
         $CellContext`$v[1][7], 
         $CellContext`$v[2][8], 
         $CellContext`$v[1][9]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}, {7, 2}, {3, 8}, {9, 5}, {7, 8}, {9, 8}}, Null, {1, 1, 1,
          1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexShapeFunction -> {$CellContext`$v[1][9] -> 
           "Triangle", $CellContext`$v[1][1] -> "Triangle"}, 
         VertexStyle -> {$CellContext`$v[2][8] -> 
           GrayLevel[1], $CellContext`$v[1][7] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][9] -> 
           GrayLevel[0], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           $CellContext`$v[1][7], 
           $CellContext`$v[2][8], 
           $CellContext`$v[1][6], 
           $CellContext`$v[1][1], 
           $CellContext`$v[2][4], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][4], 1], 
           $CellContext`$v[1][9], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][8], 1], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][9], 
            $CellContext`$v[2][5], 1], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][9], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][6] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][5] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][4] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][9] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][8] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][7] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10, $CellContext`p11, \
$CellContext`p12}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
          Medium], {ArrowBox[{{0., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p1", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p2", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p3", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p5", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{2., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p9", {3., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p6", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{3., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p8", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{3., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p11", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{4., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p10", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{4., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p12", {4., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{0., 1.0415536440677966`}, {-0.041359364406779654`, 
             0.9699173302259887}, {0.041359364406779654`, 
             0.9699173302259887}, {0., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.03700564971751412, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 0.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 1.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{3., 1.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "7", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{4., 0.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "8", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{4., 1.0415536440677966`}, {3.95864063559322, 
             0.9699173302259887}, {4.041359364406779, 0.9699173302259887}, {
             4., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "9", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6], 
         $CellContext`$v[1][7], 
         $CellContext`$v[2][8], 
         $CellContext`$v[1][9]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}, {7, 2}, {3, 8}, {9, 5}, {7, 8}, {9, 8}}, Null, {1, 1, 1,
          1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexShapeFunction -> {$CellContext`$v[1][9] -> 
           "Triangle", $CellContext`$v[1][1] -> "Triangle"}, 
         VertexStyle -> {$CellContext`$v[2][8] -> 
           GrayLevel[1], $CellContext`$v[1][7] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][9] -> 
           GrayLevel[0], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           $CellContext`$v[1][7], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[2][8], 
           $CellContext`$v[1][1], 
           $CellContext`$v[1][6], 
           $CellContext`$v[2][4], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][4], 1], 
           $CellContext`$v[1][9], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][2], 1], 
           DirectedEdge[
            $CellContext`$v[1][9], 
            $CellContext`$v[2][8], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][8], 1]}, 
         GraphHighlightStyle -> {$CellContext`$v[1][6] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][5] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][4] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][9] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][8] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][9], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][7] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10, $CellContext`p11, \
$CellContext`p12}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
          Medium], {ArrowBox[{{0., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p1", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p2", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p3", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p5", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p9", {3., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p6", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{1., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{3., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p8", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{3., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p11", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{4., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p10", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{4., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p12", {4., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{0., 1.0415536440677966`}, {-0.041359364406779654`, 
             0.9699173302259887}, {0.041359364406779654`, 
             0.9699173302259887}, {0., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.03700564971751412, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{3., 0.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 1.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "7", ")"}]}], Offset[{2, 2}, 
            {3.037005649717514, 1.0370056497175142}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{4., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "8", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{4., 1.0415536440677966`}, {3.95864063559322, 
             0.9699173302259887}, {4.041359364406779, 0.9699173302259887}, {
             4., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "9", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6], 
         $CellContext`$v[1][7], 
         $CellContext`$v[2][8], 
         $CellContext`$v[1][9]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}, {7, 2}, {3, 8}, {9, 5}, {7, 8}, {9, 8}}, Null, {1, 1, 1,
          1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexShapeFunction -> {$CellContext`$v[1][9] -> 
           "Triangle", $CellContext`$v[1][1] -> "Triangle"}, 
         VertexStyle -> {$CellContext`$v[2][8] -> 
           GrayLevel[1], $CellContext`$v[1][7] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][9] -> 
           GrayLevel[0], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           $CellContext`$v[1][7], 
           $CellContext`$v[2][8], 
           $CellContext`$v[1][1], 
           $CellContext`$v[1][6], 
           $CellContext`$v[2][4], 
           $CellContext`$v[1][9], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][2], 1], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][2], 1], 
           DirectedEdge[
            $CellContext`$v[1][9], 
            $CellContext`$v[2][8], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][8], 1]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][6] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][5] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][4] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][9] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][8] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][9], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][7] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10, $CellContext`p11, \
$CellContext`p12}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p1", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p2", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p3", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{2., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p5", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p9", {3., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{1., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p6", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{3., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p8", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{3., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p11", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{4., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p10", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{4., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p12", {4., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{0., 1.0415536440677966`}, {-0.041359364406779654`, 
             0.9699173302259887}, {0.041359364406779654`, 
             0.9699173302259887}, {0., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.03700564971751412, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 1.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 0.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{3., 0.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 1.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "7", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{4., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "8", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{4., 1.0415536440677966`}, {3.95864063559322, 
             0.9699173302259887}, {4.041359364406779, 0.9699173302259887}, {
             4., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "9", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6], 
         $CellContext`$v[1][7], 
         $CellContext`$v[2][8], 
         $CellContext`$v[1][9]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}, {7, 2}, {3, 8}, {9, 5}, {7, 8}, {9, 8}}, Null, {1, 1, 1,
          1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexShapeFunction -> {$CellContext`$v[1][9] -> 
           "Triangle", $CellContext`$v[1][1] -> "Triangle"}, 
         VertexStyle -> {$CellContext`$v[2][8] -> 
           GrayLevel[1], $CellContext`$v[1][7] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][9] -> 
           GrayLevel[0], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           $CellContext`$v[1][7], 
           $CellContext`$v[2][8], 
           $CellContext`$v[1][6], 
           $CellContext`$v[1][1], 
           $CellContext`$v[2][4], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][4], 1], 
           $CellContext`$v[1][9], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][8], 1], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][2], 1], 
           DirectedEdge[
            $CellContext`$v[1][9], 
            $CellContext`$v[2][8], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][5], 1], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][6] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[2][5] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][4] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][9] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][8] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][9], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][7] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10, $CellContext`p11, \
$CellContext`p12}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
          Medium], {ArrowBox[{{0., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p1", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p2", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p3", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p5", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p9", {3., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p6", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{3., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p8", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{3., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p11", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{4., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p10", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{4., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p12", {4., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{0., 1.0415536440677966`}, {-0.041359364406779654`, 
             0.9699173302259887}, {0.041359364406779654`, 
             0.9699173302259887}, {0., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.03700564971751412, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{2., 0.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], Offset[{2, 2}, 
            {2.037005649717514, 0.03700564971751412}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{3., 1.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "7", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{4., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "8", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{4., 1.0415536440677966`}, {3.95864063559322, 
             0.9699173302259887}, {4.041359364406779, 0.9699173302259887}, {
             4., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "9", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6], 
         $CellContext`$v[1][7], 
         $CellContext`$v[2][8], 
         $CellContext`$v[1][9]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}, {7, 2}, {3, 8}, {9, 5}, {7, 8}, {9, 8}}, Null, {1, 1, 1,
          1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexShapeFunction -> {$CellContext`$v[1][9] -> 
           "Triangle", $CellContext`$v[1][1] -> "Triangle"}, 
         VertexStyle -> {$CellContext`$v[2][8] -> 
           GrayLevel[1], $CellContext`$v[1][7] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][9] -> 
           GrayLevel[0], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           $CellContext`$v[1][7], 
           $CellContext`$v[2][8], 
           $CellContext`$v[1][1], 
           $CellContext`$v[1][6], 
           $CellContext`$v[2][4], 
           $CellContext`$v[1][9], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][2], 1], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][8], 1], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][5], 1], 
           DirectedEdge[
            $CellContext`$v[1][9], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][8], 1]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][9], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][6] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][5] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][4] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][9] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][8] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][7] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10, $CellContext`p11, \
$CellContext`p12}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p1", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p2", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p3", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p5", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p9", {3., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{1., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p6", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{3., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p8", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{3., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p11", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{4., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p10", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{4., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p12", {4., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{0., 1.0415536440677966`}, {-0.041359364406779654`, 
             0.9699173302259887}, {0.041359364406779654`, 
             0.9699173302259887}, {0., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.03700564971751412, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 0.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{1., 1.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "7", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{4., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "8", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{4., 1.0415536440677966`}, {3.95864063559322, 
             0.9699173302259887}, {4.041359364406779, 0.9699173302259887}, {
             4., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "9", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6], 
         $CellContext`$v[1][7], 
         $CellContext`$v[2][8], 
         $CellContext`$v[1][9]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}, {7, 2}, {3, 8}, {9, 5}, {7, 8}, {9, 8}}, Null, {1, 1, 1,
          1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexShapeFunction -> {$CellContext`$v[1][9] -> 
           "Triangle", $CellContext`$v[1][1] -> "Triangle"}, 
         VertexStyle -> {$CellContext`$v[2][8] -> 
           GrayLevel[1], $CellContext`$v[1][7] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][9] -> 
           GrayLevel[0], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           $CellContext`$v[1][7], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[2][8], 
           $CellContext`$v[1][6], 
           $CellContext`$v[1][1], 
           $CellContext`$v[2][4], 
           $CellContext`$v[1][9], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][2], 1], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][4], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][9], 
            $CellContext`$v[2][5], 1], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][8], 1]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][9], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][6] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][5] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][4] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][9] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][8] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][7] -> {VertexStyle -> {
               RGBColor[0, 1, 0]}}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> {
               RGBColor[0, 1, 0]}}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10, $CellContext`p11, \
$CellContext`p12}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p1", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p2", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p3", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p5", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p9", {3., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p6", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{3., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p8", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], 
            ArrowBox[{{3., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p11", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{4., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p10", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{4., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p12", {4., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{0., 1.0415536440677966`}, {-0.041359364406779654`, 
             0.9699173302259887}, {0.041359364406779654`, 
             0.9699173302259887}, {0., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.03700564971751412, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{3., 1.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "7", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], DiskBox[{4., 0.}, 0.03700564971751412]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "8", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{4., 1.0415536440677966`}, {3.95864063559322, 
             0.9699173302259887}, {4.041359364406779, 0.9699173302259887}, {
             4., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "9", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6], 
         $CellContext`$v[1][7], 
         $CellContext`$v[2][8], 
         $CellContext`$v[1][9]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}, {7, 2}, {3, 8}, {9, 5}, {7, 8}, {9, 8}}, Null, {1, 1, 1,
          1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexShapeFunction -> {$CellContext`$v[1][9] -> 
           "Triangle", $CellContext`$v[1][1] -> "Triangle"}, 
         VertexStyle -> {$CellContext`$v[2][8] -> 
           GrayLevel[1], $CellContext`$v[1][7] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][9] -> 
           GrayLevel[0], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           $CellContext`$v[1][7], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[2][8], 
           $CellContext`$v[1][6], 
           $CellContext`$v[1][1], 
           $CellContext`$v[2][4], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][4], 1], 
           $CellContext`$v[1][9], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][8], 1], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][9], 
            $CellContext`$v[2][5], 1], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][8], 1]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][9], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][6] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][5] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][4] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][9] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][8] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][7] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10, $CellContext`p11, \
$CellContext`p12}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
          Medium], {ArrowBox[{{0., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p1", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p2", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p3", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p5", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p9", {3., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p6", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{3., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p8", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{3., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p11", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{4., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p10", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{4., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p12", {4., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{0., 1.0415536440677966`}, {-0.041359364406779654`, 
             0.9699173302259887}, {0.041359364406779654`, 
             0.9699173302259887}, {0., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.03700564971751412, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "7", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{4., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "8", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{4., 1.0415536440677966`}, {3.95864063559322, 
             0.9699173302259887}, {4.041359364406779, 0.9699173302259887}, {
             4., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "9", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6], 
         $CellContext`$v[1][7], 
         $CellContext`$v[2][8], 
         $CellContext`$v[1][9]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}, {7, 2}, {3, 8}, {9, 5}, {7, 8}, {9, 8}}, Null, {1, 1, 1,
          1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexShapeFunction -> {$CellContext`$v[1][9] -> 
           "Triangle", $CellContext`$v[1][1] -> "Triangle"}, 
         VertexStyle -> {$CellContext`$v[2][8] -> 
           GrayLevel[1], $CellContext`$v[1][7] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][9] -> 
           GrayLevel[0], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           $CellContext`$v[1][7], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[2][8], 
           $CellContext`$v[1][6], 
           $CellContext`$v[1][1], 
           $CellContext`$v[2][4], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][4], 1], 
           $CellContext`$v[1][9], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][2], 1], 
           DirectedEdge[
            $CellContext`$v[1][9], 
            $CellContext`$v[2][8], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][5], 1], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][8], 1]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][6] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][5] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][4] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][9] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][8] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][9], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][7] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10, $CellContext`p11, \
$CellContext`p12}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
          Medium], {ArrowBox[{{0., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p1", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p2", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p3", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p5", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p9", {3., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p6", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{3., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p8", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{3., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p11", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{4., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p10", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{4., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p12", {4., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{0., 1.0415536440677966`}, {-0.041359364406779654`, 
             0.9699173302259887}, {0.041359364406779654`, 
             0.9699173302259887}, {0., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.03700564971751412, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "7", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{4., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "8", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{4., 1.0415536440677966`}, {3.95864063559322, 
             0.9699173302259887}, {4.041359364406779, 0.9699173302259887}, {
             4., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "9", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6], 
         $CellContext`$v[1][7], 
         $CellContext`$v[2][8], 
         $CellContext`$v[1][9]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}, {7, 2}, {3, 8}, {9, 5}, {7, 8}, {9, 8}}, Null, {1, 1, 1,
          1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexShapeFunction -> {$CellContext`$v[1][9] -> 
           "Triangle", $CellContext`$v[1][1] -> "Triangle"}, 
         VertexStyle -> {$CellContext`$v[2][8] -> 
           GrayLevel[1], $CellContext`$v[1][7] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][9] -> 
           GrayLevel[0], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           $CellContext`$v[1][7], 
           $CellContext`$v[2][8], 
           $CellContext`$v[1][6], 
           $CellContext`$v[1][1], 
           $CellContext`$v[2][4], 
           $CellContext`$v[1][9], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][2], 1], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][8], 1], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][2], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][9], 
            $CellContext`$v[2][5], 1], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][8], 1]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][9], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][6] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][5] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][4] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][9] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][8] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][7] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10, $CellContext`p11, \
$CellContext`p12}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p1", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p2", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p3", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p5", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p9", {3., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p6", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{3., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p8", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{3., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p11", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{4., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p10", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{4., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p12", {4., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{0., 1.0415536440677966`}, {-0.041359364406779654`, 
             0.9699173302259887}, {0.041359364406779654`, 
             0.9699173302259887}, {0., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.03700564971751412, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "7", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{4., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "8", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{4., 1.0415536440677966`}, {3.95864063559322, 
             0.9699173302259887}, {4.041359364406779, 0.9699173302259887}, {
             4., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "9", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][4], 
         $CellContext`$v[2][5], 
         $CellContext`$v[1][6], 
         $CellContext`$v[1][7], 
         $CellContext`$v[2][8], 
         $CellContext`$v[1][9]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}, {7, 2}, {3, 8}, {9, 5}, {7, 8}, {9, 8}}, Null, {1, 1, 1,
          1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         VertexShapeFunction -> {$CellContext`$v[1][9] -> 
           "Triangle", $CellContext`$v[1][1] -> "Triangle"}, 
         VertexStyle -> {$CellContext`$v[2][8] -> 
           GrayLevel[1], $CellContext`$v[1][7] -> 
           GrayLevel[0], $CellContext`$v[2][5] -> 
           GrayLevel[1], $CellContext`$v[1][9] -> 
           GrayLevel[0], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[1][6] -> 
           GrayLevel[0], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         GraphHighlight -> {
           $CellContext`$v[1][7], 
           $CellContext`$v[2][8], 
           $CellContext`$v[1][6], 
           $CellContext`$v[1][1], 
           $CellContext`$v[2][4], 
           $CellContext`$v[1][9], 
           $CellContext`$v[2][2], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][1], 
            $CellContext`$v[2][2], 1], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][4], 1], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][2], 1], 
           DirectedEdge[
            $CellContext`$v[1][9], 
            $CellContext`$v[2][8], 1], 
           $CellContext`$v[1][3], 
           DirectedEdge[
            $CellContext`$v[1][3], 
            $CellContext`$v[2][5], 1], 
           DirectedEdge[
            $CellContext`$v[1][6], 
            $CellContext`$v[2][5], 1], 
           $CellContext`$v[2][5], 
           DirectedEdge[
            $CellContext`$v[1][7], 
            $CellContext`$v[2][8], 1]}, GraphHighlightStyle -> {DirectedEdge[
             $CellContext`$v[1][1], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][6] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][2], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][5] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][4] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][9] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][2] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[2][8] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][1] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][4], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][3] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][9], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][6], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, $CellContext`$v[1][7] -> {
            VertexStyle -> Directive[
               EdgeForm[
                Directive[
                 Hue[0, 1, 0.8], 
                 Opacity[1]]], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][7], 
             $CellContext`$v[2][8], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}, DirectedEdge[
             $CellContext`$v[1][3], 
             $CellContext`$v[2][5], 1] -> {EdgeStyle -> Directive[
               Opacity[1], 
               Dashing[{0, Small}], 
               RGBColor[1, 0, 0]]}}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10, $CellContext`p11, \
$CellContext`p12}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p1", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0., 1.}, {1., 0.}}, 0.03700564971751412], 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {2., 0.}}, 0.03700564971751412], 
           InsetBox["p2", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p3", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{2., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p5", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {4., 0.}}, 0.03700564971751412], 
           InsetBox["p9", {3., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {1., 0.}}, 0.03700564971751412]}, 
           InsetBox["p6", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{1., 1.}, {3., 0.}}, 0.03700564971751412]}, 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{3., 1.}, {2., 0.}}, 0.03700564971751412]}, 
           InsetBox["p8", {2.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{3., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p11", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{4., 1.}, {3., 0.}}, 0.03700564971751412], 
           InsetBox["p10", {3.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Opacity[1], Dashing[{0, Small}], 
            ArrowBox[{{4., 1.}, {4., 0.}}, 0.03700564971751412]}, 
           InsetBox["p12", {4., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{0., 1.0415536440677966`}, {-0.041359364406779654`, 
             0.9699173302259887}, {0.041359364406779654`, 
             0.9699173302259887}, {0., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.03700564971751412, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{2., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {2.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "5", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{1., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {1.0370056497175142, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{3., 1.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "7", ")"}]}], 
            Offset[{2, 2}, {3.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], DiskBox[{4., 0.}, 0.03700564971751412]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "8", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 0.03700564971751412}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], Dashing[{0, Small}], EdgeForm[{Hue[0, 1, 0.8], 
            Opacity[1]}], 
            PolygonBox[{{4., 1.0415536440677966`}, {3.95864063559322, 
             0.9699173302259887}, {4.041359364406779, 0.9699173302259887}, {
             4., 1.0415536440677966`}}]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "9", ")"}]}], 
            Offset[{2, 2}, {4.037005649717514, 1.0370056497175142}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None]}], "}"}]], "Output",
 CellChangeTimes->{3.852221378126045*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"2377abbc-3502-45b8-a975-c998d58ea7b8"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
Magnification:>1. Inherited,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"249bf953-7179-4534-b563-ac5e9954e45b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 55329, 1243, 3131, "Input",ExpressionUUID->"e86f937a-5983-4de0-ad25-6c2215412f0a"],
Cell[CellGroupData[{
Cell[55912, 1267, 16351, 461, 582, "Input",ExpressionUUID->"5ad74f52-c144-4a40-835c-0809cbe3f1b5"],
Cell[72266, 1730, 48261, 1030, 206, "Output",ExpressionUUID->"929e6980-b463-40f7-89ce-2f9336655823"],
Cell[120530, 2762, 16519, 354, 102, "Output",ExpressionUUID->"fcfb65b0-520e-4fd7-a38c-76e572037b7f"],
Cell[137052, 3118, 190091, 4075, 197, "Output",ExpressionUUID->"2377abbc-3502-45b8-a975-c998d58ea7b8"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Theta-diagrams-elaboration/MatrixProduct.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     35672,        912]
NotebookOptionsPosition[     34928,        891]
NotebookOutlinePosition[     35393,        909]
CellTagsIndexPosition[     35350,        906]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "takes", " ", "a", " ", "list", " ", "of", 
     " ", "possible", " ", 
     RowBox[{"momenta", "/", "sigma"}], " ", "matrices", " ", "as", " ", 
     "\"\<{p1,q1,...pn,qn}\>\"", " ", "and", " ", "interprets", " ", "this", 
     " ", "as", " ", "the", " ", "product", " ", "of", " ", "the", " ", 
     SubscriptBox["p", "\[Mu]"], 
     SuperscriptBox["\[Sigma]", "\[Mu]"], " ", 
     RowBox[{"matrices", ".", " ", "This"}], " ", "is", " ", "a", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}], "\\", "otimes"}], 
     RowBox[{"(", 
      RowBox[{"2", ",", "0"}], ")"}], " ", "tensor", " ", "that", " ", "can", 
     " ", "be", " ", "rewritten", " ", "as", " ", "a", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}], "\\", "oplus"}], 
     RowBox[{"(", 
      RowBox[{"3", ",", "0"}], ")"}], " ", "with", " ", "the", " ", 
     "following", " ", 
     RowBox[{"decomposition", ":", "\[IndentingNewLine]", "A"}]}], "=", 
    RowBox[{
     RowBox[{"A_", 
      RowBox[{"0", "\\", "identity"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"A_", "\\", "mu"}], "\\n", 
      RowBox[{"u", " ", "\\", 
       RowBox[{"sigma", "^"}], "\\", "mu"}], "\\n", "u", " ", "with", " ", 
      RowBox[{"A_", "\\", "mu"}], "\\n", "u", " ", "a", " ", "skew"}], "-", 
     RowBox[{"symmetric", " ", "self"}], "-", 
     RowBox[{"dual", " ", 
      RowBox[{"tensor", ".", " ", "This"}], " ", "functions", " ", "returns", 
      " ", "A_", "0."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MatrixProduct1", "[", "list_", "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "descripiton"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"res", "=", "0"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"Final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "list", "]"}], "===", "2"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Return", "[", 
            RowBox[{"-", 
             RowBox[{
              RowBox[{"list", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ".", 
              RowBox[{"list", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ";"}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
          RowBox[{"(*", "ELSE", "*)"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"res", "+=", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}], ".", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}]}], "*", 
              RowBox[{"MatrixProduct1", "[", 
               RowBox[{"Delete", "[", 
                RowBox[{"list", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], "]"}]}], "-", 
             RowBox[{"2", "*", 
              RowBox[{"MatrixProduct2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]}]}], ";"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "takes", " ", "a", " ", "list", " ", "of", 
      " ", "possible", " ", 
      RowBox[{"momenta", "/", "sigma"}], " ", "matrices", " ", "as", " ", 
      "\"\<{p1,q1,...pn,qn}\>\"", " ", "and", " ", "interprets", " ", "this", 
      " ", "as", " ", "the", " ", "product", " ", "of", " ", "the", " ", 
      SubscriptBox["p", "\[Mu]"], 
      SuperscriptBox["\[Sigma]", "\[Mu]"], " ", 
      RowBox[{"matrices", ".", " ", "This"}], " ", "is", " ", "a", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", ",", "0"}], ")"}], "\\", "otimes"}], 
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}], " ", "tensor", " ", "that", " ", "can",
       " ", "be", " ", "rewritten", " ", "as", " ", "a", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}], "\\", "oplus"}], 
      RowBox[{"(", 
       RowBox[{"3", ",", "0"}], ")"}], " ", "with", " ", "the", " ", 
      "following", " ", 
      RowBox[{"decomposition", ":", "\[IndentingNewLine]", "A"}]}], "=", 
     RowBox[{
      RowBox[{"A_", 
       RowBox[{"0", "\\", "identity"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"A_", "\\", "mu"}], "\\n", 
       RowBox[{"u", " ", "\\", 
        RowBox[{"sigma", "^"}], "\\", "mu"}], "\\n", "u", " ", "with", " ", 
       RowBox[{"A_", "\\", "mu"}], "\\n", "u", " ", "a", " ", "skew"}], "-", 
      RowBox[{"symmetric", " ", "self"}], "-", 
      RowBox[{"dual", " ", 
       RowBox[{"tensor", ".", " ", "This"}], " ", "functions", " ", "returns",
        " ", 
       RowBox[{"A_", "\\", "mu"}], "\\n", 
       RowBox[{"u", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixProduct2", "[", 
     RowBox[{"list_", ",", "index1_", ",", "index2_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "descripiton"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"res", "=", "0"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"Final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "list", "]"}], "===", "2"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Return", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"index1", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "*", 
                RowBox[{"index2", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], "-", 
               RowBox[{
                RowBox[{"index2", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "*", 
                RowBox[{"index1", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], "+", 
               RowBox[{"Epsilon", "[", 
                RowBox[{"index1", ",", "index2", ",", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ")"}]}], "]"}], 
           ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
          RowBox[{"(*", "ELSE", "*)"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"res", "+=", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], ".", 
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "2"}], "]"}], "]"}]}]}], "*", 
             RowBox[{"MatrixProduct2", "[", 
              RowBox[{
               RowBox[{"Delete", "[", 
                RowBox[{"list", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
               "index1", ",", "index2"}], "]"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"res", "+=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], "*", 
             RowBox[{"MatrixProduct1", "[", 
              RowBox[{"Delete", "[", 
               RowBox[{"list", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"-", "1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"index1", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}]}], "*", 
                RowBox[{"index2", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}]}], "-", 
               RowBox[{
                RowBox[{"index2", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}]}], "*", 
                RowBox[{"index1", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}]}], "+", 
               RowBox[{"Epsilon", "[", 
                RowBox[{"index1", ",", "index2", ",", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}], ",", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}], ")"}]}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"res", "+=", 
            RowBox[{
             RowBox[{
              RowBox[{"MatrixProduct2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                "index1", ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], "*", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], ".", "index2"}]}], "+", 
             RowBox[{
              RowBox[{"MatrixProduct2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                "index2", ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], "*", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "2"}], "]"}], "]"}], ".", "index1"}]}], "-", 
             RowBox[{
              RowBox[{"MatrixProduct2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                "index1", ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], "*", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "2"}], "]"}], "]"}], ".", "index2"}]}], "-", 
             RowBox[{
              RowBox[{"MatrixProduct2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                "index2", ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], "*", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], ".", "index1"}]}]}]}], 
           ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "takes", " ", "a", " ", "list", " ", "of", 
      " ", "possible", " ", 
      RowBox[{"momenta", "/", "sigma"}], " ", "matrices", " ", "as", " ", 
      "\"\<{p1,q1,...pn,qn}\>\"", " ", "and", " ", "interprets", " ", "this", 
      " ", "as", " ", "the", " ", "product", " ", "of", " ", "the", " ", 
      SubscriptBox["p", "\[Mu]"], 
      SuperscriptBox["\[Sigma]", "\[Mu]"], " ", 
      RowBox[{"matrices", ".", " ", "This"}], " ", "is", " ", "a", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}], "\\", "otimes"}], 
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}], " ", "tensor", " ", "that", " ", "can",
       " ", "be", " ", "rewritten", " ", "as", " ", "a", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}], "\\", "oplus"}], 
      RowBox[{"(", 
       RowBox[{"0", ",", "3"}], ")"}], " ", "with", " ", "the", " ", 
      "following", " ", 
      RowBox[{"decomposition", ":", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\\", "bar"}], 
        RowBox[{"{", "A", "}"}]}]}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"\\", "bar"}], 
       RowBox[{"{", "A", "}"}], "_", 
       RowBox[{"0", "\\", "identity"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", "\\", "bar"}], 
       RowBox[{"{", "A", "}"}], 
       RowBox[{"_", "\\", "mu"}], "\\n", 
       RowBox[{"u", " ", "\\", "bar"}], 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\\", "sigma"}], "}"}], "^"}], "\\", "mu"}], "\\n", "u", 
       " ", 
       RowBox[{"with", " ", "\\", "bar"}], 
       RowBox[{"{", "A", "}"}], 
       RowBox[{"_", "\\", "mu"}], "\\n", "u", " ", "a", " ", "skew"}], "-", 
      RowBox[{"symmetric", " ", "self"}], "-", 
      RowBox[{"dual", " ", 
       RowBox[{"tensor", ".", " ", "This"}], " ", "functions", " ", 
       RowBox[{"returns", " ", "\\", "bar"}], 
       RowBox[{"{", "A", "}"}], "_", "0."}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixProductBar1", "[", "list_", "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "descripiton"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"res", "=", "0"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"Final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "list", "]"}], "===", "2"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Return", "[", 
            RowBox[{"-", 
             RowBox[{
              RowBox[{"list", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ".", 
              RowBox[{"list", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ";"}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
          RowBox[{"(*", "ELSE", "*)"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"res", "+=", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}], ".", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}]}], "*", 
              RowBox[{"MatrixProductBar1", "[", 
               RowBox[{"Delete", "[", 
                RowBox[{"list", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], "]"}]}], "-", 
             RowBox[{"2", "*", 
              RowBox[{"MatrixProductBar2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]}]}], ";"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "takes", " ", "a", " ", "list", " ", "of", 
      " ", "possible", " ", 
      RowBox[{"momenta", "/", "sigma"}], " ", "matrices", " ", "as", " ", 
      "\"\<{p1,q1,...pn,qn}\>\"", " ", "and", " ", "interprets", " ", "this", 
      " ", "as", " ", "the", " ", "product", " ", "of", " ", "the", " ", 
      SubscriptBox["p", "\[Mu]"], 
      SuperscriptBox["\[Sigma]", "\[Mu]"], " ", 
      RowBox[{"matrices", ".", " ", "This"}], " ", "is", " ", "a", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}], "\\", "otimes"}], 
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}], " ", "tensor", " ", "that", " ", "can",
       " ", "be", " ", "rewritten", " ", "as", " ", "a", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}], "\\", "oplus"}], 
      RowBox[{"(", 
       RowBox[{"0", ",", "3"}], ")"}], " ", "with", " ", "the", " ", 
      "following", " ", 
      RowBox[{"decomposition", ":", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\\", "bar"}], 
        RowBox[{"{", "A", "}"}]}]}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"\\", "bar"}], 
       RowBox[{"{", "A", "}"}], "_", 
       RowBox[{"0", "\\", "identity"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", "\\", "bar"}], 
       RowBox[{"{", "A", "}"}], 
       RowBox[{"_", "\\", "mu"}], "\\n", 
       RowBox[{"u", " ", "\\", "bar"}], 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\\", "sigma"}], "}"}], "^"}], "\\", "mu"}], "\\n", "u", 
       " ", 
       RowBox[{"with", " ", "\\", "bar"}], 
       RowBox[{"{", "A", "}"}], 
       RowBox[{"_", "\\", "mu"}], "\\n", "u", " ", "a", " ", "skew"}], "-", 
      RowBox[{"symmetric", " ", "self"}], "-", 
      RowBox[{"dual", " ", 
       RowBox[{"tensor", ".", " ", "This"}], " ", "functions", " ", 
       RowBox[{"returns", " ", "\\", "bar"}], 
       RowBox[{"{", "A", "}"}], 
       RowBox[{"_", "\\", "mu"}], "\\n", 
       RowBox[{"u", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixProductBar2", "[", 
     RowBox[{"list_", ",", "index1_", ",", "index2_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "descripiton"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"res", "=", "0"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"Final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "list", "]"}], "===", "2"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Return", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"index1", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "*", 
                RowBox[{"index2", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], "-", 
               RowBox[{
                RowBox[{"index2", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "*", 
                RowBox[{"index1", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], "-", 
               RowBox[{"Epsilon", "[", 
                RowBox[{"index1", ",", "index2", ",", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ")"}]}], "]"}], 
           ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
          RowBox[{"(*", "ELSE", "*)"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"res", "+=", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], ".", 
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "2"}], "]"}], "]"}]}]}], "*", 
             RowBox[{"MatrixProductBar2", "[", 
              RowBox[{
               RowBox[{"Delete", "[", 
                RowBox[{"list", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
               "index1", ",", "index2"}], "]"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"res", "+=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], "*", 
             RowBox[{"MatrixProductBar1", "[", 
              RowBox[{"Delete", "[", 
               RowBox[{"list", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"-", "1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"index1", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}]}], "*", 
                RowBox[{"index2", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}]}], "-", 
               RowBox[{
                RowBox[{"index2", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}]}], "*", 
                RowBox[{"index1", ".", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}]}], "-", 
               RowBox[{"Epsilon", "[", 
                RowBox[{"index1", ",", "index2", ",", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}], ",", 
                 RowBox[{"list", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}], ")"}]}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"res", "+=", 
            RowBox[{
             RowBox[{
              RowBox[{"MatrixProductBar2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                "index1", ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], "*", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], ".", "index2"}]}], "+", 
             RowBox[{
              RowBox[{"MatrixProductBar2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                "index2", ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], "*", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "2"}], "]"}], "]"}], ".", "index1"}]}], "-", 
             RowBox[{
              RowBox[{"MatrixProductBar2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                "index1", ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], "*", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "2"}], "]"}], "]"}], ".", "index2"}]}], "-", 
             RowBox[{
              RowBox[{"MatrixProductBar2", "[", 
               RowBox[{
                RowBox[{"Delete", "[", 
                 RowBox[{"list", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "}"}]}], "]"}], ",", 
                "index2", ",", 
                RowBox[{"list", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], "*", 
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], ".", "index1"}]}]}]}], 
           ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.883394317522732*^9, 
  3.8833944053307285`*^9}},ExpressionUUID->"04f63d27-1cb9-44d0-980f-\
73e63056f2f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "*******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "EXAMPLE", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*******)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MatrixProduct1", "[", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixProduct2", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}], ",", "mu", ",", 
     "nu"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8519182465320196`*^9, 3.8519182724764814`*^9}, {
  3.8519184944216433`*^9, 3.8519185219084444`*^9}, {3.8519185694898214`*^9, 
  3.8519185904785833`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"64fcfae1-90eb-4615-912e-8f6c2977967c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p3", ".", "p2"}], " ", 
   RowBox[{"p4", ".", "p1"}]}], "-", 
  RowBox[{
   RowBox[{"p3", ".", "p1"}], " ", 
   RowBox[{"p4", ".", "p2"}]}], "+", 
  RowBox[{
   RowBox[{"p1", ".", "p2"}], " ", 
   RowBox[{"p4", ".", "p3"}]}], "-", 
  RowBox[{"Epsilon", "[", 
   RowBox[{"p3", ",", "p4", ",", "p1", ",", "p2"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.851918586415101*^9, 3.851918590978413*^9}},
 CellLabel->"Out[10]=",ExpressionUUID->"5c5fac3a-de18-42f2-84a1-c7d62cb1f0bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{"p4", ".", "p3"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"mu", ".", "p2"}]}], " ", 
      RowBox[{"nu", ".", "p1"}]}], "+", 
     RowBox[{
      RowBox[{"mu", ".", "p1"}], " ", 
      RowBox[{"nu", ".", "p2"}]}], "+", 
     RowBox[{"Epsilon", "[", 
      RowBox[{"mu", ",", "nu", ",", "p1", ",", "p2"}], "]"}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"p1", ".", "p2"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"mu", ".", "p4"}]}], " ", 
      RowBox[{"nu", ".", "p3"}]}], "+", 
     RowBox[{
      RowBox[{"mu", ".", "p3"}], " ", 
      RowBox[{"nu", ".", "p4"}]}], "+", 
     RowBox[{"Epsilon", "[", 
      RowBox[{"mu", ",", "nu", ",", "p3", ",", "p4"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"p4", ".", "nu"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"mu", ".", "p2"}]}], " ", 
      RowBox[{"p3", ".", "p1"}]}], "+", 
     RowBox[{
      RowBox[{"mu", ".", "p1"}], " ", 
      RowBox[{"p3", ".", "p2"}]}], "+", 
     RowBox[{"Epsilon", "[", 
      RowBox[{"mu", ",", "p3", ",", "p1", ",", "p2"}], "]"}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"p3", ".", "nu"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"mu", ".", "p2"}]}], " ", 
      RowBox[{"p4", ".", "p1"}]}], "+", 
     RowBox[{
      RowBox[{"mu", ".", "p1"}], " ", 
      RowBox[{"p4", ".", "p2"}]}], "+", 
     RowBox[{"Epsilon", "[", 
      RowBox[{"mu", ",", "p4", ",", "p1", ",", "p2"}], "]"}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"p4", ".", "mu"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"nu", ".", "p2"}]}], " ", 
      RowBox[{"p3", ".", "p1"}]}], "+", 
     RowBox[{
      RowBox[{"nu", ".", "p1"}], " ", 
      RowBox[{"p3", ".", "p2"}]}], "+", 
     RowBox[{"Epsilon", "[", 
      RowBox[{"nu", ",", "p3", ",", "p1", ",", "p2"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"p3", ".", "mu"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"nu", ".", "p2"}]}], " ", 
      RowBox[{"p4", ".", "p1"}]}], "+", 
     RowBox[{
      RowBox[{"nu", ".", "p1"}], " ", 
      RowBox[{"p4", ".", "p2"}]}], "+", 
     RowBox[{"Epsilon", "[", 
      RowBox[{"nu", ",", "p4", ",", "p1", ",", "p2"}], "]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.851918586415101*^9, 3.851918590994074*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"1a122edd-7564-4d71-9370-e3830758bb0b"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
Magnification:>1. Inherited,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bd5956e4-56e0-4bf0-8077-1978a5ff6e47"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 30242, 739, 2412, "Input",ExpressionUUID->"04f63d27-1cb9-44d0-980f-73e63056f2f6"],
Cell[CellGroupData[{
Cell[30825, 763, 785, 18, 105, "Input",ExpressionUUID->"64fcfae1-90eb-4615-912e-8f6c2977967c"],
Cell[31613, 783, 522, 14, 32, "Output",ExpressionUUID->"5c5fac3a-de18-42f2-84a1-c7d62cb1f0bf"],
Cell[32138, 799, 2774, 89, 122, "Output",ExpressionUUID->"1a122edd-7564-4d71-9370-e3830758bb0b"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Theta-diagrams-elaboration/MyFindCycles.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     43165,        913]
NotebookOptionsPosition[     42416,        892]
NotebookOutlinePosition[     42881,        910]
CellTagsIndexPosition[     42838,        907]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", "   ", 
   RowBox[{"Input", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "Weighted", " ", "EdgeTaggedGraph", " ", "with", " ", "ONLY", " ", 
        "CYCLES"}], "}"}], "\[IndentingNewLine]", "Output"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cycle_", "1"}], ",", 
         RowBox[{"cycle_", "2"}], ",", "..."}], "}"}], " ", "with", " ", 
       "\[IndentingNewLine]", "           ", "cycle_i"}], "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p_i", ".1"}], ",", "...", ",", 
         RowBox[{"p_i", ".", "Ni"}]}], "}"}], "=", 
       RowBox[{
       "cyclically", " ", "ordered", " ", "list", " ", "of", " ", 
        "momenta"}]}]}]}]}], "          ", "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MyFindCycles", "[", "input_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "gw", ",", "orderedlinks", ",", "orderedweights", ",", "v", ",", 
        "vnext", ",", "pos", ",", "i", ",", "cycle", ",", "res"}], "}"}], ",",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", 
        RowBox[{"initialization", "/", 
         RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"gw", "=", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#", ",", 
             RowBox[{"PropertyValue", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"input", ",", "#"}], "}"}], ",", "EdgeWeight"}], 
              "]"}]}], "}"}], "&"}], ",", 
          RowBox[{"EdgeList", "[", "input", "]"}]}], "]"}]}], ";", 
       RowBox[{
       "(*", "\"\<{{a->b,\!\(\*SubscriptBox[\(weight\), \(a -> b\)]\)},{c->d,\
\!\(\*SubscriptBox[\(weight\), \(c -> d\)]\)},...}\>\"", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"orderedlinks", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "respect", " ", "to", " ", "the", " ", "\"\<gw\>\"", " ", "described",
          " ", "above", " ", "it", " ", "will", " ", "be", " ", "the", " ", 
         "following", " ", 
         RowBox[{"list", ":", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "..."}], "}"}]}]}],
         "*)"}], "\[IndentingNewLine]", 
       RowBox[{"orderedweights", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "respect", " ", "to", " ", "the", " ", "\"\<gw\>\"", " ", "described",
          " ", "above", " ", "it", " ", "will", " ", "be", " ", "the", " ", 
         "following", " ", 
         RowBox[{"list", ":", " ", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["weight", 
             RowBox[{"a", "->", "b"}]], ",", 
            SubscriptBox["weight", 
             RowBox[{"c", "->", "d"}]], ",", "..."}], "}"}]}]}], "*)"}], 
       "\[IndentingNewLine]", "v", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "this", " ", "will", " ", "be", " ", "a", " ", "generic", " ", 
         "vertex", " ", "from", " ", "which", " ", "we", " ", "will", " ", 
         "start", " ", "finding", " ", "the", " ", "cycle", " ", "it", " ", 
         "belongs", " ", "to"}], "*)"}], "\[IndentingNewLine]", "vnext", ";", 
       " ", 
       RowBox[{"(*", 
        RowBox[{
        "this", " ", "will", " ", "be", " ", "a", " ", "generic", " ", 
         "successive", " ", "vertex", " ", "respect", " ", "to", " ", 
         "\"\<v\>\"", " ", "in", " ", "a", " ", "given", " ", "cycle"}], 
        "*)"}], "\[IndentingNewLine]", "pos", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "variable", " ", "that", " ", "will", " ", "take", " ", "the", " ", 
         "info", " ", "of", " ", "the", " ", "position", " ", "of", " ", 
         "\"\<vnext\>\"", " ", "in", " ", "\"\<orderedlinks\>\""}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"cycle", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "a", " ", "ordered", " ", 
         "list", " ", "of", " ", "momenta", " ", "of", " ", "a", " ", 
         "particular", " ", "cycle"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"{", "}"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "it", " ", "will", " ", "contain", " ", "the", " ", "result"}], 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Initialize", " ", "orderedlinks", " ", "and", " ", 
         RowBox[{"orderedweights", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "gw", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"orderedlinks", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"orderedlinks", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"gw", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
          RowBox[{"orderedlinks", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"orderedlinks", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"gw", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "gw", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"orderedweights", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"orderedweights", ",", 
            RowBox[{
             RowBox[{"gw", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Start", " ", "by", " ", "updatind", " ", "\"\<res\>\"", " ", "to", 
         " ", "the", " ", "list", " ", "of", " ", "the", " ", "ordered", " ", 
         "weights", " ", "in", " ", "the", " ", 
         RowBox[{"paths", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "orderedweights", "]"}], ">", "0"}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "Initialize", " ", "vertex", " ", "that", " ", "will", " ", "be", 
            " ", "the", " ", "starting", " ", "point", " ", "of", " ", "a", 
            " ", "particular", " ", "cycle"}], ",", " ", 
           RowBox[{"then", " ", "the", " ", "adjacent", " ", "one"}], ",", 
           " ", 
           RowBox[{"then", " ", "remove", " ", "them", " ", "from", " ", 
            RowBox[{"\"\<orderedlinks\>\"", "."}]}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"v", "=", 
           RowBox[{"orderedlinks", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"vnext", "=", 
           RowBox[{"orderedlinks", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"orderedlinks", "=", 
           RowBox[{"Delete", "[", 
            RowBox[{"orderedlinks", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Finally", " ", "add", " ", "the", " ", "first", " ", "momenta", 
            " ", "in", " ", "\"\<cycle\>\"", " ", "and", " ", "remove", " ", 
            "it", " ", "in", " ", 
            RowBox[{"orderedweights", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"cycle", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"cycle", ",", 
             RowBox[{"orderedweights", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"orderedweights", "=", 
           RowBox[{"Delete", "[", 
            RowBox[{"orderedweights", ",", "1"}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{"vnext", "=!=", "v"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "Positin", " ", "of", " ", "\"\<vnext\>\"", " ", "in", " ", 
              "following", " ", "link", " ", "inside", " ", "the", " ", 
              RowBox[{"cycle", "."}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pos", "=", 
              RowBox[{"Position", "[", 
               RowBox[{"orderedlinks", ",", "vnext"}], "]"}]}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"Add", " ", "and", " ", "then", " ", "remove", " ", 
               RowBox[{"link", "'"}], "s", " ", "momenta", " ", "to", " ", 
               RowBox[{"\"\<cycle\>\"", "."}]}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Find", " ", "adjacent", " ", "vertex", " ", "in", " ", "the", 
               " ", 
               RowBox[{"cycle", "."}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Remove", " ", "starting", " ", "and", " ", "adjacent", " ", 
               "vertex", " ", "from", " ", 
               RowBox[{"\"\<orderedlinks\>\"", "."}]}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"EvenQ", "[", 
                 RowBox[{
                  RowBox[{"pos", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "True"}], ",",
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{"If", " ", "true"}], "..."}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cycle", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"cycle", ",", 
                   RowBox[{"orderedweights", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}], "]"}], 
                    "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"orderedweights", "=", 
                 RowBox[{"Delete", "[", 
                  RowBox[{"orderedweights", ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], "]"}]}], 
                ";", "\[IndentingNewLine]", 
                RowBox[{"vnext", "=", 
                 RowBox[{"orderedlinks", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], "]"}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"orderedlinks", "=", 
                 RowBox[{"Delete", "[", 
                  RowBox[{"orderedlinks", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "}"}]}], "]"}]}],
                 ";"}], " ", "\[IndentingNewLine]", ",", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{"If", " ", "false"}], "..."}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cycle", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"cycle", ",", 
                   RowBox[{"orderedweights", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    "2"}], "]"}], "]"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"orderedweights", "=", 
                 RowBox[{"Delete", "[", 
                  RowBox[{"orderedweights", ",", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"vnext", "=", 
                 RowBox[{"orderedlinks", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "]"}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"orderedlinks", "=", 
                 RowBox[{"Delete", "[", 
                  RowBox[{"orderedlinks", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "}"}]}], 
                    "}"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"res", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"res", ",", "cycle"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"cycle", "=", 
           RowBox[{"{", "}"}]}], ";"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.850837727574342*^9, 3.8508377415756626`*^9}, {
   3.8508381940366955`*^9, 3.850838266095668*^9}, {3.850839001261242*^9, 
   3.850839302591467*^9}, {3.8508393461783943`*^9, 3.8508393738320637`*^9}, {
   3.85083943062521*^9, 3.8508402905653005`*^9}, {3.850841691152105*^9, 
   3.8508417707741942`*^9}, {3.8508418625532656`*^9, 
   3.8508418824401784`*^9}, {3.8508419661854906`*^9, 
   3.8508422501541376`*^9}, {3.8508422895836153`*^9, 
   3.8508425260110345`*^9}, {3.8508427185126257`*^9, 
   3.8508430180122585`*^9}, {3.8508432025961485`*^9, 
   3.8508433007570524`*^9}, {3.850843352015475*^9, 3.8508434192105255`*^9}, {
   3.850843465137251*^9, 3.8508434652870965`*^9}, {3.8508436063549004`*^9, 
   3.850843649789564*^9}, {3.850843681531643*^9, 3.8508438512479563`*^9}, {
   3.8508439574889464`*^9, 3.8508439746461725`*^9}, {3.850844011440095*^9, 
   3.850844036681635*^9}, {3.8508440863417344`*^9, 3.8508442500433846`*^9}, {
   3.8509233824683695`*^9, 3.8509235837253485`*^9}, {3.8509236261084847`*^9, 
   3.8509236556118183`*^9}, {3.8509237451130934`*^9, 3.850923842010363*^9}, {
   3.85092392482932*^9, 3.8509241680753937`*^9}, {3.8509244721770973`*^9, 
   3.8509246005756006`*^9}, {3.8509246455116653`*^9, 
   3.8509246826578617`*^9}, {3.8509247188951864`*^9, 
   3.8509247309934316`*^9}, {3.8509247623865867`*^9, 
   3.8509247669078145`*^9}, {3.8509248146438217`*^9, 
   3.8509248275820436`*^9}, {3.850924880388368*^9, 3.8509248842543383`*^9}, {
   3.8509249143997917`*^9, 3.850924928635592*^9}, 3.850924960195095*^9, {
   3.8509250287927713`*^9, 3.850925088309453*^9}, {3.850925128983364*^9, 
   3.850925170875805*^9}, 3.8509252309800444`*^9, {3.850925351240592*^9, 
   3.8509253792747097`*^9}, {3.8509254450999823`*^9, 3.850925661271801*^9}, {
   3.8509257185202456`*^9, 3.8509257187989397`*^9}, {3.8509257608882856`*^9, 
   3.850925887938834*^9}, {3.8509261415159698`*^9, 3.8509261577520275`*^9}, {
   3.8509261892261662`*^9, 3.8509262300769386`*^9}, {3.85092630804134*^9, 
   3.850926314224121*^9}, {3.8509265062865047`*^9, 3.850926507596343*^9}, {
   3.850926664657878*^9, 3.850926819323818*^9}, {3.850926896249229*^9, 
   3.850926928959612*^9}, {3.8509270249905057`*^9, 3.8509270668781147`*^9}, {
   3.850927135642041*^9, 3.8509271842915936`*^9}, {3.8509274071953335`*^9, 
   3.8509274111499414`*^9}, {3.8509278476928687`*^9, 
   3.8509279676338377`*^9}, {3.8509280416638823`*^9, 
   3.8509281781525745`*^9}, {3.8509282597256155`*^9, 3.850928344337336*^9}, {
   3.8509284040395412`*^9, 3.85092844119063*^9}, {3.85092847841199*^9, 
   3.8509284969567895`*^9}, {3.850928655947792*^9, 3.850928669542074*^9}, {
   3.8509287221297445`*^9, 3.850928726675393*^9}, 3.850928783839676*^9, {
   3.850928833347622*^9, 3.850928842287053*^9}, {3.8509289188827195`*^9, 
   3.8509289245401053`*^9}, {3.850928975219558*^9, 3.850929016789521*^9}, {
   3.8509290487304935`*^9, 3.8509293519387684`*^9}, {3.850929590425992*^9, 
   3.850929591269621*^9}, {3.8509296387920146`*^9, 3.850929658884407*^9}, {
   3.8509296918587275`*^9, 3.8509299308810883`*^9}, 3.850930096909645*^9, {
   3.85096273178754*^9, 3.850962938252892*^9}, {3.8509629696698933`*^9, 
   3.850962970717021*^9}, {3.8509630328370585`*^9, 3.850963044728402*^9}, {
   3.850963102633896*^9, 3.850963250811962*^9}, {3.850963289701009*^9, 
   3.85096332850225*^9}, {3.850963460126835*^9, 3.8509638374999733`*^9}, {
   3.850963924143582*^9, 3.850963975986563*^9}, {3.8509641024777393`*^9, 
   3.850964113981965*^9}, {3.850964148408298*^9, 3.850964288424904*^9}, {
   3.850964327856732*^9, 3.850964485406045*^9}, {3.850964515680149*^9, 
   3.8509645721544657`*^9}, {3.850964603857997*^9, 3.8509646720313425`*^9}, {
   3.8509648078539734`*^9, 3.850964823932563*^9}, 3.850966548426506*^9, {
   3.8509706578034515`*^9, 3.8509709758090277`*^9}, {3.8509710086753693`*^9, 
   3.8509710479979362`*^9}, {3.850971089513606*^9, 3.850971404180015*^9}, {
   3.8509714908368354`*^9, 3.8509716315006113`*^9}, {3.8509716618479557`*^9, 
   3.8509718444732585`*^9}, {3.8509720632320504`*^9, 
   3.8509721366265697`*^9}, {3.850973181618396*^9, 3.8509732527939816`*^9}, {
   3.850973321312518*^9, 3.850973373762225*^9}, 3.850973405454892*^9, {
   3.8509734949562464`*^9, 3.8509736097844105`*^9}, {3.8509746058281417`*^9, 
   3.850974969238134*^9}, {3.850976758257291*^9, 3.850976905334777*^9}, {
   3.8509770301971083`*^9, 3.850977118114145*^9}, {3.8509771488760605`*^9, 
   3.850977303258317*^9}, {3.8509773559568276`*^9, 3.8509775041982875`*^9}, {
   3.850977570472001*^9, 3.8509776271350803`*^9}, {3.8509780056855984`*^9, 
   3.8509780111931906`*^9}, {3.850978096552035*^9, 3.850978243095461*^9}, {
   3.850978295421703*^9, 3.8509783404492583`*^9}, {3.8509828041543255`*^9, 
   3.850982811808834*^9}, {3.850982919036349*^9, 3.8509829681182184`*^9}, {
   3.8509832584022923`*^9, 3.850983359254253*^9}, {3.850983399794041*^9, 
   3.8509834087802067`*^9}, {3.8509836092064905`*^9, 
   3.8509836521783967`*^9}, {3.8509837907748823`*^9, 
   3.8509839823783426`*^9}, {3.8509847724741507`*^9, 3.850985363394848*^9}, {
   3.850985463933017*^9, 3.850985720397219*^9}, {3.850985849939802*^9, 
   3.85098605907893*^9}, {3.850986116023036*^9, 3.8509862566925573`*^9}, {
   3.8509926065370016`*^9, 3.8509926318558006`*^9}, {3.850992667148467*^9, 
   3.8509927748939695`*^9}, {3.850993000471587*^9, 3.850993008383678*^9}, {
   3.850993212372734*^9, 3.8509932547741165`*^9}, {3.8509933894608693`*^9, 
   3.8509934274233427`*^9}, {3.8509935003319683`*^9, 3.85099356688964*^9}, {
   3.850993623705854*^9, 3.8509936886088095`*^9}, {3.850993733537284*^9, 
   3.850993744743765*^9}, {3.8509938159662704`*^9, 3.8509938218574257`*^9}, {
   3.8509939279713306`*^9, 3.850993952929217*^9}, {3.8509940402772493`*^9, 
   3.8509943573488593`*^9}, {3.8509945128332157`*^9, 
   3.8509945232825336`*^9}, {3.8509945614242897`*^9, 
   3.8509945863802376`*^9}, {3.850994687013688*^9, 3.8509947480544696`*^9}, {
   3.8509948973934875`*^9, 3.8509949477315917`*^9}, {3.8509951660782375`*^9, 
   3.850995167282794*^9}, {3.850995495581504*^9, 3.8509955212891965`*^9}, {
   3.850995559457843*^9, 3.8509955887549143`*^9}, {3.8509958421176367`*^9, 
   3.8509959000727196`*^9}, {3.850995939298731*^9, 3.850995983284816*^9}, {
   3.8509960939227085`*^9, 3.850996106988616*^9}, {3.850996394200409*^9, 
   3.8509964114965715`*^9}, {3.8509965661581707`*^9, 3.850996616737385*^9}, {
   3.8509983183851633`*^9, 3.8509983675469456`*^9}, {3.850998672130505*^9, 
   3.8509987470284243`*^9}, {3.850998792220295*^9, 3.8509987997697015`*^9}, {
   3.8509989605297155`*^9, 3.8509990198457065`*^9}, {3.850999067543048*^9, 
   3.850999082810999*^9}, {3.8509991480125628`*^9, 3.850999177154174*^9}, {
   3.8509993281386757`*^9, 3.85099937218779*^9}, {3.85099940610181*^9, 
   3.850999436486165*^9}, {3.850999657845436*^9, 3.850999916257775*^9}, {
   3.850999957514432*^9, 3.8509999731038337`*^9}, {3.85100000913431*^9, 
   3.8510000984094934`*^9}, {3.8510001303182697`*^9, 
   3.8510003247743235`*^9}, {3.851000370657821*^9, 3.851000413909049*^9}, {
   3.851000479476803*^9, 3.8510005782927065`*^9}, {3.8510007777650127`*^9, 
   3.851000802704296*^9}, {3.8510008650532827`*^9, 3.851000874720833*^9}, {
   3.8510010067818727`*^9, 3.8510010676514325`*^9}, {3.851001124049204*^9, 
   3.8510011286080647`*^9}, 3.862044446564084*^9, {3.883237601020032*^9, 
   3.8832376119910297`*^9}, {3.883237646368064*^9, 3.883237660080763*^9}, {
   3.883237690385467*^9, 3.8832376992867203`*^9}, {3.883237785500931*^9, 
   3.88323779255619*^9}, {3.8833892388228116`*^9, 3.8833892435690746`*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"033a1e54-0044-4df6-bcdd-58548c61f02a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"**", "**", "**", "**"}], "********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", 
    RowBox[{"*", "EXAMPLES"}]}], "****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**"}], "**"}], "******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"graph", "=", 
    RowBox[{"EdgeTaggedGraph", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}]}], "}"}], ",", 
      RowBox[{"EdgeWeight", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "p1", ",", "p2", ",", "p3", ",", "p4", ",", "p5", ",", "p6", ",", 
         "p7", ",", "p8", ",", "p9", ",", "p10"}], "}"}]}], ",", 
      RowBox[{"EdgeStyle", "->", "Dashed"}], ",", 
      RowBox[{"VertexStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], "->", "Black"}], 
         ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}], "->", "White"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}], "->", "White"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], "->", "White"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}], "->", "White"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], "->", "White"}]}], 
        "}"}]}], ",", 
      RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}], ",", 
      RowBox[{"EdgeLabels", "\[Rule]", "\"\<EdgeWeight\>\""}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"MyFindCycles", "[", "graph", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8509241740097685`*^9, 3.850924353883594*^9}, {
   3.8509247380784297`*^9, 3.850924799436933*^9}, {3.850924859182525*^9, 
   3.850924861943722*^9}, 3.8509269545053444`*^9, {3.8509288737141976`*^9, 
   3.850928892819668*^9}, {3.8509647147625957`*^9, 3.8509647400215025`*^9}, {
   3.8509692680813937`*^9, 3.850969271397306*^9}, {3.8509721728096323`*^9, 
   3.850972306686454*^9}, {3.8509730827384543`*^9, 3.850973130545374*^9}, {
   3.850973667406553*^9, 3.850973706079752*^9}, {3.8509770066713443`*^9, 
   3.8509770101340246`*^9}, {3.850977649081421*^9, 3.8509776925631385`*^9}, {
   3.850977789776696*^9, 3.8509778340257664`*^9}, {3.8509778670676827`*^9, 
   3.8509779215331073`*^9}, {3.850977969609174*^9, 3.8509779900339355`*^9}, {
   3.8509780306898518`*^9, 3.8509780348451242`*^9}, 3.8509784146759295`*^9, {
   3.850978455565655*^9, 3.8509784673009973`*^9}, {3.8509830241486626`*^9, 
   3.8509831136578655`*^9}, 3.850983164844987*^9, {3.850983220124509*^9, 
   3.8509832302074995`*^9}, {3.8509832703318853`*^9, 3.850983272030322*^9}, {
   3.8509834277220974`*^9, 3.850983428535201*^9}, {3.8509834899717145`*^9, 
   3.8509835122278194`*^9}, {3.850983544202404*^9, 3.8509835498464727`*^9}, {
   3.8509839981773953`*^9, 3.8509840220986524`*^9}, {3.850984684724242*^9, 
   3.850984701195696*^9}, {3.8509948176599517`*^9, 3.8509948752855077`*^9}, {
   3.8509949800803404`*^9, 3.850994982815607*^9}, {3.850995049404688*^9, 
   3.8509950719733477`*^9}, {3.8509953512831964`*^9, 3.85099538070645*^9}, {
   3.85099571629776*^9, 3.8509957479350204`*^9}, {3.850995993726083*^9, 
   3.8509960121917734`*^9}, {3.850996130682747*^9, 3.850996156111681*^9}, {
   3.8509962142657127`*^9, 3.850996241579071*^9}, {3.8509962718621445`*^9, 
   3.85099629381995*^9}, {3.8509963398490615`*^9, 3.850996341208069*^9}, {
   3.8509966196766653`*^9, 3.8509967218561707`*^9}, {3.850996766629834*^9, 
   3.8509969900077763`*^9}, {3.8509970202335076`*^9, 
   3.8509971562831926`*^9}, {3.8509973388647923`*^9, 3.850997613670306*^9}, {
   3.8509976613273764`*^9, 3.850997751753078*^9}, {3.8509978070571704`*^9, 
   3.8509978781113634`*^9}, {3.850998103746101*^9, 3.850998171433226*^9}, {
   3.8509988468725758`*^9, 3.850998886675107*^9}, {3.850999442268688*^9, 
   3.8509994747359447`*^9}, {3.8509995217113523`*^9, 
   3.8509995847674875`*^9}, {3.8509996331231203`*^9, 
   3.8509996443420496`*^9}, {3.851001144850501*^9, 3.8510011497265544`*^9}, {
   3.8834488790521755`*^9, 
   3.883448881551546*^9}},ExpressionUUID->"ee3d0c52-cf16-4702-a8f1-\
b117f6d9a360"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
       $CellContext`$v[1][1], 
       $CellContext`$v[2][1], 
       $CellContext`$v[1][2], 
       $CellContext`$v[2][2], 
       $CellContext`$v[1][3], 
       $CellContext`$v[2][3], 
       $CellContext`$v[1][4], 
       $CellContext`$v[2][4], 
       $CellContext`$v[1][5], 
       $CellContext`$v[2][5]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {5, 6}, {7, 
       6}, {7, 8}, {9, 8}, {9, 10}, {5, 10}}, Null, {1, 1, 1, 1, 1, 1, 1, 1, 
       1, 1}}, {EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {
         Dashing[{Small, Small}]}, VertexLabels -> {"Name"}, 
       VertexStyle -> {$CellContext`$v[1][5] -> 
         GrayLevel[0], $CellContext`$v[2][1] -> 
         GrayLevel[1], $CellContext`$v[1][4] -> 
         GrayLevel[0], $CellContext`$v[2][5] -> 
         GrayLevel[1], $CellContext`$v[1][3] -> 
         GrayLevel[0], $CellContext`$v[1][2] -> 
         GrayLevel[0], $CellContext`$v[2][2] -> 
         GrayLevel[1], $CellContext`$v[2][4] -> 
         GrayLevel[1], $CellContext`$v[2][3] -> 
         GrayLevel[1], $CellContext`$v[1][1] -> GrayLevel[0]}, 
       EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Dashing[{Small, Small}], Arrowheads[
        Medium], {
         ArrowBox[{{0.31251000000000007`, -1.9375300000000002`}, {
          0.31251000000000007`, -2.93753}}, 0.027488664638695676`], 
         InsetBox["p1", {0.31251000000000007, -2.43753}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.31251000000000007`, -1.9375300000000002`}, {
          1.31251, -2.93753}}, 0.027488664638695676`], 
         InsetBox["p4", {0.8125100000000001, -2.43753}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.31251, -1.9375300000000002`}, {
          0.31251000000000007`, -2.93753}}, 0.027488664638695676`], 
         InsetBox["p2", {0.8125100000000001, -2.43753}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.31251, -1.9375300000000002`}, {1.31251, -2.93753}}, 
          0.027488664638695676`], 
         InsetBox["p3", {1.31251, -2.43753}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.3125099999999998`, -0.31251000000000007`}, {
          0.31250999999999984`, -1.31251}}, 0.027488664638695676`], 
         InsetBox["p5", {0.8125099999999998, -0.8125100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.3125099999999998`, -0.31251000000000007`}, {
          2.3125099999999996`, -1.31251}}, 0.027488664638695676`], 
         InsetBox["p10", {1.8125099999999996, -0.8125100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.31250999999999984`, -0.31251000000000007`}, {
          0.31250999999999984`, -1.31251}}, 0.027488664638695676`], 
         InsetBox["p6", {0.31250999999999984, -0.8125100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.31250999999999984`, -0.31251000000000007`}, {
          1.3125099999999998`, -1.31251}}, 0.027488664638695676`], 
         InsetBox["p7", {0.8125099999999998, -0.8125100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.3125099999999996`, -0.31251000000000007`}, {
          1.3125099999999998`, -1.31251}}, 0.027488664638695676`], 
         InsetBox["p8", {1.8125099999999996, -0.8125100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.3125099999999996`, -0.31251000000000007`}, {
          2.3125099999999996`, -1.31251}}, 0.027488664638695676`], 
         InsetBox["p9", {2.3125099999999996, -0.8125100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {GrayLevel[0], 
          DiskBox[{0.31251000000000007, -1.9375300000000002}, 
           0.027488664638695676]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "1", ")"}]}], 
          Offset[{2, 2}, {0.33999866463869577, -1.9100413353613046}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          DiskBox[{0.31251000000000007, -2.93753}, 0.027488664638695676]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "1", ")"}]}], 
          Offset[{2, 2}, {0.33999866463869577, -2.9100413353613046}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{1.31251, -1.9375300000000002}, 0.027488664638695676]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "2", ")"}]}], 
          Offset[{2, 2}, {1.3399986646386957, -1.9100413353613046}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], DiskBox[{1.31251, -2.93753}, 0.027488664638695676]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "2", ")"}]}], 
          Offset[{2, 2}, {1.3399986646386957, -2.9100413353613046}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{1.3125099999999998, -0.31251000000000007}, 
           0.027488664638695676]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "3", ")"}]}], 
          Offset[{2, 2}, {1.3399986646386954, -0.28502133536130436}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          DiskBox[{0.31250999999999984, -1.31251}, 0.027488664638695676]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "3", ")"}]}], 
          Offset[{2, 2}, {0.33999866463869555, -1.2850213353613045}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{0.31250999999999984, -0.31251000000000007}, 
           0.027488664638695676]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "4", ")"}]}], 
          Offset[{2, 2}, {0.33999866463869555, -0.28502133536130436}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          DiskBox[{1.3125099999999998, -1.31251}, 0.027488664638695676]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "4", ")"}]}], 
          Offset[{2, 2}, {1.3399986646386954, -1.2850213353613045}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{2.3125099999999996, -0.31251000000000007}, 
           0.027488664638695676]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "5", ")"}]}], 
          Offset[{2, 2}, {2.339998664638695, -0.28502133536130436}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          DiskBox[{2.3125099999999996, -1.31251}, 0.027488664638695676]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "5", ")"}]}], 
          Offset[{2, 2}, {2.339998664638695, -1.2850213353613045}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.8509959289519377`*^9, {3.8509959943819947`*^9, 3.850996013238211*^9}, {
   3.850996114697197*^9, 3.8509961315729876`*^9}, 3.8509961744095135`*^9, {
   3.8509962148904123`*^9, 3.8509962422975016`*^9}, {3.8509962736607504`*^9, 
   3.8509962943060865`*^9}, 3.8509963427564526`*^9, {3.850996713690095*^9, 
   3.8509967227868276`*^9}, 3.8509971567360106`*^9, {3.8509973762411137`*^9, 
   3.850997399678212*^9}, {3.8509974472877264`*^9, 3.850997460292635*^9}, {
   3.8509975546713467`*^9, 3.850997583521407*^9}, 3.850997752419121*^9, {
   3.8509978377496047`*^9, 3.8509978815808463`*^9}, 3.8509982109965286`*^9, {
   3.850998877893711*^9, 3.8509988880185404`*^9}, 3.8509995513572364`*^9, 
   3.8509995853944273`*^9, 3.8509996462966204`*^9, 3.8510011517122498`*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"6315bf30-8137-4b91-8440-ce0407f26c44"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p5", ",", "p6", ",", "p7", ",", "p8", ",", "p9", ",", "p10"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8509959289519377`*^9, {3.8509959943819947`*^9, 3.850996013238211*^9}, {
   3.850996114697197*^9, 3.8509961315729876`*^9}, 3.8509961744095135`*^9, {
   3.8509962148904123`*^9, 3.8509962422975016`*^9}, {3.8509962736607504`*^9, 
   3.8509962943060865`*^9}, 3.8509963427564526`*^9, {3.850996713690095*^9, 
   3.8509967227868276`*^9}, 3.8509971567360106`*^9, {3.8509973762411137`*^9, 
   3.850997399678212*^9}, {3.8509974472877264`*^9, 3.850997460292635*^9}, {
   3.8509975546713467`*^9, 3.850997583521407*^9}, 3.850997752419121*^9, {
   3.8509978377496047`*^9, 3.8509978815808463`*^9}, 3.8509982109965286`*^9, {
   3.850998877893711*^9, 3.8509988880185404`*^9}, 3.8509995513572364`*^9, 
   3.8509995853944273`*^9, 3.8509996462966204`*^9, 3.851001151727867*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"94525547-853f-4f36-a705-119e54a70be9"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
Magnification:>1. Inherited,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"88d0b5be-0830-4f3e-9e8c-0e62b0c846d6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 23840, 477, 1399, "Input",ExpressionUUID->"033a1e54-0044-4df6-bcdd-58548c61f02a"],
Cell[CellGroupData[{
Cell[24423, 501, 6815, 156, 238, "Input",ExpressionUUID->"ee3d0c52-cf16-4702-a8f1-b117f6d9a360"],
Cell[31241, 659, 10045, 208, 440, "Output",ExpressionUUID->"6315bf30-8137-4b91-8440-ce0407f26c44"],
Cell[41289, 869, 1111, 20, 32, "Output",ExpressionUUID->"94525547-853f-4f36-a705-119e54a70be9"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Theta-diagrams-elaboration/No-Dot-StripLines-RemoveSolidLines.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     50790,       1177]
NotebookOptionsPosition[     49773,       1154]
NotebookOutlinePosition[     50209,       1171]
CellTagsIndexPosition[     50166,       1168]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "function", " ", "simply", " ", "removes", " ", "in", " ", 
    "\"\<graph\>\"", " ", "and", " ", "in", " ", "the", " ", "list", " ", 
    "of", " ", "the", " ", "solid", " ", "lines", " ", "to", " ", "be", " ", 
    "examined", " ", "\"\<solidlines\>\"", " ", "the", " ", "line", " ", 
    "between", " ", "\"\<a\>\"", " ", "and", " ", 
    RowBox[{"\"\<b\>\"", ".", " ", "It"}], " ", "then", " ", "returns", " ", 
    "an", " ", "updated", " ", "form", " ", "of", " ", 
    RowBox[{"\"\<{graph,solidlines,externallines}\>\"", ".", " ", "One"}], 
    " ", "should", " ", "care", " ", "only", " ", "about", " ", 
    TemplateBox[{"\"a", "b", "1"},
     "DirectedEdge",
     DisplayFunction->(RowBox[{#, 
        OverscriptBox["\[DirectedEdge]", 
         StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
          ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], 
    "\"\< since only dotted lines can have ALSO \>\"", "2", 
    "\"\< as tags.\>"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NoLine", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"graph_", ",", "solidlines_", ",", "extlines_"}], "}"}], ",", 
      "a_", ",", "b_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g", "=", "graph"}], ";", "\[IndentingNewLine]", 
        RowBox[{"sl", "=", "solidlines"}], ";", "\[IndentingNewLine]", 
        RowBox[{"ext", "=", "extlines"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Delete", " ", "the", " ", "edge", " ", "\"\<a___b\>\"", " ", "and", 
          " ", "update", " ", "\"\<sl\>\""}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"g", "=", 
         RowBox[{"EdgeDelete", "[", 
          RowBox[{"g", " ", ",", 
           TemplateBox[{"a", "b", "1"},
            "DirectedEdge",
            DisplayFunction->(RowBox[{#, 
               OverscriptBox["\[DirectedEdge]", 
                
                StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                 ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"sl", "=", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{"sl", ",", 
           TemplateBox[{"a", "b", "1"},
            "DirectedEdge",
            DisplayFunction->(RowBox[{#, 
               OverscriptBox["\[DirectedEdge]", 
                
                StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                 ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}]}], 
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"g", ",", "sl", ",", "ext"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "simply", " ", "exchanges", " ", "in", 
      " ", "\"\<graph\>\"", " ", "the", " ", "solid", " ", "line", " ", 
      "between", " ", "\"\<a\>\"", " ", "and", " ", "\"\<b\>\"", " ", "with", 
      " ", "a", " ", "dotted", " ", "one"}], ",", " ", 
     RowBox[{
     "it", " ", "updates", " ", "the", " ", "list", " ", "of", " ", "the", 
      " ", "solid", " ", "lines", " ", "to", " ", "be", " ", "examined", " ", 
      "\"\<solidlines\>\"", " ", "and", " ", "returns", " ", 
      RowBox[{"\"\<{graph,solidlines,externallines}\>\"", ".", " ", "One"}], 
      " ", "should", " ", "care", " ", "only", " ", "about", " ", 
      TemplateBox[{"\"a", "b", "1"},
       "DirectedEdge",
       DisplayFunction->(RowBox[{#, 
          OverscriptBox["\[DirectedEdge]", 
           
           StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
            ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], 
      "\"\< since only dotted lines can have ALSO \>\"", "2", 
      "\"\< as tags.\>"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DotLine", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"graph_", ",", "solidlines_", ",", "extlines_"}], "}"}], ",", 
      "a_", ",", "b_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g", "=", "graph"}], ";", "\[IndentingNewLine]", 
        RowBox[{"sl", "=", "solidlines"}], ";", "\[IndentingNewLine]", 
        RowBox[{"ext", "=", "extlines"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Make", " ", "the", " ", "line", " ", "\"\<a___b\>\"", " ", "a", " ",
           "dotted", " ", 
          RowBox[{"one", ".", " ", "Here"}], " ", "we", " ", "write", " ", 
          "\"\<{Dotted}\>\"", " ", "instead", " ", "of", " ", 
          "\"\<Dotted\>\"", " ", "as", " ", "property", " ", "for", " ", 
          "the", " ", 
          RowBox[{"line", ".", " ", "This"}], " ", "is", " ", "because", " ", 
          "when", " ", "we", " ", "add", " ", "this", " ", "property", " ", 
          "in", " ", "DiagramPlot", " ", "the", " ", "name", " ", "of", " ", 
          "that", " ", "property", " ", "automatically", " ", "gains", " ", 
          RowBox[{"\"\<{}\>\"", ".", " ", "We"}], " ", "then", " ", "decide", 
          " ", "to", " ", "assign", " ", "\"\<{Dotted}\>\"", " ", "since", 
          " ", "we", " ", "need", " ", "consistency", " ", "of", " ", "these",
           " ", "names", " ", "for", " ", "later", " ", 
          RowBox[{"purposes", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"g", "=", 
         RowBox[{"SetProperty", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"g", ",", 
             TemplateBox[{"a", "b", "1"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}], 
           ",", 
           RowBox[{"EdgeStyle", "\[Rule]", 
            RowBox[{"{", "Dotted", "}"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Remove", " ", "the", " ", "dotted", " ", "line", " ", "from", " ", 
          "\"\<sl\>\""}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"sl", "=", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{"sl", ",", 
           TemplateBox[{"a", "b", "1"},
            "DirectedEdge",
            DisplayFunction->(RowBox[{#, 
               OverscriptBox["\[DirectedEdge]", 
                
                StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                 ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}]}], 
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"g", ",", "sl", ",", "ext"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "simply", " ", "strips", " ", "the", " ", 
      "line", " ", "between", " ", "\"\<a\>\"", " ", "and", " ", "\"\<b\>\"", 
      " ", "in", " ", "\"\<graph\>\""}], ",", " ", 
     RowBox[{
     "updates", " ", "the", " ", "list", " ", "of", " ", "the", " ", "solid", 
      " ", "lines", " ", "to", " ", "be", " ", "examined", " ", 
      "\"\<solidlines\>\""}], ",", " ", 
     RowBox[{"returns", " ", 
      RowBox[{"\"\<{graph,solidlines,externallines}\>\"", ".", " ", "One"}], 
      " ", "should", " ", "care", " ", "only", " ", "about", " ", 
      TemplateBox[{"\"a", "b", "1"},
       "DirectedEdge",
       DisplayFunction->(RowBox[{#, 
          OverscriptBox["\[DirectedEdge]", 
           
           StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
            ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], 
      "\"\< since only dotted lines can have ALSO \>\"", "2", 
      "\"\< as tags.\>"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StripLine", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"graph_", ",", "solidlines_", ",", "extlines_"}], "}"}], ",", 
      "a_", ",", "b_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "sl", ",", "ext", ",", "ew"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g", "=", "graph"}], ";", "\[IndentingNewLine]", 
        RowBox[{"sl", "=", "solidlines"}], ";", "\[IndentingNewLine]", 
        RowBox[{"ext", "=", "extlines"}], ";", "\[IndentingNewLine]", "ew", 
        ";", 
        RowBox[{"(*", 
         RowBox[{
         "edge", " ", "weight", " ", "of", " ", "the", " ", "line", " ", 
          "that", " ", "will", " ", "be", " ", "stripped"}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Store", " ", "the", " ", "information", " ", "of", " ", "the", " ", 
          "line", " ", "that", " ", "will", " ", "be", " ", "stripped"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ew", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#", ",", 
              RowBox[{"PropertyValue", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeWeight"}], "]"}]}],
              "}"}], "&"}], ",", 
           RowBox[{"EdgeList", "[", "g", "]"}]}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"find", " ", "all", " ", "edge", " ", "weights"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"ew", "=", 
         RowBox[{
          RowBox[{"ew", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"ew", ",", 
                TemplateBox[{"a", "b", "1"},
                 "DirectedEdge",
                 DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}],
               "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
         "store", " ", "the", " ", "information", " ", "of", " ", "the", " ", 
          "weight", " ", "of", " ", "a___b"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ext", "=", 
         RowBox[{"EdgeAdd", "[", 
          RowBox[{
           RowBox[{"VertexAdd", "[", 
            RowBox[{"ext", ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "b"}], "}"}]}], "]"}], ",", 
           TemplateBox[{"a", "b", "1"},
            "DirectedEdge",
            DisplayFunction->(RowBox[{#, 
               OverscriptBox["\[DirectedEdge]", 
                
                StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                 ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}]}], 
        ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "add", " ", "the", " ", "line", " ", "that", " ", "will", " ", "be", 
          " ", "stripped", " ", 
          RowBox[{"(", 
           RowBox[{"for", " ", "now", " ", "without", " ", "weight"}], 
           ")"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ext", "=", 
         RowBox[{"SetProperty", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"ext", ",", 
             TemplateBox[{"a", "b", "1"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}], 
           ",", 
           RowBox[{"EdgeWeight", "\[Rule]", "ew"}]}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"add", " ", "the", " ", "weigth"}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Delete", " ", "the", " ", "vertexes", " ", "\"\<a\>\"", " ", "and", 
          " ", "\"\<b\>\"", " ", "and", " ", "update", " ", "\"\<sl\>\""}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"g", "=", 
         RowBox[{"VertexDelete", "[", 
          RowBox[{"g", ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sl", "=", 
         RowBox[{"EdgeList", "[", 
          RowBox[{"g", ",", 
           RowBox[{"_", "?", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"PropertyValue", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}], "==",
                "Automatic"}], "&"}], " ", ")"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"g", ",", "sl", ",", "ext"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"From", " ", "a", " ", "given", " ", "vertex"}], ",", " ", 
     RowBox[{
     "this", " ", "function", " ", "removes", " ", "all", " ", "the", " ", 
      "solid", " ", "lines", " ", "attached", " ", "to", " ", "a", " ", 
      "vertex", " ", "\"\<a\>\"", " ", "and", " ", "outputs", " ", "a", " ", 
      "\"\<{g,sl,ext}\>\"", " ", 
      RowBox[{"updated", ".", " ", "We"}], " ", "search", " ", "only", " ", 
      "for", " ", "solid", " ", "lines", " ", "thus", " ", "the", " ", "tag", 
      " ", "on", " ", "the", " ", "edge", " ", "can", " ", "be", " ", "only", 
      " ", 
      RowBox[{"\"\<1\>\"", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RemoveSolidLines", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"graph_", ",", "solidlines_", ",", "extlines_"}], "}"}], ",", 
      "a_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "sl", ",", "el", ",", "i"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "description"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g", "=", "graph"}], ";", "\[IndentingNewLine]", 
        RowBox[{"sl", "=", "solidlines"}], ";", "\[IndentingNewLine]", "el", 
        ";", 
        RowBox[{"(*", "\"\<elimination list\>\"", "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Find", " ", "the", " ", "lines", " ", "to", " ", "be", " ", 
          "eliminated"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"el", "=", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"EdgeList", "[", 
            RowBox[{"g", ",", 
             TemplateBox[{"a", "_", "1"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}], 
           ",", 
           RowBox[{"EdgeList", "[", 
            RowBox[{"g", ",", 
             TemplateBox[{"_", "a", "1"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
            "]"}]}], "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "Find", " ", "all", " ", "lines", " ", "lines", " ", "linked", " ", 
           "to", " ", "\"\<a\>\""}], ",", " ", 
          RowBox[{
          "which", " ", "could", " ", "be", " ", "both", " ", "a", " ", 
           "start", " ", "or", " ", "an", " ", "ending", " ", "of", " ", "a", 
           " ", "solid", " ", 
           RowBox[{"line", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"el", "=", 
         RowBox[{"EdgeList", "[", 
          RowBox[{
           RowBox[{"Graph", "[", "el", "]"}], ",", 
           RowBox[{"_", "?", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"Position", "[", 
                 RowBox[{
                  RowBox[{"PropertyValue", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                   ",", "Automatic"}], "]"}], "]"}], "\[NotEqual]", "0"}], 
              "&"}], " ", ")"}]}]}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "sort", " ", "out", " ", "only", " ", "solid", " ", "lines", " ", 
          "attached", " ", "to", " ", "\"\<a\>\""}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Remove", " ", "them", " ", "from", " ", "\"\<g\>\"", " ", "and", 
          " ", "\"\<sl\>\""}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "el", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"g", "=", 
            RowBox[{"EdgeDelete", "[", 
             RowBox[{"g", ",", 
              RowBox[{"el", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
           RowBox[{"sl", "=", 
            RowBox[{"DeleteCases", "[", 
             RowBox[{"sl", ",", 
              RowBox[{"el", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";"}]}], "]"}], ";",
         "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"g", ",", "sl", ",", "extlines"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8226403556034966`*^9, 3.822640392776045*^9}, {
   3.822640443301526*^9, 3.822640562141325*^9}, {3.8226411424601717`*^9, 
   3.822641144031577*^9}, {3.8265322983523226`*^9, 3.8265322986089315`*^9}, 
   3.8338095251297474`*^9, {3.8452236269383106`*^9, 3.845223634447116*^9}, 
   3.8452236791026316`*^9, {3.845223725058462*^9, 3.8452238497680635`*^9}, 
   3.849452882801511*^9, 3.8509982909463625`*^9, {3.8521941849402294`*^9, 
   3.852194189519264*^9}, 3.852220984585125*^9, {3.8832379960277324`*^9, 
   3.883237997427699*^9}, {3.883394511214156*^9, 3.883394619617474*^9}, {
   3.88339466821523*^9, 3.8833946699804845`*^9}, {3.883394733652303*^9, 
   3.8833947423025227`*^9}, {3.883448663705614*^9, 
   3.883448665595782*^9}},ExpressionUUID->"da2a5f39-a92b-4995-a386-\
9060d1a2ff8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"EXAMPLES", "++"}], "++"}], "++"}], "++"}], 
                    "++"}], "++"}], "++"}], "++"}], "++"}], 
                    "++"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}], "+", 
    RowBox[{"+", 
     RowBox[{"+", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", "++"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"g", "=", 
    RowBox[{"EdgeTaggedGraph", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[DirectedEdge]", "b"}], ",", 
        RowBox[{"c", "\[DirectedEdge]", "b"}], ",", 
        RowBox[{"c", "\[DirectedEdge]", "d"}], ",", 
        RowBox[{"a", "\[DirectedEdge]", "d"}], ",", 
        RowBox[{"c", "\[DirectedEdge]", "e"}], ",", 
        RowBox[{"f", "\[DirectedEdge]", "d"}], ",", 
        RowBox[{"f", "\[DirectedEdge]", "e"}]}], "}"}], ",", 
      RowBox[{"EdgeWeight", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "p1", ",", "p2", ",", "p3", ",", "p4", ",", "p5", ",", "p6", ",", 
         "p7"}], "}"}]}], ",", 
      RowBox[{"VertexLabels", "->", "All"}], ",", 
      RowBox[{"EdgeLabels", "\[Rule]", "\"\<EdgeWeight\>\""}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl", "=", 
     RowBox[{"EdgeList", "[", 
      RowBox[{"g", ",", 
       RowBox[{"_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"PropertyValue", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}], "==",
            "Automatic"}], "&"}], " ", ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ext", "=", 
     RowBox[{"EdgeTaggedGraph", "[", 
      RowBox[{"{", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"NoLine", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "pl", ",", "ext"}], "}"}], ",", "a", ",", "b"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"DotLine", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "pl", ",", "ext"}], "}"}], ",", "a", ",", "b"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"StripLine", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "pl", ",", "ext"}], "}"}], ",", "a", ",", "b"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"RemoveSolidLines", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "pl", ",", "ext"}], "}"}], ",", "a"}], 
    "]"}]}]}]], "Input",ExpressionUUID->"cf788259-5957-4634-af3c-\
f169a056b3ed"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{$CellContext`a, $CellContext`b, $CellContext`c, $CellContext`d, \
$CellContext`e, $CellContext`f}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
        4}, {6, 5}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
      EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
       EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        Medium], {ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
         InsetBox["p1", {0., 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286], 
         InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
         InsetBox["p2", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
         InsetBox["p3", {1., 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286], 
         InsetBox["p5", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286], 
         InsetBox["p6", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286], 
         InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 1.}, 0.02261146496815286], 
         InsetBox["a", 
          Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.02261146496815286], 
         InsetBox["b", 
          Offset[{2, 2}, {0.02261146496815286, 0.02261146496815286}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{1., 1.}, 0.02261146496815286], 
         InsetBox["c", 
          Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{1., 0.}, 0.02261146496815286], 
         InsetBox["d", 
          Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{2., 0.}, 0.02261146496815286], 
         InsetBox["e", 
          Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{2., 1.}, 0.02261146496815286], 
         InsetBox["f", 
          Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.8226405628917212`*^9, 3.845223704340364*^9, {3.8452238105624304`*^9, 
   3.845223852098374*^9}, 3.849452890388833*^9, 3.852220989340748*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"d0364f56-c179-431e-966c-8111a83857fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{$CellContext`a, $CellContext`b, $CellContext`c, $CellContext`d, \
$CellContext`e, $CellContext`f}, {{{3, 2}, {3, 4}, {1, 4}, {3, 5}, {6, 4}, {6,
          5}}, Null, {1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         EdgeWeight -> {$CellContext`p2, $CellContext`p3, $CellContext`p4, \
$CellContext`p5, $CellContext`p6, $CellContext`p7}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
          Medium], {ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
           InsetBox["p4", {0., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286], 
           InsetBox["p2", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {0., 0.}}, 0.02261146496815286], 
           InsetBox["p3", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p5", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
           InsetBox["p6", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p7", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
          0.7]}], {DiskBox[{0., 1.}, 0.02261146496815286], 
           InsetBox["a", 
            Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{2., 0.}, 0.02261146496815286], 
           InsetBox["b", 
            Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{2., 1.}, 0.02261146496815286], 
           InsetBox["c", 
            Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.02261146496815286], 
           InsetBox["d", 
            Offset[{2, 2}, {0.02261146496815286, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{1., 0.}, 0.02261146496815286], 
           InsetBox["e", 
            Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{1., 1.}, 0.02261146496815286], 
           InsetBox["f", 
            Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{"c", "b", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"c", "d", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"a", "d", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"c", "e", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"f", "d", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"f", "e", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{}, {}]]}, 
      TagBox[GraphicsGroupBox[{{}, {}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None,
    PlotRange->NCache[{{0, 
        Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 1}}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8226405628917212`*^9, 3.845223704340364*^9, {3.8452238105624304`*^9, 
   3.845223852098374*^9}, 3.849452890388833*^9, 3.852220989481621*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"5e6623db-1267-4171-ba43-af330c835a06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{$CellContext`a, $CellContext`b, $CellContext`c, $CellContext`d, \
$CellContext`e, $CellContext`f}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
          4}, {6, 5}}, Null, {1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, 
         EdgeStyle -> {DirectedEdge[$CellContext`a, $CellContext`b, 1] -> {
             Dashing[{0, Small}]}}, VertexLabels -> {All}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
           {Dashing[{0, Small}], 
            ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286]}, 
           InsetBox["p1", {0., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
           InsetBox["p2", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p3", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286], 
           InsetBox["p5", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286], 
           InsetBox["p6", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2., 1.}, {2., 0.}}, 0.02261146496815286], 
           InsetBox["p7", {2., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
          0.7]}], {DiskBox[{0., 1.}, 0.02261146496815286], 
           InsetBox["a", 
            Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.02261146496815286], 
           InsetBox["b", 
            Offset[{2, 2}, {0.02261146496815286, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{1., 1.}, 0.02261146496815286], 
           InsetBox["c", 
            Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{1., 0.}, 0.02261146496815286], 
           InsetBox["d", 
            Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{2., 0.}, 0.02261146496815286], 
           InsetBox["e", 
            Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{2., 1.}, 0.02261146496815286], 
           InsetBox["f", 
            Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{"c", "b", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"c", "d", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"a", "d", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"c", "e", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"f", "d", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"f", "e", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{}, {}]]}, 
      TagBox[GraphicsGroupBox[{{}, {}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None,
    PlotRange->NCache[{{0, 
        Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 1}}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8226405628917212`*^9, 3.845223704340364*^9, {3.8452238105624304`*^9, 
   3.845223852098374*^9}, 3.849452890388833*^9, 3.852220989619463*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"6c6a486e-003f-41cb-abb9-5eed954ff590"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{$CellContext`c, $CellContext`d, $CellContext`e, \
$CellContext`f}, {{{1, 2}, {1, 3}, {4, 2}, {4, 3}}, Null, {1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         EdgeWeight -> {$CellContext`p3, $CellContext`p5, $CellContext`p6, \
$CellContext`p7}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
          Medium], {ArrowBox[{{0., 1.}, {0., 0.}}, 0.01273], 
           InsetBox["p3", {0., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {ArrowBox[{{0., 1.}, {1., 0.}}, 0.01273],
            InsetBox["p5", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {ArrowBox[{{1., 1.}, {0., 0.}}, 0.01273],
            InsetBox["p6", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {ArrowBox[{{1., 1.}, {1., 0.}}, 0.01273],
            InsetBox["p7", {1., 0.5}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
          0.7]}], {DiskBox[{0., 1.}, 0.01273], 
           InsetBox["c", Offset[{2, 2}, {0.01273, 1.01273}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.01273], 
           InsetBox["d", Offset[{2, 2}, {0.01273, 0.01273}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{1., 0.}, 0.01273], 
           InsetBox["e", Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{1., 1.}, 0.01273], 
           InsetBox["f", Offset[{2, 2}, {1.01273, 1.01273}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{"c", "d", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"c", "e", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"f", "d", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"f", "e", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{$CellContext`a, $CellContext`b}, {{{1, 2}}, Null, Automatic}, {
        EdgeWeight -> {$CellContext`p1}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           ArrowBox[{1, 2}, 0.01273]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.01273], DiskBox[2, 0.01273]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8226405628917212`*^9, 3.845223704340364*^9, {3.8452238105624304`*^9, 
   3.845223852098374*^9}, 3.849452890388833*^9, 3.852220989760851*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"e8819f68-4d48-4d23-9399-ab7a13f533ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{$CellContext`a, $CellContext`b, $CellContext`c, $CellContext`d, \
$CellContext`e, $CellContext`f}, {{{3, 2}, {3, 4}, {3, 5}, {6, 4}, {6, 5}}, 
         Null, {1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
         EdgeWeight -> {$CellContext`p2, $CellContext`p3, $CellContext`p5, \
$CellContext`p6, $CellContext`p7}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
          Medium], {
           ArrowBox[{{1.18751, -0.18751000000000007`}, {
            0.18751000000000007`, -1.18751}}, 0.02261146496815286], 
           InsetBox["p2", {0.6875100000000001, -0.6875100000000001}, 
            ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1.18751, -0.18751000000000007`}, {1.18751, -1.18751}}, 
            0.02261146496815286], 
           InsetBox["p3", {1.18751, -0.6875100000000001}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1.18751, -0.18751000000000007`}, {2.18751, -1.18751}}, 
            0.02261146496815286], 
           InsetBox["p5", {1.68751, -0.6875100000000001}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2.18751, -0.18751000000000007`}, {1.18751, -1.18751}}, 
            0.02261146496815286], 
           InsetBox["p6", {1.68751, -0.6875100000000001}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2.18751, -0.18751000000000007`}, {2.18751, -1.18751}}, 
            0.02261146496815286], 
           InsetBox["p7", {2.18751, -0.6875100000000001}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
          0.7]}], {
           DiskBox[{0.18751, -1.5625300000000002}, 0.02261146496815286], 
           InsetBox["a", 
            Offset[{2, 2}, {0.21012146496815287, -1.5399185350318474}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.18751000000000007, -1.18751}, 0.02261146496815286], 
           InsetBox["b", 
            Offset[{2, 2}, {0.21012146496815293, -1.1648985350318473}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.18751, -0.18751000000000007}, 0.02261146496815286], 
           InsetBox["c", 
            Offset[{2, 2}, {1.2101214649681529, -0.1648985350318472}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.18751, -1.18751}, 0.02261146496815286], 
           InsetBox["d", 
            Offset[{2, 2}, {1.2101214649681529, -1.1648985350318473}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.18751, -1.18751}, 0.02261146496815286], 
           InsetBox["e", 
            Offset[{2, 2}, {2.210121464968153, -1.1648985350318473}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.18751, -0.18751000000000007}, 0.02261146496815286], 
           InsetBox["f", 
            Offset[{2, 2}, {2.210121464968153, -0.1648985350318472}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{"c", "b", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"c", "d", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"c", "e", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"f", "d", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )], ",", 
     TemplateBox[{"f", "e", "1"},
      "DirectedEdge",
      DisplayFunction->(RowBox[{#, 
         OverscriptBox["\[DirectedEdge]", 
          
          StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
           ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{}, {}]]}, 
      TagBox[GraphicsGroupBox[{{}, {}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None,
    PlotRange->NCache[{{0, 
        Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 1}}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8226405628917212`*^9, 3.845223704340364*^9, {3.8452238105624304`*^9, 
   3.845223852098374*^9}, 3.849452890388833*^9, 3.8522209898962317`*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"32768b18-fd7a-4268-8748-5336234b5e48"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"87357cea-185d-4fb2-9dc9-351035ad028b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 19692, 445, 1913, "Input",ExpressionUUID->"da2a5f39-a92b-4995-a386-9060d1a2ff8c"],
Cell[CellGroupData[{
Cell[20275, 469, 4233, 127, 200, "Input",ExpressionUUID->"cf788259-5957-4634-af3c-f169a056b3ed"],
Cell[24511, 598, 3532, 69, 213, "Output",ExpressionUUID->"d0364f56-c179-431e-966c-8111a83857fa"],
Cell[28046, 669, 5663, 126, 154, "Output",ExpressionUUID->"5e6623db-1267-4171-ba43-af330c835a06"],
Cell[33712, 797, 6009, 132, 154, "Output",ExpressionUUID->"6c6a486e-003f-41cb-abb9-5eed954ff590"],
Cell[39724, 931, 4257, 90, 204, "Output",ExpressionUUID->"e8819f68-4d48-4d23-9399-ab7a13f533ea"],
Cell[43984, 1023, 5773, 128, 203, "Output",ExpressionUUID->"32768b18-fd7a-4268-8748-5336234b5e48"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Theta-diagrams-elaboration/Path-elaborating-functions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    122021,       2676]
NotebookOptionsPosition[    121065,       2653]
NotebookOutlinePosition[    121530,       2671]
CellTagsIndexPosition[    121487,       2668]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", "                      ", 
   RowBox[{"Input", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Weighted", " ", "EdgeTaggedGraph"}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", 
           RowBox[{"1", "/", "2"}], "]"}], "[", "i", "]"}], " ", "as", " ", 
         "the", " ", "\"\<starting\>\"", " ", 
         RowBox[{"path", "'"}], "s", " ", "edge"}]}], "}"}], 
      "\[IndentingNewLine]", "            ", "Output"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Graph", " ", "without", " ", "said", " ", "paths"}], ",", 
         " ", "list"}], "}"}], " ", "with", " ", "\[IndentingNewLine]", 
       "                                                               ", 
       "list"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"starting", " ", 
         RowBox[{"path", "'"}], "s", " ", "edge"}], ",", " ", 
        RowBox[{"ending", " ", 
         RowBox[{"path", "'"}], "s", " ", "edge"}], ",", " ", 
        RowBox[{
        "ordered", " ", "list", " ", "of", " ", "weights", " ", "of", " ", 
         "the", " ", "path"}]}], "}"}]}]}]}], "          ", 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MyFindPathAndDelete", "[", "input_", "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "g", ",", "edge1", ",", "edge2", ",", "gw", ",", "orderedlinks", ",", 
         "orderedweights", ",", "i", ",", "pos", ",", "res"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "description"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g", "=", 
         RowBox[{"input", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "this", " ", "is", " ", "the", " ", "EdgeTaggedGraph", " ", "of", 
          " ", "the", " ", "graph", " ", "with", " ", "cycles", " ", "and", 
          " ", "paths"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"edge1", "=", 
         RowBox[{"input", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "starting", " ", "edge", " ", "of", " ", "one", " ", "of", " ", 
          "the", " ", "possible", " ", "paths"}], "*)"}], 
        "\[IndentingNewLine]", "edge2", ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "it", " ", "will", " ", "be", " ", "the", " ", "various", " ", 
          "successive", " ", "vertices", " ", "in", " ", "the", " ", "paths", 
          " ", "and", " ", "will", " ", "be", " ", "in", " ", "the", " ", 
          "end", " ", "the", " ", 
          RowBox[{"path", "'"}], "s", " ", "endpoint"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"gw", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#", ",", 
              RowBox[{"PropertyValue", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeWeight"}], "]"}]}],
              "}"}], "&"}], ",", 
           RowBox[{"EdgeList", "[", "g", "]"}]}], "]"}]}], ";", 
        RowBox[{
        "(*", "\"\<{{a->b,\!\(\*SubscriptBox[\(weight\), \(a -> \
b\)]\)},{c->d,\!\(\*SubscriptBox[\(weight\), \(c -> d\)]\)},...}\>\"", "*)"}],
         "\[IndentingNewLine]", 
        RowBox[{"orderedlinks", "=", 
         RowBox[{"{", "}"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "respect", " ", "to", " ", "the", " ", "\"\<gw\>\"", " ", 
          "described", " ", "above", " ", "it", " ", "will", " ", "be", " ", 
          "the", " ", "following", " ", 
          RowBox[{"list", ":", " ", 
           RowBox[{"{", 
            RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "..."}], 
            "}"}]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"orderedweights", "=", 
         RowBox[{"{", "}"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "respect", " ", "to", " ", "the", " ", "\"\<gw\>\"", " ", 
          "described", " ", "above", " ", "it", " ", "will", " ", "be", " ", 
          "the", " ", "following", " ", 
          RowBox[{"list", ":", " ", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["weight", 
              RowBox[{"a", "->", "b"}]], ",", 
             SubscriptBox["weight", 
              RowBox[{"c", "->", "d"}]], ",", "..."}], "}"}]}]}], "*)"}], 
        "\[IndentingNewLine]", "pos", ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "will", " ", "be", " ", "a", " ", "temporary", " ", "variable", " ", 
          "for", " ", "positions", " ", "of", " ", "elements", " ", "within", 
          " ", "lists"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"{", "}"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"it", " ", "will", " ", "contain", " ", "the", " ", "end"}],
           "-", "result"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Initialize", " ", "orderedlinks", " ", "and", " ", 
          "orderedweights"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<=", 
           RowBox[{"Length", "[", "gw", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"orderedlinks", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"orderedlinks", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"gw", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
           RowBox[{"orderedlinks", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"orderedlinks", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"gw", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<=", 
           RowBox[{"Length", "[", "gw", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"orderedweights", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"orderedweights", ",", 
             RowBox[{
              RowBox[{"gw", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Initialize", " ", "the", " ", "position", " ", "of", " ", "the", 
          " ", "first", " ", "vertex", " ", "and", " ", "delete", " ", "the", 
          " ", "latter", " ", "from", " ", "\"\<g\>\"", " ", "and", " ", 
          "from", " ", 
          RowBox[{"\"\<orderedlinks\>\"", "."}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"pos", "=", 
         RowBox[{"Position", "[", 
          RowBox[{"orderedlinks", ",", "edge1"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"g", "=", 
         RowBox[{"VertexDelete", "[", 
          RowBox[{"g", ",", "edge1"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Start", " ", "by", " ", "updating", " ", "\"\<res\>\"", " ", "to", 
          " ", "the", " ", "list", " ", "of", " ", "the", " ", "ordered", " ",
           "weights", " ", "in", " ", "the", " ", 
          RowBox[{"paths", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"pos", "=!=", 
           RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Add", " ", "and", " ", "then", " ", "remove", " ", 
            RowBox[{"link", "'"}], "s", " ", "momenta", " ", "to", " ", 
            RowBox[{"res", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Find", " ", "adjacent", " ", "vertex", " ", "in", " ", "the", " ", 
            RowBox[{"path", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Remove", " ", "starting", " ", "and", " ", "adjacent", " ", 
            "vertex", " ", "from", " ", "\"\<orderedlinks\>\"", " ", "and", 
            " ", "in", " ", 
            RowBox[{"\"\<g\>\"", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"EvenQ", "[", 
               RowBox[{
                RowBox[{"pos", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "True"}], ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"If", " ", "true"}], "..."}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"res", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"res", ",", 
                 RowBox[{"orderedweights", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}], "]"}], 
                  "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"orderedweights", "=", 
               RowBox[{"Delete", "[", 
                RowBox[{"orderedweights", ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], "]"}]}], ";",
               "\[IndentingNewLine]", 
              RowBox[{"edge2", "=", 
               RowBox[{"orderedlinks", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], "]"}], "]"}]}],
               ";", "\[IndentingNewLine]", 
              RowBox[{"orderedlinks", "=", 
               RowBox[{"Delete", "[", 
                RowBox[{"orderedlinks", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "}"}]}], "]"}]}],
               ";", " ", "\[IndentingNewLine]", 
              RowBox[{"g", "=", 
               RowBox[{"VertexDelete", "[", 
                RowBox[{"g", ",", "edge2"}], "]"}]}]}], ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"If", " ", "false"}], "..."}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"res", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"res", ",", 
                 RowBox[{"orderedweights", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    "2"}], "]"}], "]"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"orderedweights", "=", 
               RowBox[{"Delete", "[", 
                RowBox[{"orderedweights", ",", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                  "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"edge2", "=", 
               RowBox[{"orderedlinks", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "]"}], "]"}]}],
               ";", "\[IndentingNewLine]", 
              RowBox[{"orderedlinks", "=", 
               RowBox[{"Delete", "[", 
                RowBox[{"orderedlinks", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "}"}]}], 
                  "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"g", "=", 
               RowBox[{"VertexDelete", "[", 
                RowBox[{"g", ",", "edge2"}], "]"}]}], ";"}]}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Find", " ", "position", " ", "of", " ", "\"\<edge2\>\"", " ", 
             "in", " ", "\"\<orderedlinks\>\"", " ", "for", " ", "the", " ", 
             "following", " ", "link", " ", "in", " ", "the", " ", 
             RowBox[{"path", "."}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"pos", "=", 
            RowBox[{"Position", "[", 
             RowBox[{"orderedlinks", ",", "edge2"}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"ACHTUNG", ":", " ", 
          RowBox[{
          "please", " ", "notice", " ", "that", " ", "after", " ", "last", 
           " ", "iteration", " ", "edge2", " ", "is", " ", "the", " ", 
           "final", " ", "edge", " ", "of", " ", "the", " ", 
           RowBox[{"path", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", "OUTPUT", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"g", ",", 
          RowBox[{"{", 
           RowBox[{"edge1", ",", "edge2", ",", "res"}], "}"}]}], "}"}]}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Input", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "graph", " ", "of", " ", "paths", " ", "and", " ", "cycles", " ", 
           RowBox[{"(", 
            RowBox[{"from", "  ", "GraphDecomposition"}], ")"}]}], ",", " ", 
          RowBox[{
           RowBox[{"theta", "'"}], "s", " ", "of", " ", "triangular", " ", 
           "vertices", " ", 
           RowBox[{"(", 
            RowBox[{
            "from", " ", "\"\<$algebraic\>\"", " ", "of", " ", 
             "DiagramFactorDivision"}], ")"}]}]}], "}"}], ".", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "Output"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"graph", " ", "without", " ", "paths"}], ",", " ", 
            "factor", ",", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["index", "1.1"], ",", 
                SubscriptBox["index", "1.2"], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["p", "1.1"], ",", "...", ",", 
                  SubscriptBox["p", 
                   RowBox[{"1.", "N"}]]}], "}"}]}], "}"}], ",", "...", ",", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["index", 
                 RowBox[{"M", ".1"}]], ",", 
                SubscriptBox["index", 
                 RowBox[{"M", ".2"}]], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["p", 
                   RowBox[{"M", ".1"}]], ",", "...", ",", 
                  SubscriptBox["p", 
                   RowBox[{"M", ".", "N"}]]}], "}"}]}], "}"}]}], "}"}]}], 
           "}"}], ".", "\[IndentingNewLine]", "The"}], " ", "ouput", " ", 
         "will", " ", "contain", " ", "the", " ", "input", " ", "graph", " ", 
         "without", " ", "paths", " ", "and", " ", "a", " ", "list", " ", 
         "with", " ", "all", " ", "the", " ", "products", " ", "of", " ", 
         RowBox[{
          SubscriptBox["p", 
           RowBox[{"\[Alpha]", 
            OverscriptBox["\[Beta]", "."]}]], "/", 
          RowBox[{
           SuperscriptBox[
            OverscriptBox["p", "_"], 
            RowBox[{
             OverscriptBox["\[Alpha]", "."], "\[Beta]"}]], ".", " ", 
           "\"\<factor\>\""}]}], " ", "will", " ", "take", " ", "into", " ", 
         "account", " ", "the", " ", "fermionic", " ", "signs", " ", 
         "arising", " ", "in", " ", "the", " ", "paths", " ", "plus", " ", 
         "a", " ", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], "2"], " ", 
         RowBox[{
         "factors", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "**"}],
          "*", 
         RowBox[{"ACHTUNG", "**"}], "*", "\[IndentingNewLine]", "The", " ", 
         "\[Theta]"}], "-", "terms"}]}]}], ",", " ", 
     RowBox[{
     "that", " ", "will", " ", "give", " ", "the", " ", "endpoints", " ", 
      "of", " ", "the", " ", "paths"}], ",", " ", 
     RowBox[{
     "will", " ", "be", " ", "sorted", " ", "through", " ", "the", " ", 
      "Mathematica", " ", "function", " ", 
      RowBox[{"\"\<Sort\>\"", ".", " ", 
       RowBox[{"Let", "'"}]}], "s", " ", "call", " ", "BWpath", " ", "a", " ",
       "path", " ", "that", " ", "begins", " ", "with", " ", "a", " ", 
      "black", " ", "triangular", " ", "vertices", " ", "and", " ", "ends", 
      " ", "with", " ", "a", " ", "white", " ", "one", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "and", " ", "analogously", " ", "BBpaths", " ", "and", " ", 
         "WWpaths"}], ")"}], ".", " ", "After"}], " ", "this", " ", "sort", 
      " ", "we", " ", "will", " ", "have", " ", "only", " ", 
      RowBox[{
       RowBox[{"BB", "/", "BW"}], "/", "WW"}], " ", "paths", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"thus", " ", "NO", " ", "WBpaths"}], ")"}], ".", " ", 
       "These"}], " ", "are", " ", "the", " ", "reference", " ", "paths", " ",
       "that", " ", "we", " ", "use", " ", "to", " ", "extract", " ", "the", 
      " ", 
      RowBox[{"contributions", ".", " ", "Naturally"}], " ", "this", " ", 
      "sorting", " ", "will", " ", "introduce", " ", "FERMIONIC", " ", 
      "signs", " ", "that", " ", "we", " ", "will", " ", 
      RowBox[{"consider", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PathsElaborations", "[", "input_", "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "g", ",", "factor", ",", "thetas", ",", "thetascopy", ",", 
         "thetaspaths", ",", "momentalist", ",", "t", ",", "i", ",", "res"}], 
        "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "description"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g", "=", 
         RowBox[{"input", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "this", " ", "is", " ", "the", " ", "EdgeTaggedGraph", " ", "of", 
          " ", "the", " ", "graph", " ", "with", " ", "cycles", " ", "and", 
          " ", "paths"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"factor", "=", 
         RowBox[{"Signature", "[", 
          RowBox[{"input", "[", 
           RowBox[{"[", "2", "]"}], "]"}], " ", "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "fermionic", " ", "factor", " ", "needed", " ", "since", " ", "we", 
           " ", "will", " ", "use", " ", "Sort"}], ",", " ", 
          RowBox[{
          "see", " ", "\"\<ACHTUNG\>\"", " ", "to", " ", "understand", " ", 
           "this", " ", "initialization"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"thetas", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{"input", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"sorted", " ", "thetas"}], "<->", 
           RowBox[{"triangular", " ", "vertices", " ", "info"}]}], ",", " ", 
          RowBox[{
          "see", " ", "\"\<ACHTUNG\>\"", " ", "to", " ", "understand", " ", 
           "this", " ", "initialization"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"thetascopy", "=", "thetas"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "simply", " ", "contains", " ", "a", " ", "needed", " ", "copy", " ",
           "of", " ", "the", " ", "informations", " ", "of", " ", "theta"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"thetaspaths", "=", 
         RowBox[{"{", "}"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "it", " ", "will", " ", "contain", " ", "the", " ", "list", " ", 
          "of", " ", "thetas", " ", "in", " ", "the", " ", "order", " ", "of",
           " ", "the", " ", "paths", " ", "found"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"momentalist", "=", 
         RowBox[{"{", "}"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "it", " ", "will", " ", "contain", " ", "a", " ", "list", " ", "of", 
          " ", "the", " ", "momenta", " ", "matrices", " ", "products", " ", 
          "needed", " ", "for", " ", "the", " ", "output"}], "*)"}], 
        "\[IndentingNewLine]", "t", ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "temporary", " ", "variable", " ", "for", " ", "general", " ", 
          "needs"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"{", "}"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "it", " ", "will", " ", "contain", " ", "the", " ", "end", " ", 
          "result"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"If", " ", "there", " ", "are", " ", "no", " ", "path"}], 
          ",", " ", 
          RowBox[{
          "return", " ", "a", " ", "empty", " ", "list", " ", "for", " ", 
           "the", " ", 
           RowBox[{"paths", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "thetas", "]"}], "===", "0"}], ",", 
          RowBox[{
           RowBox[{"Return", "[", 
            RowBox[{"{", 
             RowBox[{"g", ",", "1", ",", 
              RowBox[{"{", "}"}]}], "}"}], "]"}], ";"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "Remove", " ", "the", " ", "paths", " ", "in", " ", "the", " ", 
           "graph"}], ",", " ", 
          RowBox[{
          "then", " ", "initialize", " ", "a", " ", "list", " ", "with", " ", 
           RowBox[{"{", 
            RowBox[{"...", ",", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"$v", "[", 
                RowBox[{"1", "/", "2"}], "]"}], "[", 
               RowBox[{"i", ".1"}], "]"}], "=", 
              RowBox[{
               SubscriptBox["\[Theta]", 
                RowBox[{"i", ".1"}]], "/", 
               SubscriptBox[
                OverscriptBox["\[Theta]", "_"], 
                RowBox[{"i", ".1"}]]}]}], ",", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"$v", "[", 
                RowBox[{"2", "/", "1"}], "]"}], "[", 
               RowBox[{"i", ".2"}], "]"}], "=", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["\[Theta]", "_"], 
                RowBox[{"i", ".2"}]], "/", 
               SubscriptBox["\[Theta]", 
                RowBox[{"i", ".1"}]]}]}], ",", " ", "..."}], "}"}], " ", 
           "and", " ", "the", " ", "respective", " ", "list", " ", "of", " ", 
           "lists", " ", "of", " ", "momenta", " ", "for", " ", "the", " ", 
           "paths", " ", "starting", " ", "and", " ", "ending", " ", "on", 
           " ", "these", " ", 
           RowBox[{
            SubscriptBox["\[Theta]", 
             RowBox[{"i", ".1"}]], "/", 
            SubscriptBox[
             OverscriptBox["\[Theta]", "_"], 
             RowBox[{"i", ".1"}]]}], " ", "and", " ", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["\[Theta]", "_"], 
             RowBox[{"i", ".2"}]], "/", 
            SubscriptBox["\[Theta]", 
             RowBox[{"i", ".1"}]]}], " ", 
           RowBox[{
           "\"\<{..., {\!\(\*SubscriptBox[\(p\), \(i .1\)]\), ..., \
\!\(\*SubscriptBox[\(p\), \(i . \*SubscriptBox[\(N\), \(i\)]\)]\)}, ...}\>\"",
             "."}]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "thetas", "]"}], ">", "0"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "Find", " ", "path", " ", "starting", " ", "from", " ", "first", 
             " ", "element", " ", "in", " ", "\"\<thetas\>\""}], ",", " ", 
            RowBox[{
            "then", " ", "remove", " ", "it", " ", "from", " ", "graph", " ", 
             "and", " ", "from", " ", "the", " ", "list", " ", 
             RowBox[{"\"\<thetas\>\"", "."}]}]}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"t", "=", 
            RowBox[{"MyFindPathAndDelete", "[", 
             RowBox[{"{", 
              RowBox[{"g", ",", 
               RowBox[{
                RowBox[{"thetas", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"g", "=", 
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"thetas", "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"thetas", ",", "1"}], "]"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Remove", " ", "the", " ", "vertex"}], "-", 
             RowBox[{
             "endpoint", " ", "of", " ", "the", " ", "path", " ", "so", " ", 
              "that", " ", "it", " ", "is", " ", "not", " ", "searched", " ", 
              "in", " ", "the", " ", "following", " ", "iteration", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                "since", " ", "this", " ", "path", " ", "is", " ", "already", 
                 " ", "found"}], ")"}], "."}]}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"thetas", "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"thetas", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{"thetas", ",", 
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Initialize", " ", "list", " ", "of", " ", "thetas"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"thetaspaths", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"thetaspaths", ",", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"thetaspaths", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"thetaspaths", ",", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"res", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"res", ",", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"Signature", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"$v", "[", 
                  RowBox[{"1", "/", "2"}], "]"}], "[", "i", "]"}], ",", 
                "\"\<\!\(\*SubscriptBox[\(index\), \(j\)]\)\>\""}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"$v", "[", 
                  RowBox[{"2", "/", "1"}], "]"}], "[", "k", "]"}], ",", 
                "\"\<\!\(\*SubscriptBox[\(index\), \(l\)]\)\>\""}], "}"}], 
              ",", "..."}], "}"}], "]"}], " ", "is", " ", "equal", " ", "to", 
           " ", 
           RowBox[{
            RowBox[{"Signature", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", 
                 RowBox[{"1", "/", "2"}], "]"}], "[", "i", "]"}], ",", 
               RowBox[{
                RowBox[{"$v", "[", 
                 RowBox[{"2", "/", "1"}], "]"}], "[", "k", "]"}], ",", 
               "..."}], "}"}], "]"}], ".", " ", "We"}], " ", "can", " ", 
           "use", " ", "this", " ", "to", " ", "take", " ", "into", " ", 
           "account", " ", "the", " ", "fermionic", " ", "signs", " ", "of", 
           " ", "the", " ", "paths", " ", "contributions", " ", "in", " ", 
           "\[Theta]"}], "-", 
          RowBox[{"diagrams", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"factor", "*=", 
         RowBox[{"Signature", "[", "thetaspaths", "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Convert", " ", "theta2"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"...", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", 
                 RowBox[{"1", "/", "2"}], "]"}], "[", 
                RowBox[{"i", ".1"}], "]"}], "=", 
               RowBox[{
                SubscriptBox["\[Theta]", 
                 RowBox[{"i", ".1"}]], "/", 
                SubscriptBox[
                 OverscriptBox["\[Theta]", "_"], 
                 RowBox[{"i", ".1"}]]}]}], ",", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"$v", "[", 
                 RowBox[{"2", "/", "1"}], "]"}], "[", 
                RowBox[{"i", ".2"}], "]"}], "=", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["\[Theta]", "_"], 
                 RowBox[{"i", ".2"}]], "/", 
                SubscriptBox["\[Theta]", 
                 RowBox[{"i", ".1"}]]}]}], ",", ",", "..."}], "}"}], " ", 
            "into", " ", "theta2"}], "=", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"...", ",", 
              SubscriptBox["index", 
               RowBox[{"i", ".1"}]], ",", " ", 
              SubscriptBox["index", 
               RowBox[{"i", ".2"}]], ",", "..."}], "}"}], "."}]}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"t", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<=", 
           RowBox[{"Length", "[", "thetaspaths", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"t", "=", 
            RowBox[{"Position", "[", 
             RowBox[{"thetascopy", ",", 
              RowBox[{"thetaspaths", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
           RowBox[{"(*", 
            RowBox[{"=", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{"pos", ",", "1"}], "}"}], "}"}], "=", 
              RowBox[{"position", " ", "of", " ", 
               RowBox[{
                RowBox[{"$v", "[", 
                 RowBox[{"1", "/", "2"}], "]"}], "[", "i", "]"}], "  ", 
               RowBox[{"(", 
                RowBox[{"in", " ", 
                 RowBox[{"{", 
                  RowBox[{"{", 
                   RowBox[{"pos", ",", "2"}], "}"}], "}"}], " ", "there", " ",
                  "is", " ", "the", " ", "index"}], ")"}]}]}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"thetaspaths", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"thetascopy", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";"}]}], "\[IndentingNewLine]",
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Add", " ", "in", " ", "\"\<res\>\"", " ", "the", " ", "index", " ", 
          "content", " ", "of", " ", "each", " ", 
          RowBox[{"path", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<=", 
           RowBox[{"Length", "[", "res", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"res", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "=", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"thetaspaths", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", "*", "i"}], "-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"thetaspaths", "[", 
              RowBox[{"[", 
               RowBox[{"2", "*", "i"}], "]"}], "]"}], ",", 
             RowBox[{"res", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Update", " ", "finally", " ", "the", " ", "factor", " ", "for", " ",
           "the", " ", 
          "\"\<\!\(\*FractionBox[SuperscriptBox[\((\(-1\))\), \(n\)], \
\(2\)]\) terms\>\"", " ", "needed", " ", "in", " ", "the", " ", "different", 
          " ", 
          RowBox[{"paths", ".", " ", "In"}], " ", "particular", " ", "there", 
          " ", "is", " ", "a", " ", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], "2"], " ", "for", " ", "all", 
          " ", "the", " ", "paths", " ", "with", " ", "generic", " ", 
          "length", " ", 
          RowBox[{"ni", ".", " ", "Then"}], " ", "there", " ", "is", " ", "a",
           " ", "further", " ", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], " ", "for", " ", "all", " ", "the", " ", 
          RowBox[{"BWpaths", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<=", 
           RowBox[{"Length", "[", "res", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Multiply", " ", "for", " ", 
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], "2"], " ", "."}]}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"factor", "*=", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"EvenQ", "[", 
                 RowBox[{"Length", "[", 
                  RowBox[{
                   RowBox[{"res", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}], "===", 
                "True"}], ",", "1", ",", 
               RowBox[{"-", "1"}]}], "]"}], "/", "2"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "If", " ", "there", " ", "is", " ", "one", " ", "\"\<dot\>\"", 
              " ", "in", " ", "the", " ", "indexes", " ", "name"}], ",", " ", 
             RowBox[{
              RowBox[{
              "then", " ", "it", " ", "is", " ", "a", " ", "BWpath", " ", 
               "and", " ", "one", " ", "has", " ", "to", " ", "multiply", " ",
                "further", " ", "for"}], " ", "-", "1."}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"StringPosition", "[", 
                RowBox[{
                 RowBox[{"StringJoin", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"res", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"res", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
                 "\"\<dot\>\""}], "]"}], "]"}], "==", "1"}], ",", 
             RowBox[{
              RowBox[{"factor", "*=", 
               RowBox[{"-", "1"}]}], ";"}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"g", ",", "factor", ",", "res"}], "}"}]}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "  ", "\[IndentingNewLine]", "     ", 
    RowBox[{"Input", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"factor", ",", " ", "res", ",", " ", 
         RowBox[{"momenta", " ", "matrices"}]}], "}"}], " ", 
       RowBox[{"with", "\[IndentingNewLine]", " ", "[", "]"}], "factor", " ", 
       "and", " ", "res", " ", "the", " ", "two", " ", "last", " ", 
       "elements", " ", "in", " ", "the", " ", "output", " ", "of", " ", 
       RowBox[{"PathsElaborations", ".", "\[IndentingNewLine]", " ", 
        RowBox[{"[", "]"}]}], "momenta", " ", "matrices"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["index", "1"], ",", 
              SubscriptBox["index", "2"]}], "}"}]}], "}"}], ",", "..."}], 
         "}"}], " ", "of", " ", "the", " ", 
        RowBox[{
         SubscriptBox["p", 
          RowBox[{"\[Alpha]", 
           OverscriptBox["\[Beta]", "."]}]], "/", 
         SuperscriptBox[
          OverscriptBox["p", "_"], 
          RowBox[{
           OverscriptBox["\[Alpha]", "."], "\[Beta]"}]]}], " ", "of", " ", 
        "$algebraic2", " ", "in", " ", 
        RowBox[{
        "DiagramFactorDivision", ".", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "Output"}]}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"updated", " ", "factor"}], ",", " ", 
           RowBox[{"updated", " ", "res"}]}], "}"}], ".", " ", "Same"}], " ", 
        "structure", " ", "but", " ", "improved", " ", "by", " ", "attaching",
         " ", "said", " ", "matrices", " ", "to", " ", "the", " ", "same", 
        " ", "one", " ", "coming", " ", "from", " ", "the", " ", 
        RowBox[{
        "paths", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "ACHTUNG"}], "\[IndentingNewLine]", 
        RowBox[{"(", "A", ")"}], "\[IndentingNewLine]", "One", " ", "can", 
        " ", "recognise", " ", "between", " ", 
        RowBox[{
         SubscriptBox["p", 
          RowBox[{"\[Alpha]", 
           OverscriptBox["\[Beta]", "."]}]], "/", 
         SuperscriptBox[
          OverscriptBox["p", "_"], 
          RowBox[{
           OverscriptBox["\[Alpha]", "."], "\[Beta]"}]]}], " ", "by", " ", 
        "simply", " ", "whatching", " ", "the", " ", "order", " ", "of", " ", 
        "the", " ", "dotted", " ", "and", " ", "undotted", " ", 
        RowBox[{"indices", ".", " ", "Furthermore"}], " ", "notice", " ", 
        "that", " ", "in", " ", "our", " ", "theory", " ", "it", " ", "is", 
        " ", "always", " ", "the", " ", "second", " ", "index", " ", "of", 
        " ", "the", " ", "momenta", " ", "the", " ", "one", " ", "that", " ", 
        "needs", " ", "to", " ", "be", " ", 
        RowBox[{"saturated", ".", "\[IndentingNewLine]", 
         RowBox[{"(", "B", ")"}]}], "\[IndentingNewLine]", 
        RowBox[{"Let", "'"}], "s", " ", "call", " ", "BWpath", " ", "a", " ", 
        "path", " ", "that", " ", "begins", " ", "with", " ", "a", " ", 
        "black", " ", "triangular", " ", "vertices", " ", "and", " ", "ends", 
        " ", "with", " ", "a", " ", "white", " ", "one", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "and", " ", "analogously", " ", "BBpaths", " ", "and", " ", 
           "WWpaths"}], ")"}], ".", " ", "After"}], " ", "PathsElaborations", 
        " ", "we", " ", "will", " ", "have", " ", "only", " ", 
        RowBox[{
         RowBox[{"BB", "/", "BW"}], "/", "WWpaths"}], " ", "and", " ", "the", 
        " ", "attaching", " ", "procedure", " ", "of", " ", "the", " ", "new",
         " ", "matrix", " ", "can", " ", "be", " ", "divided", " ", "in", " ",
         "six", " ", "categories", " ", "which", " ", "can", " ", "be", " ", 
        "computed", " ", 
        RowBox[{"singularly", "."}]}]}]}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AttachMomentaMatrices", "[", "input_", "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "factor", ",", "paths", ",", "momenta", ",", "pn", ",", "in", ",", 
         "dotnumber", ",", "t", ",", "i"}], "}"}], ",", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "description"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"factor", "=", 
         RowBox[{"input", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"paths", "=", 
         RowBox[{"input", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"momenta", "=", 
         RowBox[{"input", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", "pn", 
        ";", " ", 
        RowBox[{"(*", 
         RowBox[{"a", " ", "particular", " ", 
          SuperscriptBox["pn", "th"], " ", "path", " ", "in", " ", "the", " ",
           "list", " ", "\"\<paths\>\""}], "*)"}], "\[IndentingNewLine]", 
        "in", ";", " ", 
        RowBox[{"(*", 
         RowBox[{
          SuperscriptBox["in", "th"], "=", 
          RowBox[{
           RowBox[{
            SuperscriptBox["1", "st"], "/", 
            SuperscriptBox["2", "nd"]}], " ", "index", " ", "in", " ", "a", 
           " ", "particular", " ", 
           SuperscriptBox["pn", "th"], " ", "path", " ", "in", " ", "the", 
           " ", "list", " ", "\"\<paths\>\""}]}], "*)"}], 
        "\[IndentingNewLine]", "dotnumber", ";", " ", 
        RowBox[{"(*", 
         RowBox[{"number", " ", "of", " ", "dotindexes", " ", 
          RowBox[{"(", 
           RowBox[{
           "to", " ", "understand", " ", "if", " ", "one", " ", "is", " ", 
            "working", " ", "with", " ", "a", " ", 
            RowBox[{
             RowBox[{"BB", "/", "BW"}], "/", "WWpath"}]}], ")"}]}], "*)"}], 
        "\[IndentingNewLine]", "t", ";", 
        RowBox[{"(*", 
         RowBox[{
         "temporary", " ", "variable", " ", "for", " ", "generic", " ", 
          "needs"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "momenta", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"pn", ",", "in"}], "}"}], "}"}], "=", 
            RowBox[{"Position", "[", 
             RowBox[{"paths", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"momenta", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"dotnumber", "=", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"StringPosition", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"paths", "[", 
                  RowBox[{"[", "pn", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "\"\<dot\>\""}], "]"}], 
              "]"}], "+", 
             RowBox[{"Length", "[", 
              RowBox[{"StringPosition", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"paths", "[", 
                  RowBox[{"[", "pn", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<dot\>\""}], "]"}], 
              "]"}]}]}], ";", " ", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"dotnumber", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"0", "/", "1"}], "/", "2"}], " ", "if", " ", 
              RowBox[{
               RowBox[{"BB", "/", "BW"}], "/", "WWpath"}]}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              RowBox[{"++", 
               RowBox[{"+", "DIVIDE"}]}], " ", "FOR", " ", "THE", " ", 
              "TOTAL", " ", "6", " ", 
              RowBox[{"CASES", "++"}]}], "+"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Divide", " ", "in", " ", "three", " ", 
              RowBox[{"cases", ":", " ", 
               RowBox[{"FIRST", " ", "BBpath"}]}]}], ",", " ", 
             RowBox[{"SECOND", " ", "BWpath"}], ",", " ", 
             RowBox[{"THIRD", " ", 
              RowBox[{"WWpath", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"dotnumber", "===", "0"}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"FIRST", "=", "BBpath"}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"Divide", " ", "in", " ", "two", " ", 
               RowBox[{"cases", ":", " ", 
                RowBox[{
                "first", " ", "index", " ", "to", " ", "be", " ", "saturated",
                  " ", "or", " ", "second", " ", 
                 RowBox[{"one", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"in", "===", "1"}], ",", "\[IndentingNewLine]", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{"first", ",", 
                  RowBox[{"TRUE", "=", 
                   RowBox[{
                   "first", " ", "undotted", " ", "index", " ", "is", " ", 
                    "saturated"}]}]}], "*)"}], "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "=", 
                  RowBox[{"Reverse", "[", 
                   RowBox[{"Prepend", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
                 " ", 
                 RowBox[{"(*", 
                  RowBox[{"product", " ", "of", " ", 
                   SubscriptBox["p", "\[Mu]"], 
                   SuperscriptBox["\[Sigma]", "\[Mu]"]}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
                 RowBox[{"(*", 
                  RowBox[{"substitute", " ", "index"}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"t", "=", 
                  RowBox[{
                   RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], ";", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "=", "t"}], " ", ";"}], 
                RowBox[{"(*", 
                 RowBox[{
                  RowBox[{"in", " ", "this", " ", "case"}], ",", " ", 
                  RowBox[{"invert", " ", "indexes"}]}], "*)"}], 
                "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{"first", ",", 
                  RowBox[{"FALSE", "=", 
                   RowBox[{
                   "second", " ", "undotted", " ", "index", " ", "is", " ", 
                    "saturated"}]}]}], "*)"}], "\[IndentingNewLine]", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "=", 
                  RowBox[{"Append", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
                 RowBox[{"(*", 
                  RowBox[{"product", " ", "of", " ", 
                   SubscriptBox["p", "\[Mu]"], 
                   SuperscriptBox["\[Sigma]", "\[Mu]"]}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"factor", "*=", 
                  RowBox[{"-", "1"}]}], ";", " ", 
                 RowBox[{"(*", 
                  RowBox[{"numerical", " ", "factor"}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], " ", 
               RowBox[{"(*", 
                RowBox[{"substitute", " ", "index"}], "*)"}], 
               "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}], 
             "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"SECOND", "=", "BWpath"}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"dotnumber", "===", "1"}], ",", "\[IndentingNewLine]",
                 "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{"Divide", " ", "in", " ", "two", " ", 
                  RowBox[{"cases", ":", " ", 
                   RowBox[{
                   "first", " ", "index", " ", "to", " ", "be", " ", 
                    "saturated", " ", "or", " ", "second", " ", 
                    RowBox[{"one", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"in", "===", "1"}], ",", "\[IndentingNewLine]", 
                   "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{"second", ",", 
                    RowBox[{"TRUE", "=", 
                    RowBox[{
                    "first", " ", "undotted", " ", "index", " ", "is", " ", 
                    "saturated"}]}]}], "*)"}], "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                    RowBox[{"Prepend", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{"product", " ", "of", " ", 
                    SubscriptBox["p", "\[Mu]"], 
                    SuperscriptBox["\[Sigma]", "\[Mu]"]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], " ", 
                   RowBox[{"(*", 
                    RowBox[{"substitute", " ", "index"}], "*)"}], 
                   "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{"second", ",", 
                    RowBox[{"FALSE", "=", 
                    RowBox[{
                    "second", " ", "dotted", " ", "index", " ", "is", " ", 
                    "saturated"}]}]}], "*)"}], "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{"product", " ", "of", " ", 
                    SubscriptBox["p", "\[Mu]"], 
                    SuperscriptBox["\[Sigma]", "\[Mu]"]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"factor", "*=", 
                    RowBox[{"-", "1"}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{"numerical", " ", "factor"}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], " ", 
                  RowBox[{"(*", 
                   RowBox[{"substitute", " ", "index"}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}], 
                "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{"THIRD", "=", "WWpath"}], "*)"}], 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{"Divide", " ", "in", " ", "two", " ", 
                  RowBox[{"cases", ":", " ", 
                   RowBox[{
                   "first", " ", "index", " ", "to", " ", "be", " ", 
                    "saturated", " ", "or", " ", "second", " ", 
                    RowBox[{"one", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"in", "===", "1"}], ",", "\[IndentingNewLine]", 
                   "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{"third", ",", 
                    RowBox[{"TRUE", "=", 
                    RowBox[{
                    "first", " ", "dotted", " ", "index", " ", "is", " ", 
                    "saturated"}]}]}], "*)"}], "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                    RowBox[{"Prepend", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{"product", " ", "of", " ", 
                    SubscriptBox["p", "\[Mu]"], 
                    SuperscriptBox["\[Sigma]", "\[Mu]"]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], " ", 
                   RowBox[{"(*", 
                    RowBox[{"substitute", " ", "index"}], "*)"}], 
                   "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{"third", ",", 
                    RowBox[{"FALSE", "=", 
                    RowBox[{
                    "second", " ", "dotted", " ", "index", " ", "is", " ", 
                    "saturated"}]}]}], "*)"}], "\[IndentingNewLine]", " ", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                    RowBox[{"Reverse", "[", 
                    RowBox[{"Append", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
                    " ", 
                    RowBox[{"(*", 
                    RowBox[{"product", " ", "of", " ", 
                    SubscriptBox["p", "\[Mu]"], 
                    SuperscriptBox["\[Sigma]", "\[Mu]"]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"factor", "*=", 
                    RowBox[{"-", "1"}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{"numerical", " ", "factor"}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"momenta", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
                    RowBox[{"(*", 
                    RowBox[{"substitute", " ", "index"}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"t", "=", 
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"paths", "[", 
                    RowBox[{"[", "pn", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "=", "t"}], ";"}]}], " ", 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{"in", " ", "this", " ", "case"}], ",", " ", 
                    RowBox[{"invert", " ", "indexes"}]}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  "\[IndentingNewLine]", "]"}], ";"}]}], 
               "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"factor", ",", "paths"}], "}"}]}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.850837727574342*^9, 3.8508377415756626`*^9}, {
   3.8508381940366955`*^9, 3.850838266095668*^9}, {3.850839001261242*^9, 
   3.850839302591467*^9}, {3.8508393461783943`*^9, 3.8508393738320637`*^9}, {
   3.85083943062521*^9, 3.8508402905653005`*^9}, {3.850841691152105*^9, 
   3.8508417707741942`*^9}, {3.8508418625532656`*^9, 
   3.8508418824401784`*^9}, {3.8508419661854906`*^9, 
   3.8508422501541376`*^9}, {3.8508422895836153`*^9, 
   3.8508425260110345`*^9}, {3.8508427185126257`*^9, 
   3.8508430180122585`*^9}, {3.8508432025961485`*^9, 
   3.8508433007570524`*^9}, {3.850843352015475*^9, 3.8508434192105255`*^9}, {
   3.850843465137251*^9, 3.8508434652870965`*^9}, {3.8508436063549004`*^9, 
   3.850843649789564*^9}, {3.850843681531643*^9, 3.8508438512479563`*^9}, {
   3.8508439574889464`*^9, 3.8508439746461725`*^9}, {3.850844011440095*^9, 
   3.850844036681635*^9}, {3.8508440863417344`*^9, 3.8508442500433846`*^9}, {
   3.8509233824683695`*^9, 3.8509235837253485`*^9}, {3.8509236261084847`*^9, 
   3.8509236556118183`*^9}, {3.8509237451130934`*^9, 3.850923842010363*^9}, {
   3.85092392482932*^9, 3.8509241680753937`*^9}, {3.8509244721770973`*^9, 
   3.8509246005756006`*^9}, {3.8509246455116653`*^9, 
   3.8509246826578617`*^9}, {3.8509247188951864`*^9, 
   3.8509247309934316`*^9}, {3.8509247623865867`*^9, 
   3.8509247669078145`*^9}, {3.8509248146438217`*^9, 
   3.8509248275820436`*^9}, {3.850924880388368*^9, 3.8509248842543383`*^9}, {
   3.8509249143997917`*^9, 3.850924928635592*^9}, 3.850924960195095*^9, {
   3.8509250287927713`*^9, 3.850925088309453*^9}, {3.850925128983364*^9, 
   3.850925170875805*^9}, 3.8509252309800444`*^9, {3.850925351240592*^9, 
   3.8509253792747097`*^9}, {3.8509254450999823`*^9, 3.850925661271801*^9}, {
   3.8509257185202456`*^9, 3.8509257187989397`*^9}, {3.8509257608882856`*^9, 
   3.850925887938834*^9}, {3.8509261415159698`*^9, 3.8509261577520275`*^9}, {
   3.8509261892261662`*^9, 3.8509262300769386`*^9}, {3.85092630804134*^9, 
   3.850926314224121*^9}, {3.8509265062865047`*^9, 3.850926507596343*^9}, {
   3.850926664657878*^9, 3.850926819323818*^9}, {3.850926896249229*^9, 
   3.850926928959612*^9}, {3.8509270249905057`*^9, 3.8509270668781147`*^9}, {
   3.850927135642041*^9, 3.8509271842915936`*^9}, {3.8509274071953335`*^9, 
   3.8509274111499414`*^9}, {3.8509278476928687`*^9, 
   3.8509279676338377`*^9}, {3.8509280416638823`*^9, 
   3.8509281781525745`*^9}, {3.8509282597256155`*^9, 3.850928344337336*^9}, {
   3.8509284040395412`*^9, 3.85092844119063*^9}, {3.85092847841199*^9, 
   3.8509284969567895`*^9}, {3.850928655947792*^9, 3.850928669542074*^9}, {
   3.8509287221297445`*^9, 3.850928726675393*^9}, 3.850928783839676*^9, {
   3.850928833347622*^9, 3.850928842287053*^9}, {3.8509289188827195`*^9, 
   3.8509289245401053`*^9}, {3.850928975219558*^9, 3.850929016789521*^9}, {
   3.8509290487304935`*^9, 3.8509293519387684`*^9}, {3.850929590425992*^9, 
   3.850929591269621*^9}, {3.8509296387920146`*^9, 3.850929658884407*^9}, {
   3.8509296918587275`*^9, 3.8509299308810883`*^9}, 3.850930096909645*^9, {
   3.85096273178754*^9, 3.850962938252892*^9}, {3.8509629696698933`*^9, 
   3.850962970717021*^9}, {3.8509630328370585`*^9, 3.850963044728402*^9}, {
   3.850963102633896*^9, 3.850963250811962*^9}, {3.850963289701009*^9, 
   3.85096332850225*^9}, {3.850963460126835*^9, 3.8509638374999733`*^9}, {
   3.850963924143582*^9, 3.850963975986563*^9}, {3.8509641024777393`*^9, 
   3.850964113981965*^9}, {3.850964148408298*^9, 3.850964288424904*^9}, {
   3.850964327856732*^9, 3.850964485406045*^9}, {3.850964515680149*^9, 
   3.8509645721544657`*^9}, {3.850964603857997*^9, 3.8509646720313425`*^9}, {
   3.8509648078539734`*^9, 3.850964823932563*^9}, 3.850966548426506*^9, {
   3.8509706578034515`*^9, 3.8509709758090277`*^9}, {3.8509710086753693`*^9, 
   3.8509710479979362`*^9}, {3.850971089513606*^9, 3.850971404180015*^9}, {
   3.8509714908368354`*^9, 3.8509716315006113`*^9}, {3.8509716618479557`*^9, 
   3.8509718444732585`*^9}, {3.8509720632320504`*^9, 
   3.8509721366265697`*^9}, {3.850973181618396*^9, 3.8509732527939816`*^9}, {
   3.850973321312518*^9, 3.850973373762225*^9}, 3.850973405454892*^9, {
   3.8509734949562464`*^9, 3.8509736097844105`*^9}, {3.8509746058281417`*^9, 
   3.850974969238134*^9}, {3.850976758257291*^9, 3.850976905334777*^9}, {
   3.8509770301971083`*^9, 3.850977118114145*^9}, {3.8509771488760605`*^9, 
   3.850977303258317*^9}, {3.8509773559568276`*^9, 3.8509775041982875`*^9}, {
   3.850977570472001*^9, 3.8509776271350803`*^9}, {3.8509780056855984`*^9, 
   3.8509780111931906`*^9}, {3.850978096552035*^9, 3.850978243095461*^9}, {
   3.850978295421703*^9, 3.8509783404492583`*^9}, {3.8509828041543255`*^9, 
   3.850982811808834*^9}, {3.850982919036349*^9, 3.8509829681182184`*^9}, {
   3.8509832584022923`*^9, 3.850983359254253*^9}, {3.850983399794041*^9, 
   3.8509834087802067`*^9}, {3.8509836092064905`*^9, 
   3.8509836521783967`*^9}, {3.8509837907748823`*^9, 
   3.8509839823783426`*^9}, {3.8509847724741507`*^9, 3.850985363394848*^9}, {
   3.850985463933017*^9, 3.850985720397219*^9}, {3.850985849939802*^9, 
   3.85098605907893*^9}, {3.850986116023036*^9, 3.8509862566925573`*^9}, {
   3.8509926065370016`*^9, 3.8509926318558006`*^9}, {3.850992667148467*^9, 
   3.8509927748939695`*^9}, {3.850993000471587*^9, 3.850993008383678*^9}, {
   3.850993212372734*^9, 3.8509932547741165`*^9}, {3.8509933894608693`*^9, 
   3.8509934274233427`*^9}, {3.8509935003319683`*^9, 3.85099356688964*^9}, {
   3.850993623705854*^9, 3.8509936886088095`*^9}, {3.850993733537284*^9, 
   3.850993744743765*^9}, {3.8509938159662704`*^9, 3.8509938218574257`*^9}, {
   3.8509939279713306`*^9, 3.850993952929217*^9}, {3.8509940402772493`*^9, 
   3.8509943573488593`*^9}, {3.8509945128332157`*^9, 
   3.8509945232825336`*^9}, {3.8509945614242897`*^9, 
   3.8509945863802376`*^9}, {3.850994687013688*^9, 3.8509947480544696`*^9}, {
   3.8509948973934875`*^9, 3.8509949477315917`*^9}, {3.8509951660782375`*^9, 
   3.850995167282794*^9}, {3.850995495581504*^9, 3.8509955212891965`*^9}, {
   3.850995559457843*^9, 3.8509955887549143`*^9}, {3.8509958421176367`*^9, 
   3.8509959000727196`*^9}, {3.850995939298731*^9, 3.850995983284816*^9}, {
   3.8509960939227085`*^9, 3.850996106988616*^9}, {3.850996394200409*^9, 
   3.8509964114965715`*^9}, {3.8509965661581707`*^9, 3.850996616737385*^9}, {
   3.8509983183851633`*^9, 3.8509983675469456`*^9}, {3.8509992628684425`*^9, 
   3.850999263009034*^9}, {3.8510008337682943`*^9, 3.8510008347366376`*^9}, {
   3.8510738494484415`*^9, 3.851073853198695*^9}, {3.8513303283519907`*^9, 
   3.851330407315139*^9}, 3.8620444130986533`*^9, {3.8832380603406305`*^9, 
   3.8832381075138245`*^9}, {3.8832381559984407`*^9, 
   3.8832381885180035`*^9}, {3.8832382207316*^9, 3.883238251328306*^9}, {
   3.8832383331627626`*^9, 3.883238363282344*^9}, {3.8832383947780004`*^9, 
   3.883238526843862*^9}, 3.88323856644755*^9, {3.8833903582220964`*^9, 
   3.883390384067871*^9}, {3.883390427949774*^9, 3.8833904306793346`*^9}, {
   3.8833905122210402`*^9, 3.88339055387586*^9}, {3.883390693672674*^9, 
   3.883390754834713*^9}, {3.883390835436329*^9, 3.883390837029713*^9}, {
   3.8833909385363636`*^9, 3.8833910387554045`*^9}, 3.8833911560985603`*^9, {
   3.883391212553939*^9, 3.883391248168502*^9}, {3.883391283911976*^9, 
   3.883391310923133*^9}, {3.8833913931182547`*^9, 3.8833916081117125`*^9}, {
   3.8833916467998*^9, 3.883391650137435*^9}, {3.883393864665147*^9, 
   3.8833938859310865`*^9}, {3.883393916788007*^9, 3.8833939602170444`*^9}, {
   3.8833941354729815`*^9, 3.883394171385788*^9}, {3.883394212130441*^9, 
   3.8833942140362473`*^9}, {3.883394246074524*^9, 3.883394271572879*^9}, {
   3.883663828062134*^9, 3.883663829563786*^9}, {3.8836640245232534`*^9, 
   3.8836640366996183`*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"5687eaaa-ac56-4b8d-a3c4-5e80c86c4817"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"**", "**", "**", "**"}], "*********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", 
    RowBox[{"*", "EXAMPLES"}]}], "****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**"}], "**"}], "*******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"graph", "=", 
    RowBox[{"EdgeTaggedGraph", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "6", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "6", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], "->", 
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}]}]}], "}"}], ",", 
      RowBox[{"EdgeWeight", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "p1", ",", "p2", ",", "p3", ",", "p4", ",", "p5", ",", "p6", ",", 
         "p7", ",", "p8", ",", "p9", ",", "p10", ",", "p11", ",", "p12", ",", 
         "p13"}], "}"}]}], ",", 
      RowBox[{"EdgeStyle", "->", "Dashed"}], ",", 
      RowBox[{"VertexStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "2", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "3", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "8", "]"}], "->", "Black"}], 
         ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "1", "]"}], "->", "White"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}], "->", "White"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], "->", "White"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "4", "]"}], "->", "White"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "5", "]"}], "->", "White"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "6", "]"}], "->", "White"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], "->", "White"}]}], 
        "}"}]}], ",", 
      RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}], ",", 
      RowBox[{"EdgeLabels", "\[Rule]", "\"\<EdgeWeight\>\""}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoints", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", "\"\<2\>\""}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", "\"\<1\>\""}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "7", "]"}], ",", 
         "\"\<3dot\>\""}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "7", "]"}], ",", "\"\<4\>\""}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"momentalist", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"q", ",", 
        RowBox[{"{", 
         RowBox[{"\"\<777\>\"", ",", "\"\<2\>\""}], "}"}]}], "}"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", "-"}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"MyFindPathAndDelete", "[", 
    RowBox[{"{", 
     RowBox[{"graph", ",", 
      RowBox[{
       RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}]}], "}"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"graph", ",", "factor", ",", "paths"}], "}"}], "=", 
    RowBox[{"PathsElaborations", "[", 
     RowBox[{"{", 
      RowBox[{"graph", ",", "endpoints"}], "}"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"AttachMomentaMatrices", "[", 
    RowBox[{"{", 
     RowBox[{"factor", ",", "paths", ",", "momentalist"}], "}"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8509241740097685`*^9, 3.850924353883594*^9}, {
   3.8509247380784297`*^9, 3.850924799436933*^9}, {3.850924859182525*^9, 
   3.850924861943722*^9}, 3.8509269545053444`*^9, {3.8509288737141976`*^9, 
   3.850928892819668*^9}, {3.8509647147625957`*^9, 3.8509647400215025`*^9}, {
   3.8509692680813937`*^9, 3.850969271397306*^9}, {3.8509721728096323`*^9, 
   3.850972306686454*^9}, {3.8509730827384543`*^9, 3.850973130545374*^9}, {
   3.850973667406553*^9, 3.850973706079752*^9}, {3.8509770066713443`*^9, 
   3.8509770101340246`*^9}, {3.850977649081421*^9, 3.8509776925631385`*^9}, {
   3.850977789776696*^9, 3.8509778340257664`*^9}, {3.8509778670676827`*^9, 
   3.8509779215331073`*^9}, {3.850977969609174*^9, 3.8509779900339355`*^9}, {
   3.8509780306898518`*^9, 3.8509780348451242`*^9}, 3.8509784146759295`*^9, {
   3.850978455565655*^9, 3.8509784673009973`*^9}, {3.8509830241486626`*^9, 
   3.8509831136578655`*^9}, 3.850983164844987*^9, {3.850983220124509*^9, 
   3.8509832302074995`*^9}, {3.8509832703318853`*^9, 3.850983272030322*^9}, {
   3.8509834277220974`*^9, 3.850983428535201*^9}, {3.8509834899717145`*^9, 
   3.8509835122278194`*^9}, {3.850983544202404*^9, 3.8509835498464727`*^9}, {
   3.8509839981773953`*^9, 3.8509840220986524`*^9}, {3.850984684724242*^9, 
   3.850984701195696*^9}, {3.8509948176599517`*^9, 3.8509948752855077`*^9}, {
   3.8509949800803404`*^9, 3.850994982815607*^9}, {3.850995049404688*^9, 
   3.8509950719733477`*^9}, {3.8509953512831964`*^9, 3.85099538070645*^9}, {
   3.85099571629776*^9, 3.8509957479350204`*^9}, {3.850995993726083*^9, 
   3.8509960121917734`*^9}, {3.850996130682747*^9, 3.850996156111681*^9}, {
   3.8509962142657127`*^9, 3.850996241579071*^9}, {3.8509962718621445`*^9, 
   3.85099629381995*^9}, {3.8509963398490615`*^9, 3.850996341208069*^9}, {
   3.8509966196766653`*^9, 3.8509967218561707`*^9}, {3.850996766629834*^9, 
   3.8509969900077763`*^9}, {3.8509970202335076`*^9, 
   3.8509971562831926`*^9}, {3.8509973388647923`*^9, 3.850997613670306*^9}, {
   3.8509976613273764`*^9, 3.850997751753078*^9}, {3.8509978070571704`*^9, 
   3.8509978781113634`*^9}, {3.850998103746101*^9, 3.850998171433226*^9}, {
   3.8833908723002844`*^9, 
   3.883390877064825*^9}},ExpressionUUID->"ee3d0c52-cf16-4702-a8f1-\
b117f6d9a360"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
       $CellContext`$v[1][1], 
       $CellContext`$v[2][1], 
       $CellContext`$v[1][2], 
       $CellContext`$v[2][2], 
       $CellContext`$v[1][3], 
       $CellContext`$v[2][3], 
       $CellContext`$v[1][4], 
       $CellContext`$v[2][4], 
       $CellContext`$v[1][5], 
       $CellContext`$v[2][5], 
       $CellContext`$v[1][6], 
       $CellContext`$v[1][7], 
       $CellContext`$v[2][6], 
       $CellContext`$v[1][8], 
       $CellContext`$v[2][7]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {5, 6}, {7, 
       6}, {7, 8}, {5, 8}, {9, 10}, {11, 10}, {12, 13}, {14, 13}, {14, 15}}, 
       Null, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
      EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {
         Dashing[{Small, Small}]}, VertexLabels -> {"Name"}, 
       VertexStyle -> {$CellContext`$v[1][5] -> 
         GrayLevel[0], $CellContext`$v[2][1] -> 
         GrayLevel[1], $CellContext`$v[1][4] -> 
         GrayLevel[0], $CellContext`$v[1][7] -> 
         GrayLevel[0], $CellContext`$v[2][7] -> 
         GrayLevel[1], $CellContext`$v[2][5] -> 
         GrayLevel[1], $CellContext`$v[1][3] -> 
         GrayLevel[0], $CellContext`$v[1][2] -> 
         GrayLevel[0], $CellContext`$v[2][2] -> 
         GrayLevel[1], $CellContext`$v[2][4] -> 
         GrayLevel[1], $CellContext`$v[2][3] -> 
         GrayLevel[1], $CellContext`$v[1][6] -> 
         GrayLevel[0], $CellContext`$v[1][1] -> 
         GrayLevel[0], $CellContext`$v[1][8] -> 
         GrayLevel[0], $CellContext`$v[2][6] -> GrayLevel[1]}, 
       EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p9, $CellContext`p10, $CellContext`p11, \
$CellContext`p12, $CellContext`p13}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Dashing[{Small, Small}], Arrowheads[
        Medium], {
         ArrowBox[{{0.25001000000000007`, -1.7500300000000002`}, {
          0.25001000000000007`, -2.75003}}, 0.026543362292145295`], 
         InsetBox["p1", {0.25001000000000007, -2.25003}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.25001000000000007`, -1.7500300000000002`}, {
          1.25001, -2.75003}}, 0.026543362292145295`], 
         InsetBox["p4", {0.7500100000000001, -2.25003}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.25001, -1.7500300000000002`}, {
          0.25001000000000007`, -2.75003}}, 0.026543362292145295`], 
         InsetBox["p2", {0.7500100000000001, -2.25003}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.25001, -1.7500300000000002`}, {1.25001, -2.75003}}, 
          0.026543362292145295`], 
         InsetBox["p3", {1.25001, -2.25003}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.25001000000000007`, -0.25001000000000007`}, {
          0.25001000000000007`, -1.25001}}, 0.026543362292145295`], 
         InsetBox["p5", {0.25001000000000007, -0.7500100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.25001000000000007`, -0.25001000000000007`}, {
          1.25001, -1.25001}}, 0.026543362292145295`], 
         InsetBox["p8", {0.7500100000000001, -0.7500100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.25001, -0.25001000000000007`}, {
          0.25001000000000007`, -1.25001}}, 0.026543362292145295`], 
         InsetBox["p6", {0.7500100000000001, -0.7500100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.25001, -0.25001000000000007`}, {1.25001, -1.25001}}, 
          0.026543362292145295`], 
         InsetBox["p7", {1.25001, -0.7500100000000001}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.7500299999999998`, -1.7500300000000002`}, {
          2.7500299999999998`, -2.75003}}, 0.026543362292145295`], 
         InsetBox["p9", {2.2500299999999998, -2.25003}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.7500299999999998`, -1.7500300000000002`}, {
          2.7500299999999998`, -2.75003}}, 0.026543362292145295`], 
         InsetBox["p10", {2.7500299999999998, -2.25003}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.7500299999999998`, -0.25001000000000007`}, {
          1.7500299999999998`, -1.25001}}, 0.026543362292145295`], 
         InsetBox["p11", {1.7500299999999998, -0.7500100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.7500299999999998`, -0.25001000000000007`}, {
          1.7500299999999998`, -1.25001}}, 0.026543362292145295`], 
         InsetBox["p12", {2.2500299999999998, -0.7500100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.7500299999999998`, -0.25001000000000007`}, {
          2.7500299999999998`, -1.25001}}, 0.026543362292145295`], 
         InsetBox["p13", {2.7500299999999998, -0.7500100000000001}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {GrayLevel[0], 
          DiskBox[{0.25001000000000007, -1.7500300000000002}, 
           0.026543362292145295]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "1", ")"}]}], 
          Offset[{2, 2}, {0.27655336229214533, -1.7234866377078548}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          DiskBox[{0.25001000000000007, -2.75003}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "1", ")"}]}], 
          Offset[{2, 2}, {0.27655336229214533, -2.723486637707855}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{1.25001, -1.7500300000000002}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "2", ")"}]}], 
          Offset[{2, 2}, {1.2765533622921454, -1.7234866377078548}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], DiskBox[{1.25001, -2.75003}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "2", ")"}]}], 
          Offset[{2, 2}, {1.2765533622921454, -2.723486637707855}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{0.25001000000000007, -0.25001000000000007}, 
           0.026543362292145295]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "3", ")"}]}], 
          Offset[{2, 2}, {0.27655336229214533, -0.22346663770785477}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          DiskBox[{0.25001000000000007, -1.25001}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "3", ")"}]}], 
          Offset[{2, 2}, {0.27655336229214533, -1.2234666377078547}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{1.25001, -0.25001000000000007}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "4", ")"}]}], 
          Offset[{2, 2}, {1.2765533622921454, -0.22346663770785477}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], DiskBox[{1.25001, -1.25001}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "4", ")"}]}], 
          Offset[{2, 2}, {1.2765533622921454, -1.2234666377078547}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{1.7500299999999998, -1.7500300000000002}, 
           0.026543362292145295]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "5", ")"}]}], 
          Offset[{2, 2}, {1.7765733622921451, -1.7234866377078548}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          DiskBox[{2.7500299999999998, -2.75003}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "5", ")"}]}], 
          Offset[{2, 2}, {2.776573362292145, -2.723486637707855}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{2.7500299999999998, -1.7500300000000002}, 
           0.026543362292145295]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "6", ")"}]}], 
          Offset[{2, 2}, {2.776573362292145, -1.7234866377078548}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{1.7500299999999998, -0.25001000000000007}, 
           0.026543362292145295]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "7", ")"}]}], 
          Offset[{2, 2}, {1.7765733622921451, -0.22346663770785477}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          DiskBox[{1.7500299999999998, -1.25001}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "6", ")"}]}], 
          Offset[{2, 2}, {1.7765733622921451, -1.2234666377078547}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{2.7500299999999998, -0.25001000000000007}, 
           0.026543362292145295]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "8", ")"}]}], 
          Offset[{2, 2}, {2.776573362292145, -0.22346663770785477}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          DiskBox[{2.7500299999999998, -1.25001}, 0.026543362292145295]}, 
         InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "7", ")"}]}], Offset[{2, 2}, 
          {2.776573362292145, -1.2234666377078547}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.8509959289519377`*^9, {3.8509959943819947`*^9, 3.850996013238211*^9}, {
   3.850996114697197*^9, 3.8509961315729876`*^9}, 3.8509961744095135`*^9, {
   3.8509962148904123`*^9, 3.8509962422975016`*^9}, {3.8509962736607504`*^9, 
   3.8509962943060865`*^9}, 3.8509963427564526`*^9, {3.850996713690095*^9, 
   3.8509967227868276`*^9}, 3.8509971567360106`*^9, {3.8509973762411137`*^9, 
   3.850997399678212*^9}, {3.8509974472877264`*^9, 3.850997460292635*^9}, {
   3.8509975546713467`*^9, 3.850997583521407*^9}, 3.850997752419121*^9, {
   3.8509978377496047`*^9, 3.8509978815808463`*^9}, 3.8509982109965286`*^9, 
   3.851010839508156*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"65dda21d-c07b-4e80-8e4f-416a83d2cef9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][1], 
         $CellContext`$v[1][2], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][3], 
         $CellContext`$v[1][4], 
         $CellContext`$v[2][4], 
         $CellContext`$v[1][7], 
         $CellContext`$v[2][6], 
         $CellContext`$v[1][8], 
         $CellContext`$v[2][7]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {5, 6}, {7,
          6}, {7, 8}, {5, 8}, {9, 10}, {11, 10}, {11, 12}}, Null, {1, 1, 1, 1,
          1, 1, 1, 1, 1, 1, 1}}, {EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {
           Dashing[{Small, Small}]}, VertexLabels -> {"Name"}, 
         VertexStyle -> {$CellContext`$v[2][1] -> 
           GrayLevel[1], $CellContext`$v[1][4] -> 
           GrayLevel[0], $CellContext`$v[1][7] -> 
           GrayLevel[0], $CellContext`$v[2][7] -> 
           GrayLevel[1], $CellContext`$v[1][2] -> 
           GrayLevel[0], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[2][3] -> 
           GrayLevel[1], $CellContext`$v[1][1] -> 
           GrayLevel[0], $CellContext`$v[1][8] -> 
           GrayLevel[0], $CellContext`$v[2][6] -> GrayLevel[1]}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8, $CellContext`p11, $CellContext`p12, $CellContext`p13}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Dashing[{Small, Small}], 
          Arrowheads[
          Medium], {
           ArrowBox[{{0.25001000000000007`, -1.7500300000000002`}, {
            0.25001000000000007`, -2.75003}}, 0.026543362292145295`], 
           InsetBox["p1", {0.25001000000000007, -2.25003}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0.25001000000000007`, -1.7500300000000002`}, {
            1.25001, -2.75003}}, 0.026543362292145295`], 
           InsetBox["p4", {0.7500100000000001, -2.25003}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1.25001, -1.7500300000000002`}, {
            0.25001000000000007`, -2.75003}}, 0.026543362292145295`], 
           InsetBox["p2", {0.7500100000000001, -2.25003}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1.25001, -1.7500300000000002`}, {1.25001, -2.75003}}, 
            0.026543362292145295`], 
           InsetBox["p3", {1.25001, -2.25003}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0.25001000000000007`, -0.25001000000000007`}, {
            0.25001000000000007`, -1.25001}}, 0.026543362292145295`], 
           InsetBox["p5", {0.25001000000000007, -0.7500100000000001}, 
            ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0.25001000000000007`, -0.25001000000000007`}, {
            1.25001, -1.25001}}, 0.026543362292145295`], 
           InsetBox["p8", {0.7500100000000001, -0.7500100000000001}, 
            ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1.25001, -0.25001000000000007`}, {
            0.25001000000000007`, -1.25001}}, 0.026543362292145295`], 
           InsetBox["p6", {0.7500100000000001, -0.7500100000000001}, 
            ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1.25001, -0.25001000000000007`}, {1.25001, -1.25001}}, 
            0.026543362292145295`], 
           InsetBox["p7", {1.25001, -0.7500100000000001}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1.7500299999999998`, -0.25001000000000007`}, {
            1.7500299999999998`, -1.25001}}, 0.026543362292145295`], 
           InsetBox["p11", {1.7500299999999998, -0.7500100000000001}, 
            ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2.7500299999999998`, -0.25001000000000007`}, {
            1.7500299999999998`, -1.25001}}, 0.026543362292145295`], 
           InsetBox["p12", {2.2500299999999998, -0.7500100000000001}, 
            ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{2.7500299999999998`, -0.25001000000000007`}, {
            2.7500299999999998`, -1.25001}}, 0.026543362292145295`], 
           InsetBox["p13", {2.7500299999999998, -0.7500100000000001}, 
            ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[0], 
            DiskBox[{0.25001000000000007, -1.7500300000000002}, 
             0.026543362292145295]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.27655336229214533, -1.7234866377078548}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{0.25001000000000007, -2.75003}, 0.026543362292145295]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.27655336229214533, -2.723486637707855}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{1.25001, -1.7500300000000002}, 0.026543362292145295]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {1.2765533622921454, -1.7234866377078548}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], DiskBox[{1.25001, -2.75003}, 0.026543362292145295]},
            InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {1.2765533622921454, -2.723486637707855}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.25001000000000007, -0.25001000000000007}, 
             0.026543362292145295]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {0.27655336229214533, -0.22346663770785477}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{0.25001000000000007, -1.25001}, 0.026543362292145295]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {0.27655336229214533, -1.2234666377078547}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{1.25001, -0.25001000000000007}, 0.026543362292145295]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.2765533622921454, -0.22346663770785477}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], DiskBox[{1.25001, -1.25001}, 0.026543362292145295]},
            InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.2765533622921454, -1.2234666377078547}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{1.7500299999999998, -0.25001000000000007}, 
             0.026543362292145295]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "7", ")"}]}], 
            Offset[{2, 2}, {1.7765733622921451, -0.22346663770785477}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{1.7500299999999998, -1.25001}, 0.026543362292145295]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "6", ")"}]}], 
            Offset[{2, 2}, {1.7765733622921451, -1.2234666377078547}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{2.7500299999999998, -0.25001000000000007}, 
             0.026543362292145295]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "8", ")"}]}], 
            Offset[{2, 2}, {2.776573362292145, -0.22346663770785477}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{2.7500299999999998, -1.25001}, 0.026543362292145295]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "7", ")"}]}], 
            Offset[{2, 2}, {2.776573362292145, -1.2234666377078547}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"$v", "[", "1", "]"}], "[", "5", "]"}], ",", 
     RowBox[{
      RowBox[{"$v", "[", "1", "]"}], "[", "6", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p9", ",", "p10"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8509959289519377`*^9, {3.8509959943819947`*^9, 3.850996013238211*^9}, {
   3.850996114697197*^9, 3.8509961315729876`*^9}, 3.8509961744095135`*^9, {
   3.8509962148904123`*^9, 3.8509962422975016`*^9}, {3.8509962736607504`*^9, 
   3.8509962943060865`*^9}, 3.8509963427564526`*^9, {3.850996713690095*^9, 
   3.8509967227868276`*^9}, 3.8509971567360106`*^9, {3.8509973762411137`*^9, 
   3.850997399678212*^9}, {3.8509974472877264`*^9, 3.850997460292635*^9}, {
   3.8509975546713467`*^9, 3.850997583521407*^9}, 3.850997752419121*^9, {
   3.8509978377496047`*^9, 3.8509978815808463`*^9}, 3.8509982109965286`*^9, 
   3.8510108396741953`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"6e7732f9-ae74-4fa7-bbae-ab2aee148b3f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`$v[1][1], 
         $CellContext`$v[2][1], 
         $CellContext`$v[1][2], 
         $CellContext`$v[2][2], 
         $CellContext`$v[1][3], 
         $CellContext`$v[2][3], 
         $CellContext`$v[1][4], 
         $CellContext`$v[2][4]}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {5, 6}, {7,
          6}, {7, 8}, {5, 8}}, Null, {1, 1, 1, 1, 1, 1, 1, 1}}, {
        EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {
           Dashing[{Small, Small}]}, VertexLabels -> {"Name"}, 
         VertexStyle -> {$CellContext`$v[2][1] -> 
           GrayLevel[1], $CellContext`$v[1][4] -> 
           GrayLevel[0], $CellContext`$v[1][2] -> 
           GrayLevel[0], $CellContext`$v[1][3] -> 
           GrayLevel[0], $CellContext`$v[2][2] -> 
           GrayLevel[1], $CellContext`$v[2][4] -> 
           GrayLevel[1], $CellContext`$v[2][3] -> 
           GrayLevel[1], $CellContext`$v[1][1] -> GrayLevel[0]}, 
         EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6, $CellContext`p7, \
$CellContext`p8}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Dashing[{Small, Small}], 
          Arrowheads[
          Medium], {
           ArrowBox[{{0.25001000000000007`, -1.7500300000000002`}, {
            0.25001000000000007`, -2.75003}}, 0.026543362292145295`], 
           InsetBox["p1", {0.25001000000000007, -2.25003}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0.25001000000000007`, -1.7500300000000002`}, {
            1.25001, -2.75003}}, 0.026543362292145295`], 
           InsetBox["p4", {0.7500100000000001, -2.25003}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1.25001, -1.7500300000000002`}, {
            0.25001000000000007`, -2.75003}}, 0.026543362292145295`], 
           InsetBox["p2", {0.7500100000000001, -2.25003}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1.25001, -1.7500300000000002`}, {1.25001, -2.75003}}, 
            0.026543362292145295`], 
           InsetBox["p3", {1.25001, -2.25003}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0.25001000000000007`, -0.25001000000000007`}, {
            0.25001000000000007`, -1.25001}}, 0.026543362292145295`], 
           InsetBox["p5", {0.25001000000000007, -0.7500100000000001}, 
            ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{0.25001000000000007`, -0.25001000000000007`}, {
            1.25001, -1.25001}}, 0.026543362292145295`], 
           InsetBox["p8", {0.7500100000000001, -0.7500100000000001}, 
            ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1.25001, -0.25001000000000007`}, {
            0.25001000000000007`, -1.25001}}, 0.026543362292145295`], 
           InsetBox["p6", {0.7500100000000001, -0.7500100000000001}, 
            ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}, {
           ArrowBox[{{1.25001, -0.25001000000000007`}, {1.25001, -1.25001}}, 
            0.026543362292145295`], 
           InsetBox["p7", {1.25001, -0.7500100000000001}, ImageScaled[{0.5, 0.5}],
            BaseStyle->"Graphics"]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[0], 
            DiskBox[{0.25001000000000007, -1.7500300000000002}, 
             0.026543362292145295]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.27655336229214533, -1.7234866377078548}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{0.25001000000000007, -2.75003}, 0.026543362292145295]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], 
            Offset[{2, 2}, {0.27655336229214533, -2.723486637707855}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{1.25001, -1.7500300000000002}, 0.026543362292145295]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {1.2765533622921454, -1.7234866377078548}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], DiskBox[{1.25001, -2.75003}, 0.026543362292145295]},
            InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], 
            Offset[{2, 2}, {1.2765533622921454, -2.723486637707855}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.25001000000000007, -0.25001000000000007}, 
             0.026543362292145295]}, InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {0.27655336229214533, -0.22346663770785477}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{0.25001000000000007, -1.25001}, 0.026543362292145295]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "3", ")"}]}], 
            Offset[{2, 2}, {0.27655336229214533, -1.2234666377078547}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{1.25001, -0.25001000000000007}, 0.026543362292145295]}, 
           InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.2765533622921454, -0.22346663770785477}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], DiskBox[{1.25001, -1.25001}, 0.026543362292145295]},
            InsetBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"$v", "\[InvisibleApplication]", 
               RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
             RowBox[{"(", "4", ")"}]}], 
            Offset[{2, 2}, {1.2765533622921454, -1.2234666377078547}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   FractionBox["1", "4"], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\<\"1\"\>", ",", "\<\"2\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"p9", ",", "p10"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\<\"4\"\>", ",", "\<\"3dot\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"p11", ",", "p12", ",", "p13"}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8509959289519377`*^9, {3.8509959943819947`*^9, 3.850996013238211*^9}, {
   3.850996114697197*^9, 3.8509961315729876`*^9}, 3.8509961744095135`*^9, {
   3.8509962148904123`*^9, 3.8509962422975016`*^9}, {3.8509962736607504`*^9, 
   3.8509962943060865`*^9}, 3.8509963427564526`*^9, {3.850996713690095*^9, 
   3.8509967227868276`*^9}, 3.8509971567360106`*^9, {3.8509973762411137`*^9, 
   3.850997399678212*^9}, {3.8509974472877264`*^9, 3.850997460292635*^9}, {
   3.8509975546713467`*^9, 3.850997583521407*^9}, 3.850997752419121*^9, {
   3.8509978377496047`*^9, 3.8509978815808463`*^9}, 3.8509982109965286`*^9, 
   3.8510108398365135`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"35c7b284-e114-4bf5-a88d-05a709aedbc4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\<\"1\"\>", ",", "\<\"777\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"p9", ",", "p10", ",", "q"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\<\"4\"\>", ",", "\<\"3dot\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"p11", ",", "p12", ",", "p13"}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8509959289519377`*^9, {3.8509959943819947`*^9, 3.850996013238211*^9}, {
   3.850996114697197*^9, 3.8509961315729876`*^9}, 3.8509961744095135`*^9, {
   3.8509962148904123`*^9, 3.8509962422975016`*^9}, {3.8509962736607504`*^9, 
   3.8509962943060865`*^9}, 3.8509963427564526`*^9, {3.850996713690095*^9, 
   3.8509967227868276`*^9}, 3.8509971567360106`*^9, {3.8509973762411137`*^9, 
   3.850997399678212*^9}, {3.8509974472877264`*^9, 3.850997460292635*^9}, {
   3.8509975546713467`*^9, 3.850997583521407*^9}, 3.850997752419121*^9, {
   3.8509978377496047`*^9, 3.8509978815808463`*^9}, 3.8509982109965286`*^9, 
   3.8510108398562346`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"55256d8a-1187-4b9a-add9-ab584ef053c9"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
Magnification:>1. Inherited,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"88d0b5be-0830-4f3e-9e8c-0e62b0c846d6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 75461, 1640, 5099, "Input",ExpressionUUID->"5687eaaa-ac56-4b8d-a3c4-5e80c86c4817"],
Cell[CellGroupData[{
Cell[76044, 1664, 9505, 239, 428, "Input",ExpressionUUID->"ee3d0c52-cf16-4702-a8f1-b117f6d9a360"],
Cell[85552, 1905, 13465, 283, 346, "Output",ExpressionUUID->"65dda21d-c07b-4e80-8e4f-416a83d2cef9"],
Cell[99020, 2190, 11976, 246, 166, "Output",ExpressionUUID->"6e7732f9-ae74-4fa7-bbae-ab2aee148b3f"],
Cell[110999, 2438, 8832, 183, 235, "Output",ExpressionUUID->"35c7b284-e114-4bf5-a88d-05a709aedbc4"],
Cell[119834, 2623, 1215, 27, 48, "Output",ExpressionUUID->"55256d8a-1187-4b9a-add9-ab584ef053c9"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Theta-diagrams-elaboration/StripExtLines.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     39629,        951]
NotebookOptionsPosition[     38910,        931]
NotebookOutlinePosition[     39346,        948]
CellTagsIndexPosition[     39303,        945]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "strips", " ", "all", " ", "the", " ", 
     "solid", " ", "external", " ", "lines"}], ",", " ", 
    RowBox[{
     RowBox[{
     "iterating", " ", "each", " ", "time", " ", "that", " ", "there", " ", 
      "is", " ", 
      RowBox[{"one", ".", " ", "When"}], " ", "encounters", " ", "a", " ", 
      "case", " ", "that", " ", "should", " ", "give", " ", "a", " ", "null", 
      " ", "contribution", " ", "for", " ", "a", " ", "\[Theta]"}], "-", 
     RowBox[{"diagram", " ", "it", " ", "simply", " ", "returns", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ".", " ", "If"}], " ", "the", " ", 
      "contribution", " ", "is", " ", "non"}], "-", "null"}], ",", " ", 
    RowBox[{
    "it", " ", "returns", " ", "\"\<g\>\"", " ", "with", " ", "stripped", " ",
      "lines"}], ",", " ", 
    RowBox[{
    "an", " ", "updated", " ", "list", " ", "of", " ", "solid", " ", "lines", 
     " ", "still", " ", "to", " ", "be", " ", "examined", " ", "\"\<sl\>\"", 
     " ", "and", " ", "the", " ", "list", " ", "of", " ", "external", " ", 
     "lines", " ", "\"\<ext\>\"", " ", "in", " ", "the", " ", "form", " ", 
     "of", " ", 
     RowBox[{"\"\<{g,sl,ext}\>\"", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"StripExtLines", "[", 
    RowBox[{"{", 
     RowBox[{"graph_", ",", "solidlines_", ",", "extlines_"}], "}"}], "]"}], ":=",
    "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "g", ",", "sl", ",", "vl", ",", "vd", ",", "vt", ",", "ext", ",", 
        "fpext", ",", "a", ",", "b", ",", "elo", ",", "ew", ",", "i", ",", 
        "t1", ",", "t2", ",", "t3", ",", "t4", ","}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Parameter", " ", "initialization"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "=", "graph"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sl", "=", "solidlines"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ext", "=", "extlines"}], ";", "\[IndentingNewLine]", 
       RowBox[{"vl", "=", 
        RowBox[{"VertexList", "[", "g", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vd", "=", 
        RowBox[{"VertexDegree", "[", "g", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vt", "=", 
        RowBox[{"VertexList", "[", 
         RowBox[{"g", ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"PropertyValue", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"g", ",", "#"}], "}"}], ",", "VertexShapeFunction"}],
                "]"}], "==", "\"\<Triangle\>\""}], "&"}], ")"}]}]}], "]"}]}], 
       ";", " ", 
       RowBox[{"(*", 
        RowBox[{"list", " ", "of", " ", "triangular", " ", "vertices"}], 
        "*)"}], "\[IndentingNewLine]", "ew", ";", 
       RowBox[{"(*", 
        RowBox[{
        "edge", " ", "weight", " ", "of", " ", "the", " ", "studied", " ", 
         "edge"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"fpext", "=", 
        RowBox[{"FirstPosition", "[", 
         RowBox[{
          RowBox[{"VertexDegree", "[", "g", "]"}], ",", "1"}], "]"}]}], ";", 
       " ", 
       RowBox[{"(*", 
        RowBox[{
        "first", " ", "position", " ", "of", " ", "external", " ", "line"}], 
        "*)"}], "\[IndentingNewLine]", "a", ";", "b", ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "extremes", " ", "of", " ", "the", " ", "outest", " ", "edge"}], 
        "*)"}], "\[IndentingNewLine]", "elo", ";", 
       RowBox[{"(*", 
        RowBox[{
        "external", " ", "lines", " ", "of", " ", "outest", " ", "vertex"}], 
        "*)"}], "\[IndentingNewLine]", "t1", ";", "t2", ";", "t3", ";", "t4", 
       ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "temporary", " ", "variables", " ", "for", " ", "various", " ", 
         "needs"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "there", " ", "is", " ", "a", " ", "vertex", " ", "with", 
          " ", "no", " ", "edges", " ", "attached"}], ",", " ", 
         RowBox[{
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", "}"}]}], "}"}], "]"}], "."}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Position", "[", 
            RowBox[{"vd", ",", "0"}], "]"}], "]"}], "\[NotEqual]", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", "}"}]}], "}"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "there", " ", "is", " ", "a", " ", "external", " ", 
          "dotted", " ", "line"}], ",", " ", 
         RowBox[{"then", " ", 
          RowBox[{
           RowBox[{"Return", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], "]"}], "."}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "vt", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"VertexDegree", "[", 
             RowBox[{"g", ",", 
              RowBox[{"vt", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "===", "1"}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "no", " ", "external", " ", "line", " ", "is", " ", 
          "found"}], ",", " ", 
         RowBox[{
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "]"}], "."}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", "fpext", "]"}], "===", 
          "\"\<Missing[NotFound]\>\""}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"g", ",", "sl", ",", "ext"}], "}"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Strip", " ", "external", " ", "lines"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", "fpext", "]"}], "=!=", 
          "\"\<Missing[NotFound]\>\""}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Parameter", " ", "initialization"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"EdgeList", "[", 
               RowBox[{"g", ",", 
                TemplateBox[{
                  RowBox[{"vl", "[", 
                    RowBox[{"[", 
                    RowBox[{"fpext", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "_", "1"},
                 "DirectedEdge",
                 DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}],
               "]"}], "=!=", "0"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "If", " ", "the", " ", "above", " ", "condition", " ", "is", 
               " ", "met"}], ",", " ", 
              RowBox[{
              "the", " ", "outest", " ", "vertex", " ", "is", " ", "one", " ",
                "from", " ", "which", " ", "the", " ", "edge", " ", 
               "starts"}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"a", "=", 
              RowBox[{"vl", "[", 
               RowBox[{"[", 
                RowBox[{"fpext", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ";", 
             RowBox[{"(*", 
              RowBox[{"first", " ", "\"\<outest vertex\>\""}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"elo", "=", 
              RowBox[{"EdgeList", "[", 
               RowBox[{"g", ",", 
                TemplateBox[{"a", "_", "1"},
                 "DirectedEdge",
                 DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
               "]"}]}], ";", " ", 
             RowBox[{"(*", 
              RowBox[{"find", " ", "external", " ", "edge"}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"b", "=", 
              RowBox[{
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"VertexList", "[", 
                  RowBox[{"Graph", "[", 
                   RowBox[{"{", 
                    RowBox[{"elo", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}], "]"}], "]"}], ",", 
                 "a"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";"}], " ", 
            RowBox[{"(*", 
             RowBox[{
             "find", " ", "the", " ", "vertex", " ", "linked", " ", "to", " ",
               "the", " ", "outest", " ", "one", " ", "found"}], "*)"}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
            RowBox[{"(*", 
             RowBox[{
             "Else", " ", "the", " ", "outest", " ", "vertex", " ", "is", " ",
               "one", " ", "from", " ", "which", " ", "the", " ", "edge", " ",
               "ends"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"b", "=", 
              RowBox[{"vl", "[", 
               RowBox[{"[", 
                RowBox[{"fpext", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ";", 
             RowBox[{"(*", 
              RowBox[{"first", " ", "\"\<outest vertex\>\""}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"elo", "=", 
              RowBox[{"EdgeList", "[", 
               RowBox[{"g", ",", 
                TemplateBox[{"_", "b", "1"},
                 "DirectedEdge",
                 DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
               "]"}]}], ";", " ", 
             RowBox[{"(*", 
              RowBox[{"find", " ", "external", " ", "edge"}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"a", "=", 
              RowBox[{
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"VertexList", "[", 
                  RowBox[{"Graph", "[", 
                   RowBox[{"{", 
                    RowBox[{"elo", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "}"}], "]"}], "]"}], ",", 
                 "b"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], " ", 
           RowBox[{"(*", 
            RowBox[{
            "find", " ", "the", " ", "vertex", " ", "linked", " ", "to", " ", 
             "the", " ", "outest", " ", "one", " ", "found"}], "*)"}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "If", " ", "there", " ", "are", " ", "dotted", " ", "lines", " ", 
             "attached", " ", "to", " ", "the", " ", "outest", " ", "vertex", 
             " ", "between", " ", "\"\<a\>\"", " ", "and", " ", "\"\<b\>\"", 
             " ", 
             RowBox[{"(", 
              RowBox[{
              "counting", " ", "also", " ", "the", " ", "line", " ", 
               "between", " ", "\"\<a\>\"", " ", "and", " ", "\"\<b\>\""}], 
              ")"}]}], ",", " ", 
            RowBox[{
            "the", " ", "program", " ", "stops", " ", "and", " ", "returns", 
             " ", 
             RowBox[{"\"\<{{},{},{}}\>\"", ".", " ", "The"}], " ", "dotted", 
             " ", "lines", " ", 
             RowBox[{"could", "'"}], "ve", " ", "as", " ", "tags", " ", 
             "\"\<1\>\""}], ",", " ", 
            RowBox[{
             RowBox[{"if", " ", "there", " ", 
              RowBox[{"isn", "'"}], "t", " ", "a", " ", "parallel", " ", 
              "solid"}], "-", "line"}], ",", " ", 
            RowBox[{"or", " ", "\"\<2\>\"", " ", 
             RowBox[{"otherwise", ".", "\[IndentingNewLine]", "It"}], " ", 
             "is", " ", "searched", " ", "for", " ", 
             "\"\<{Dashing[{0,Small}]}\>\"", " ", "instead", " ", "of", " ", 
             "\"\<Dashing[{0,Small}]\>\"", " ", "to", " ", "find", " ", 
             "dotted", " ", "lines", " ", "for", " ", "consistency", " ", 
             "respect", " ", "to", " ", "the", " ", "automatically", " ", 
             "assigned", " ", "name", " ", "of", " ", "that", " ", "property",
              " ", "in", " ", 
             RowBox[{"DiagramPlot", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "dotted", " ", "lines", " ", "in", " ", "\"\<a\>\"", " ", "with", 
            " ", "tag", " ", "\"\<1\>\""}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"t1", "=", 
           RowBox[{"EdgeList", "[", 
            RowBox[{
             RowBox[{"Graph", "[", 
              RowBox[{"EdgeList", "[", 
               RowBox[{"g", ",", 
                RowBox[{"_", "?", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"PropertyValue", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                     "===", 
                    RowBox[{"{", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], "}"}]}], "&"}],
                   ")"}]}]}], "]"}], "]"}], ",", 
             TemplateBox[{"a", "_", "1"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
            "]"}]}], ";", " ", 
          RowBox[{"(*", 
           RowBox[{
           "dotted", " ", "lines", " ", "in", " ", "\"\<a\>\"", " ", "with", 
            " ", "tag", " ", "\"\<2\>\""}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"t2", "=", 
           RowBox[{"EdgeList", "[", 
            RowBox[{
             RowBox[{"Graph", "[", 
              RowBox[{"EdgeList", "[", 
               RowBox[{"g", ",", 
                RowBox[{"_", "?", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"PropertyValue", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                     "===", 
                    RowBox[{"{", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], "}"}]}], "&"}],
                   ")"}]}]}], "]"}], "]"}], ",", 
             TemplateBox[{"a", "_", "2"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
            "]"}]}], ";", " ", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "dotted", " ", "lines", " ", "in", " ", "\"\<b\>\"", " ", "with", 
            " ", "tag", " ", "\"\<1\>\""}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"t3", "=", 
           RowBox[{"EdgeList", "[", 
            RowBox[{
             RowBox[{"Graph", "[", 
              RowBox[{"EdgeList", "[", 
               RowBox[{"g", ",", 
                RowBox[{"_", "?", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"PropertyValue", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                     "===", 
                    RowBox[{"{", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], "}"}]}], "&"}],
                   ")"}]}]}], "]"}], "]"}], ",", 
             TemplateBox[{"_", "b", "1"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
            "]"}]}], ";", " ", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "dotted", " ", "lines", " ", "in", " ", "\"\<b\>\"", " ", "with", 
            " ", "tag", " ", "\"\<2\>\""}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"t4", "=", 
           RowBox[{"EdgeList", "[", 
            RowBox[{
             RowBox[{"Graph", "[", 
              RowBox[{"EdgeList", "[", 
               RowBox[{"g", ",", 
                RowBox[{"_", "?", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"PropertyValue", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                     "===", 
                    RowBox[{"{", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], "}"}]}], "&"}],
                   ")"}]}]}], "]"}], "]"}], ",", 
             TemplateBox[{"_", "b", "2"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"Join", "[", 
               RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "]"}], "]"}], 
             "\[NotEqual]", "0"}], ",", " ", 
            RowBox[{"Return", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Store", " ", "the", " ", "information", " ", "of", " ", "the", 
            " ", "external", " ", "line", " ", "that", " ", "will", " ", "be",
             " ", "stripped"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"ew", "=", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", 
                RowBox[{"PropertyValue", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeWeight"}], 
                 "]"}]}], "}"}], "&"}], ",", 
             RowBox[{"EdgeList", "[", "g", "]"}]}], "]"}]}], ";", " ", 
          RowBox[{"(*", 
           RowBox[{"find", " ", "all", " ", "edge", " ", "weight"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"ew", "=", 
           RowBox[{
            RowBox[{"ew", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{"ew", ",", 
                  TemplateBox[{"a", "b", "1"},
                   "DirectedEdge",
                   DisplayFunction->(RowBox[{#, 
                    OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "]"}],
                 "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ";", 
          RowBox[{"(*", 
           RowBox[{
           "store", " ", "the", " ", "information", " ", "of", " ", "the", 
            " ", "weight", " ", "of", " ", "a___b"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"ext", "=", 
           RowBox[{"EdgeAdd", "[", 
            RowBox[{
             RowBox[{"VertexAdd", "[", 
              RowBox[{"ext", ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "b"}], "}"}]}], "]"}], ",", 
             TemplateBox[{"a", "b", "1"},
              "DirectedEdge",
              DisplayFunction->(RowBox[{#, 
                 OverscriptBox["\[DirectedEdge]", 
                  
                  StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                   ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], 
            "]"}]}], ";", " ", 
          RowBox[{"(*", 
           RowBox[{
           "add", " ", "the", " ", "line", " ", "that", " ", "will", " ", 
            "be", " ", "stripped", " ", 
            RowBox[{"(", 
             RowBox[{"for", " ", "now", " ", "without", " ", "weight"}], 
             ")"}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"ext", "=", 
           RowBox[{"SetProperty", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"ext", ",", 
               TemplateBox[{"a", "b", "1"},
                "DirectedEdge",
                DisplayFunction->(RowBox[{#, 
                   OverscriptBox["\[DirectedEdge]", 
                    
                    StyleBox[#3, ScriptSizeMultipliers -> 0.1, 
                    ImageSizeMultipliers -> {0.02, 0.02}]], #2}]& )]}], "}"}],
              ",", 
             RowBox[{"EdgeWeight", "\[Rule]", "ew"}]}], "]"}]}], ";", " ", 
          RowBox[{"(*", 
           RowBox[{"add", " ", "the", " ", "weigth"}], "*)"}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "Remove", " ", "vertexes", " ", "\"\<a\>\"", " ", "and", " ", 
             "\"\<b\>\""}], ",", " ", 
            RowBox[{
            "then", " ", "update", " ", "\"\<vd\>\"", " ", "and", " ", 
             "\"\<sl\>\""}], ",", " ", 
            RowBox[{
            "if", " ", "now", " ", "there", " ", "are", " ", "vertexes", " ", 
             "with", " ", "no", " ", "edges", " ", "attached", " ", "or", " ",
              "there", " ", "is", " ", "one", " ", "external", " ", "dotted", 
             " ", "line"}], ",", " ", 
            RowBox[{
             RowBox[{"Return", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}]}], "}"}], "]"}], "."}]}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"g", "=", 
           RowBox[{"VertexDelete", "[", 
            RowBox[{"g", ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"vd", "=", 
           RowBox[{"VertexDegree", "[", "g", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"vd", ",", "0"}], "]"}], "]"}], "\[NotEqual]", "0"}], 
            ",", " ", 
            RowBox[{"Return", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"vt", "=", 
           RowBox[{"VertexList", "[", 
            RowBox[{"g", ",", 
             RowBox[{"_", "?", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"PropertyValue", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", 
                   "VertexShapeFunction"}], "]"}], "==", "\"\<Triangle\>\""}],
                 "&"}], ")"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "<=", 
             RowBox[{"Length", "[", "vt", "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"VertexDegree", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"vt", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "===", "1"}], ",", 
              RowBox[{"Return", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}], "]"}]}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"vl", "=", 
           RowBox[{"VertexList", "[", "g", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"sl", "=", 
           RowBox[{"EdgeList", "[", 
            RowBox[{"g", ",", 
             RowBox[{"_", "?", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"PropertyValue", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}],
                  "==", "Automatic"}], "&"}], " ", ")"}]}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"fpext", "=", 
           RowBox[{"FirstPosition", "[", 
            RowBox[{"vd", ",", "1"}], "]"}]}], ";"}]}], "\[IndentingNewLine]",
         "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"g", ",", "sl", ",", "ext"}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.822640079874712*^9, 3.822640146587408*^9}, {
   3.8226401777622843`*^9, 3.8226401901269083`*^9}, {3.8226402213008833`*^9, 
   3.8226402629975357`*^9}, {3.8226403728652124`*^9, 
   3.8226403730205564`*^9}, {3.822640409930938*^9, 3.822640411575653*^9}, {
   3.822641152058115*^9, 3.8226411539057794`*^9}, {3.822660720700181*^9, 
   3.8226607300447717`*^9}, {3.822667432639753*^9, 3.822667433494438*^9}, {
   3.8227225504117217`*^9, 3.822722589303605*^9}, {3.822887677423684*^9, 
   3.822887774803687*^9}, {3.8265324117226887`*^9, 3.826532429619809*^9}, {
   3.8266814459471383`*^9, 3.8266814596854506`*^9}, 3.833809557353761*^9, {
   3.845223937961048*^9, 3.845224006075139*^9}, 3.849452922717416*^9, 
   3.8519634153651915`*^9, {3.8519634675100737`*^9, 3.851963487068905*^9}, {
   3.851964566189796*^9, 3.8519645808971624`*^9}, {3.852194290656372*^9, 
   3.8521942926402807`*^9}, {3.852221065664112*^9, 3.8522210799520626`*^9}, 
   3.8620443083453197`*^9, {3.8832389605889516`*^9, 3.883238961555711*^9}, {
   3.883239012369274*^9, 3.8832390220280857`*^9}, {3.8832390688914447`*^9, 
   3.8832390694326367`*^9}, {3.8833897737422705`*^9, 3.883389801886317*^9}, {
   3.8833899343342915`*^9, 3.883389977074164*^9}, {3.88339000716086*^9, 
   3.8833900118003416`*^9}, 
   3.883390043121072*^9},ExpressionUUID->"fb8d274d-b7f8-4b61-9532-\
54e3c9c916d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", 
                   RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"++", 
                    RowBox[{"+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"EXAMPLE", "++"}], "++"}], "++"}], "++"}], "++"}],
                     "++"}], "++"}], "++"}], "++"}], "++"}], "++"}], 
                    "++"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}], "+", 
    RowBox[{"++", 
     RowBox[{"++", 
      RowBox[{"++", 
       RowBox[{"++", 
        RowBox[{"++", 
         RowBox[{"++", 
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", "++"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"g", "=", 
    RowBox[{"EdgeTaggedGraph", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[DirectedEdge]", "b"}], ",", 
        RowBox[{"c", "\[DirectedEdge]", "b"}], ",", 
        RowBox[{"c", "\[DirectedEdge]", "d"}], ",", 
        RowBox[{"a", "\[DirectedEdge]", "d"}], ",", 
        RowBox[{"c", "\[DirectedEdge]", "e"}], ",", 
        RowBox[{"f", "\[DirectedEdge]", "d"}]}], "}"}], ",", 
      RowBox[{"EdgeWeight", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4", ",", "p5", ",", "p6"}],
         "}"}]}], ",", 
      RowBox[{"VertexLabels", "->", "All"}], ",", 
      RowBox[{"EdgeLabels", "\[Rule]", "\"\<EdgeWeight\>\""}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl", "=", 
     RowBox[{"EdgeList", "[", 
      RowBox[{"g", ",", 
       RowBox[{"_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"PropertyValue", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"g", ",", "#"}], "}"}], ",", "EdgeStyle"}], "]"}], "==",
            "Automatic"}], "&"}], " ", ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ext", "=", 
     RowBox[{"EdgeTaggedGraph", "[", 
      RowBox[{"{", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"StripExtLines", "[", 
    RowBox[{"{", 
     RowBox[{"g", ",", "pl", ",", "ext"}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8522210845230193`*^9, 3.852221096734389*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"12d6a24f-e09d-460c-970f-26dc25aa8eb6"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{$CellContext`a, $CellContext`b, $CellContext`c, $CellContext`d, \
$CellContext`e, $CellContext`f}, {{{1, 2}, {3, 2}, {3, 4}, {1, 4}, {3, 5}, {6,
        4}}, Null, {1, 1, 1, 1, 1, 1}}, {
      EdgeLabels -> {"EdgeWeight"}, VertexLabels -> {All}, 
       EdgeWeight -> {$CellContext`p1, $CellContext`p2, $CellContext`p3, \
$CellContext`p4, $CellContext`p5, $CellContext`p6}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        Medium], {ArrowBox[{{0., 1.}, {0., 0.}}, 0.02261146496815286], 
         InsetBox["p1", {0., 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 1.}, {1., 0.}}, 0.02261146496815286], 
         InsetBox["p4", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1., 1.}, {0., 0.}}, 0.02261146496815286], 
         InsetBox["p2", {0.5, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1., 1.}, {1., 0.}}, 0.02261146496815286], 
         InsetBox["p3", {1., 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1., 1.}, {2., 0.}}, 0.02261146496815286], 
         InsetBox["p5", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2., 1.}, {1., 0.}}, 0.02261146496815286], 
         InsetBox["p6", {1.5, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 1.}, 0.02261146496815286], 
         InsetBox["a", 
          Offset[{2, 2}, {0.02261146496815286, 1.0226114649681528}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.02261146496815286], 
         InsetBox["b", 
          Offset[{2, 2}, {0.02261146496815286, 0.02261146496815286}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{1., 1.}, 0.02261146496815286], 
         InsetBox["c", 
          Offset[{2, 2}, {1.0226114649681528, 1.0226114649681528}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{1., 0.}, 0.02261146496815286], 
         InsetBox["d", 
          Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{2., 0.}, 0.02261146496815286], 
         InsetBox["e", 
          Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{2., 1.}, 0.02261146496815286], 
         InsetBox["f", 
          Offset[{2, 2}, {2.022611464968153, 1.0226114649681528}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.8522210983801904`*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"28ca0bf8-504a-45d1-bc00-832c4e0155f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{}, {}]]}, 
      TagBox[GraphicsGroupBox[{{}, {}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None,
    PlotRange->NCache[{{0, 
        Rational[4, 3]}, {0, 1}}, {{0, 1.3333333333333333`}, {0, 1}}]], ",", 
   RowBox[{"{", "}"}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{$CellContext`c, $CellContext`e, $CellContext`a, $CellContext`b, \
$CellContext`f, $CellContext`d}, {{{1, 2}, {3, 4}, {5, 6}}, Null, {1, 1, 
         1}}, {EdgeWeight -> {$CellContext`p5, $CellContext`p1, \
$CellContext`p6}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{0.6250500000000003, -0.12501000000000007`}, {
         0.6250500000000003, -1.12501}, {
         0.12501000000000007`, -0.12501000000000007`}, {
         0.12501000000000007`, -1.12501}, {
         0.3750300000000002, -0.12501000000000007`}, {
         0.3750300000000002, -1.12501}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], 
           ArrowBox[{1, 2}, 0.01273], ArrowBox[{3, 4}, 0.01273], 
           ArrowBox[{5, 6}, 0.01273]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.01273], DiskBox[2, 0.01273], DiskBox[3, 0.01273], 
           DiskBox[4, 0.01273], DiskBox[5, 0.01273], DiskBox[6, 0.01273]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    FormatType->TraditionalForm,
    FrameTicks->None]}], "}"}]], "Output",
 CellChangeTimes->{3.8522210984731836`*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"8f16ca54-fede-4186-965b-ddded62a8665"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c0c17950-df5c-4d60-8a47-111de5fccb61"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 29284, 680, 1750, "Input",ExpressionUUID->"fb8d274d-b7f8-4b61-9532-54e3c9c916d3"],
Cell[CellGroupData[{
Cell[29867, 704, 3711, 110, 124, "Input",ExpressionUUID->"12d6a24f-e09d-460c-970f-26dc25aa8eb6"],
Cell[33581, 816, 3223, 64, 213, "Output",ExpressionUUID->"28ca0bf8-504a-45d1-bc00-832c4e0155f0"],
Cell[36807, 882, 2087, 46, 235, "Output",ExpressionUUID->"8f16ca54-fede-4186-965b-ddded62a8665"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Theta-diagrams-elaboration/SuperdiagramComputation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      4296,        114]
NotebookOptionsPosition[      3688,         95]
NotebookOutlinePosition[      4124,        112]
CellTagsIndexPosition[      4081,        109]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Takes", " ", "the", " ", "same", " ", "input", " ", "as", " ", "GTot1", 
    " ", 
    RowBox[{"(", 
     RowBox[{
     "with", " ", "empty", " ", "list", " ", "in", " ", "gauginos", " ", "if",
       " ", "there", " ", 
      RowBox[{"aren", "'"}], "t", " ", "any", " ", "of", " ", "them", " ", 
      "in", " ", "your", " ", "diagram"}], ")"}], " ", "and", " ", "outputs", 
    " ", "the", " ", "complete", " ", "Grassmann", " ", "integration", " ", 
    RowBox[{"result", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SuperdiagramComputation", "[", 
    RowBox[{"gauginos_", ",", "rest_"}], "]"}], ":=", 
   RowBox[{"GThetaDiagramTotal", "[", 
    RowBox[{"GTot3", "[", 
     RowBox[{"GTot2", "[", 
      RowBox[{"GTot1", "[", 
       RowBox[{"gauginos", ",", "rest"}], "]"}], "]"}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8221100775306606`*^9, 3.8221101437863865`*^9}, {
   3.8221101864183702`*^9, 3.8221102219406586`*^9}, {3.8221102598273335`*^9, 
   3.822110302192671*^9}, 3.8338094901466236`*^9, {3.845223560210985*^9, 
   3.8452235747147765`*^9}, {3.8505796473437586`*^9, 3.8505796964567723`*^9}, 
   3.850580088363415*^9, {3.8563530902408295`*^9, 3.8563530938877544`*^9}, {
   3.8834489723698807`*^9, 
   3.8834489729395905`*^9}},ExpressionUUID->"a86430a8-196f-4200-9245-\
109fc9432dbb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", "EXAMPLE", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SuperdiagramComputation", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ECSc", "[", 
       RowBox[{"1", ",", "3", ",", "q"}], "]"}], ",", 
      RowBox[{"EACASc", "[", 
       RowBox[{"4", ",", "2", ",", "q"}], "]"}], ",", 
      RowBox[{"CP", "[", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "k"}]}], "]"}], ",", 
      RowBox[{"CP", "[", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"k", "-", "q"}]}], "]"}], ",", 
      RowBox[{"C3inward", "[", "3", "]"}], ",", 
      RowBox[{"C3outward", "[", "4", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8563528005804267`*^9, 3.856352806888402*^9}, {
  3.8563528415833416`*^9, 3.8563529293498926`*^9}, {3.8565957206136847`*^9, 
  3.8565957430092077`*^9}, {3.856595863651471*^9, 3.856595871059434*^9}, {
  3.856595981014645*^9, 3.856595983958635*^9}, {3.8565960233113637`*^9, 
  3.8565960401843977`*^9}, {3.8565961059704585`*^9, 3.8565961183512955`*^9}, {
  3.8565984819908004`*^9, 3.8565984850591855`*^9}, {3.856598626389099*^9, 
  3.8565986401910744`*^9}, {3.856600796262388*^9, 3.856600797605815*^9}, {
  3.883448975408603*^9, 
  3.883448977528739*^9}},ExpressionUUID->"c3d3883b-d961-4b9f-b43f-\
e57ab8ea73d7"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"q", ".", "q"}]}]], "Output",
 CellChangeTimes->{
  3.856596118735074*^9, 3.8565962407295933`*^9, 3.856596358085812*^9, 
   3.856596867112478*^9, {3.856598470346383*^9, 3.8565984859963703`*^9}, 
   3.8565986570942993`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"e9d4fe4f-26c8-4437-9998-b22b9cb73a08"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b700a324-a606-4335-940c-b23fdddbd89f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1387, 30, 58, "Input",ExpressionUUID->"a86430a8-196f-4200-9245-109fc9432dbb"],
Cell[CellGroupData[{
Cell[1970, 54, 1359, 29, 67, "Input",ExpressionUUID->"c3d3883b-d961-4b9f-b43f-e57ab8ea73d7"],
Cell[3332, 85, 340, 7, 32, "Output",ExpressionUUID->"e9d4fe4f-26c8-4437-9998-b22b9cb73a08"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Theta-diagrams-elaboration/ThetaDiagram-SingleSolve+Solve+PermutationSolve+TotSolve.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     47216,       1088]
NotebookOptionsPosition[     46406,       1067]
NotebookOutlinePosition[     46842,       1084]
CellTagsIndexPosition[     46799,       1081]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
These functions were described concretely in the ancillary pdf to the main \
paper.\
\>", "Text",
 CellChangeTimes->{{3.851923239588895*^9, 3.851923334940155*^9}, {
  3.8519233694980745`*^9, 3.8519233799738436`*^9}, {3.8519235057440405`*^9, 
  3.8519235722231817`*^9}, {3.8519278768990417`*^9, 3.851927879608349*^9}, {
  3.8519279647135434`*^9, 3.851927996396412*^9}, {3.851938069496188*^9, 
  3.851938279089995*^9}, {3.8833948832183332`*^9, 3.8833948983241353`*^9}, {
  3.8834487570338354`*^9, 
  3.883448770343156*^9}},ExpressionUUID->"aae2f075-2a88-456f-b0cb-\
5dd863346239"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Input", ":", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"output", " ", "of", " ", "DiagramTot3"}], ",", 
      RowBox[{
      "the", " ", "#", " ", "of", " ", "the", " ", "permutation", " ", "you", 
       " ", "want", " ", "to", " ", "examine"}], ",", 
      RowBox[{
       RowBox[{"the", " ", "#", " ", "of", " ", "the", " ", "\[Theta]"}], "-", 
       RowBox[{
       "diagram", " ", "you", " ", "want", " ", "to", " ", "examine"}]}], ",", 
      RowBox[{"the", " ", 
       SuperscriptBox["#", "th"], " ", "addend", " ", "of", " ", "the", " ", 
       "decomposition", " ", "you", " ", "want", " ", "to", " ", "see"}]}], 
     "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Output", ":", 
    RowBox[{
    "Polynomial", " ", "contribution", " ", "associated", " ", "to", " ", 
     "that", " ", "particular", " ", 
     RowBox[{"decomposition", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ThetaDiagramSingleSolve", "[", 
     RowBox[{
     "diagram_", ",", "permutationnumber_", ",", "thetadiagramnumber_", ",", 
      "decompositionnumber_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "g", ",", "el", ",", "c", ",", "p", ",", "t1", ",", "t2", ",", "t3", 
         ",", "res", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", 
          RowBox[{"description", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"g", ";", 
        RowBox[{"(*", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cycles", "+", 
              RowBox[{"paths", " ", "graph"}]}], ",", 
             RowBox[{"ext", " ", "lines", " ", "graph"}]}], "}"}], ",", 
           RowBox[{"{", "thetas", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p_", "\\", "mu", " ", "\\", 
             RowBox[{"sigma", "^"}], "\\", "mu"}], "}"}]}], "}"}], "*)"}], 
        "\[IndentingNewLine]", "el", ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "external", " ", "lines", " ", "list", " ", "of", " ", "weights"}], 
         "*)"}], "\[IndentingNewLine]", "c", ";", 
        RowBox[{"(*", 
         RowBox[{"cycles", " ", "\"\<{{p1,p2,...},...}\>\""}], "*)"}], 
        "\[IndentingNewLine]", "p", " ", 
        RowBox[{"(*", 
         RowBox[{
         "paths", " ", "\"\<{{#,{{index1,index2,{q1,q2,...}}},...}\>\""}], 
         "*)"}], " ", 
        RowBox[{"(*", 
         RowBox[{"#", "=", 
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"], "2"], " ", "factor", " ", "of",
            " ", 
           RowBox[{"Grassmann", "'"}], "s", " ", "path", " ", "integration", 
           " ", "times", " ", "the", " ", "factor", " ", "coming", " ", 
           "from", " ", "attaching", " ", 
           SubscriptBox["p", 
            RowBox[{"\[Alpha]", 
             OverscriptBox["\[Beta]", "."]}]], " ", "of", " ", "$algebraic2", 
           " ", "of", " ", "DiagramFactorDivision"}]}], "*)"}], ";", 
        "\[IndentingNewLine]", "t1", ";", "t2", ";", "t3", ";", 
        RowBox[{"(*", 
         RowBox[{"temporary", " ", "variables"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", "1"}], ";", " ", 
        RowBox[{"(*", "result", "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Return", " ", "\"\<0\>\"", " ", "if", " ", "null", " ", 
          RowBox[{"contribution", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"diagram", "===", "\"\<Null contribution\>\""}], ",", 
          RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Initialization", " ", "main", " ", 
          RowBox[{"parameters", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"t1", "=", "permutationnumber"}], ";", 
        RowBox[{"t2", "=", "thetadiagramnumber"}], ";", 
        RowBox[{"t3", "=", "decompositionnumber"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"g", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"diagram", "[", 
                 RowBox[{"[", "t1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "t2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "t3", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"diagram", "[", 
                RowBox[{"[", "t1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "t2", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"diagram", "[", 
                RowBox[{"[", "t1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "t2", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"el", "=", 
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "initialization", " ", "as", " ", "graphical", " ", "external", " ",
            "lines"}], ",", " ", 
          RowBox[{
          "in", " ", "the", " ", "next", " ", "steps", " ", "it", " ", "will",
            " ", "become", " ", "the", " ", "list", " ", "of", " ", "weights",
            " ", "of", " ", "these", " ", "lines"}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", "1"}], ";", " ", 
        RowBox[{"(*", "result", "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "In", " ", "case", " ", "of", " ", "null", " ", "contribution"}], 
          ",", " ", 
          RowBox[{"return", " ", "0."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "===", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "\"\<Null\>\"", "}"}], ",", 
             RowBox[{"{", "\"\<Null\>\"", "}"}]}], "}"}]}], ",", 
          RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Find", " ", "cycles", " ", "and", " ", "paths"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"c", ",", "p"}], "}"}], "=", 
         RowBox[{"CyclesAndPaths", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"g", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"g", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"g", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"cycles", "+", 
          RowBox[{"paths", " ", "with", " ", "the", " ", "momentas", " ", 
           SubscriptBox["p", 
            RowBox[{"\[Alpha]", 
             OverscriptBox["\[Beta]", "."]}]], " ", "already", " ", 
           "attached"}]}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "External", " ", "lines", " ", "lists", " ", "of", " ", "weights"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"el", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#", ",", 
              RowBox[{"PropertyValue", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"el", ",", "#"}], "}"}], ",", "EdgeWeight"}], 
               "]"}]}], "}"}], "&"}], ",", 
           RowBox[{"EdgeList", "[", "el", "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", "                                 ", 
         RowBox[{
          RowBox[{
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", "Add"}]}]}]}]}]}]}], " ", "external", " ", 
           "lines", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"contibutions", "++"}], "++"}], "++"}], "++"}], 
               "++"}], "++"}], "++"}], "++"}]}], "+"}], 
         "                                   ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "el", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"res", "*=", 
            RowBox[{"-", 
             RowBox[{
              RowBox[{
               RowBox[{"el", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"el", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}]}], ";"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", "                                  ", 
         RowBox[{
          RowBox[{
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", 
                  RowBox[{"++", "Add"}]}]}]}]}]}]}]}], " ", "cycles", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"contibutions", "++"}], "++"}], "++"}], "++"}], 
                 "++"}], "++"}], "++"}], "++"}], "++"}], "++"}]}], "+"}], 
         "                                    ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "c", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"res", "*=", 
            RowBox[{"2", "*", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"EvenQ", "[", 
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"c", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "/", "2"}], "]"}], 
                "\[Equal]", "True"}], ",", 
               RowBox[{"-", "1"}], ",", "1"}], "]"}], "*", 
             RowBox[{"MatrixProduct1", "[", 
              RowBox[{"c", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], ";"}]}], "]"}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Please", " ", "notice", " ", "that", " ", "the", " ", "first", " ", 
          "momenta", " ", "is", " ", "the", " ", "one", " ", "leaving", " ", 
          "a", " ", "black", " ", "vertex", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "due", " ", "to", " ", "how", " ", "\"\<CyclesAndPath\>\"", " ", 
             "function", " ", "works"}], ")"}], ".", " ", "For"}], " ", 
          "this", " ", "reason", " ", "the", " ", "function", " ", "to", " ", 
          "use", " ", "to", " ", "obtain", " ", "the", " ", "trace", " ", 
          "is", " ", "ALWAYS", " ", "2", "*", 
          RowBox[{
           RowBox[{"MatrixProductBar1", "[", "...", "]"}], "."}]}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", "                                  ", 
         RowBox[{
          RowBox[{"++", 
           RowBox[{"++", 
            RowBox[{"++", 
             RowBox[{"++", 
              RowBox[{"++", 
               RowBox[{"++", 
                RowBox[{"++", 
                 RowBox[{"++", "Add"}]}]}]}]}]}]}]}], " ", "paths", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"contibutions", "++"}], "++"}], "++"}], "++"}], 
                 "++"}], "++"}], "++"}], "++"}], "++"}], "++"}], "++"}]}], 
         "                                    ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"res", "*=", 
         RowBox[{"p", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "Add", " ", "the", " ", "numerical", " ", "factor", " ", "coming", 
           " ", "from", " ", "anti"}], "-", 
          RowBox[{
          "commutations", " ", "and", " ", "from", " ", "attaching", " ", 
           SubscriptBox["p", 
            RowBox[{"\[Alpha]", 
             OverscriptBox["\[Beta]", "."]}]]}], "-", "matrices"}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", 
            RowBox[{"p", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Divide", " ", "in", " ", "three", " ", 
             RowBox[{"cases", ":", " ", 
              RowBox[{"FIRST", " ", "BBpath"}]}]}], ",", " ", 
            RowBox[{"SECOND", " ", "BWpath"}], ",", " ", 
            RowBox[{"THIRD", " ", "WWpath"}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"t1", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
           RowBox[{"(*", 
            RowBox[{"first", " ", "index"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"t2", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";", " ", 
           RowBox[{"(*", 
            RowBox[{"second", " ", "index"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"t3", "=", 
            RowBox[{
             RowBox[{"Length", "[", " ", 
              RowBox[{"StringPosition", "[", " ", 
               RowBox[{"t1", ",", "\"\<dot\>\""}], " ", "]"}], "]"}], "+", 
             RowBox[{"Length", "[", " ", 
              RowBox[{"StringPosition", "[", 
               RowBox[{"t2", ",", "\"\<dot\>\""}], " ", "]"}], "]"}]}]}], ";",
            " ", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"#dot", "_ind"}], "=", 
             RowBox[{
              RowBox[{
               RowBox[{"0", "/", "1"}], "/", "2"}], " ", "if", " ", 
              RowBox[{
               RowBox[{"BB", "/", "BW"}], "/", "WWpath"}]}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"t3", "===", "0"}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", "BBpath", "*)"}], "\[IndentingNewLine]", 
             RowBox[{"res", "*=", 
              RowBox[{
               RowBox[{
                RowBox[{"MatrixProduct1", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}], "*", 
                RowBox[{"$eps", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{
                  "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2"}], 
                  "]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", "2"}], ")"}], "*", 
                RowBox[{"MatrixProduct2", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], ",", 
                  RowBox[{"$s", "[", 
                   RowBox[{"StringJoin", "[", 
                    RowBox[{
                    "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2", 
                    ",", "\"\<,\>\"", ",", "\"\<A\>\""}], "]"}], "]"}], ",", 
                  RowBox[{"$s", "[", 
                   RowBox[{"StringJoin", "[", 
                    RowBox[{
                    "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2", 
                    ",", "\"\<,\>\"", ",", "\"\<B\>\""}], "]"}], "]"}]}], 
                 "]"}], "*", 
                RowBox[{
                 RowBox[{"$seps", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{
                   "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2"}], 
                   "]"}], "]"}], "[", "\"\<A-B\>\"", "]"}]}]}]}], 
             "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"t3", "===", "1"}], ",", "\[IndentingNewLine]", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", "BWpath", "*)"}], "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "=", 
                  RowBox[{"Append", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2"}], 
                    "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{"res", "*=", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"MatrixProduct1", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "*", 
                   RowBox[{"$seps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2"}], 
                    "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
                "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                RowBox[{"(*", "WWpath", "*)"}], "\[IndentingNewLine]", 
                RowBox[{"res", "*=", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"MatrixProductBar1", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "*", 
                   RowBox[{"$eps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2"}], 
                    "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}], "*", 
                   RowBox[{"MatrixProductBar2", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2", 
                    ",", "\"\<,\>\"", ",", "\"\<A\>\""}], "]"}], "]"}], ",", 
                    RowBox[{"$s", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2", 
                    ",", "\"\<,\>\"", ",", "\"\<B\>\""}], "]"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{
                    RowBox[{"$sbareps", "[", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    "\"\<S,\>\"", ",", "t1", ",", "\"\<,\>\"", ",", "t2"}], 
                    "]"}], "]"}], "[", "\"\<A-B\>\"", "]"}]}]}]}]}], 
               "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"TensorExpand", "[", "res", "]"}]}]}], "\[IndentingNewLine]", 
      "]"}], "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**"}], "*", 
     RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}]}], "******)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", "  ", 
    RowBox[{"Input", ":", " ", 
     RowBox[{
      RowBox[{"[", 
       RowBox[{
        RowBox[{"output", " ", "of", " ", "\"\<DiagramTot3\>\""}], ",", " ", 
        RowBox[{
        "the", " ", "permutation", " ", "number", " ", "of", " ", "the", " ", 
         "diagram", " ", "you", " ", "want", " ", "to", " ", "examine"}], ",",
         " ", 
        RowBox[{
         RowBox[{"the", " ", "#", " ", "of", " ", "the", " ", "\[Theta]"}], 
         "-", 
         RowBox[{
         "diagram", " ", "of", " ", "that", " ", "permutation", " ", "you", 
          " ", "want", " ", "to", " ", "examine"}]}]}], "]"}], 
      "\[IndentingNewLine]", "Output"}], ":", " ", 
     RowBox[{
      RowBox[{
      "The", " ", "polynomial", " ", "of", " ", "that", " ", "particular", 
       " ", "\[Theta]"}], "-", 
      RowBox[{"diagram", " ", "completely", " ", 
       RowBox[{"decomposed", "."}]}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ThetaDiagramSolve", "[", 
     RowBox[{
     "diagram_", ",", "permutationnumber_", ",", "thetadiagramnumber_"}], 
     "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"pn", ",", "tn", ",", "res", ",", "i"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "description"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"pn", "=", "permutationnumber"}], ";", "\[IndentingNewLine]", 
        RowBox[{"tn", "=", "thetadiagramnumber"}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", "0"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "In", " ", "case", " ", "of", " ", "null", " ", "contribution"}], 
          ",", " ", 
          RowBox[{"return", " ", "0."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"diagram", "===", "\"\<Null contribution\>\""}], ",", 
          RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"diagram", "[", 
                 RowBox[{"[", "pn", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "tn", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"res", "+=", 
           RowBox[{"ThetaDiagramSingleSolve", "[", 
            RowBox[{"diagram", ",", "pn", ",", "tn", ",", "i"}], "]"}]}]}], 
         "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"TensorExpand", "[", "res", "]"}]}]}], "\[IndentingNewLine]", 
      "]"}], "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**"}], "*", 
     RowBox[{"**", "**", "**", "**", "**", "**", "**"}]}], "******)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", "  ", 
    RowBox[{"Input", ":", " ", 
     RowBox[{
      RowBox[{"[", 
       RowBox[{
        RowBox[{"output", " ", "of", " ", "\"\<DiagramTot3\>\""}], ",", " ", 
        RowBox[{
        "the", " ", "permutation", " ", "number", " ", "of", " ", "the", " ", 
         "diagram", " ", "you", " ", "want", " ", "to", " ", "examine"}]}], 
       "]"}], "\[IndentingNewLine]", "Output"}], ":", " ", 
     RowBox[{
     "The", " ", "polynomial", " ", "of", " ", "that", " ", "particular", " ",
       "permutation", " ", "with", " ", "all", " ", "its", " ", "overall", 
      " ", 
      RowBox[{"factors", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ThetaDiagramPermutationSolve", "[", 
     RowBox[{"diagram_", ",", "permutationnumber_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"pn", ",", "res", ",", "i"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "description"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"pn", "=", "permutationnumber"}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", "0"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "In", " ", "case", " ", "of", " ", "null", " ", "contribution"}], 
          ",", " ", 
          RowBox[{"return", " ", "0."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"diagram", "===", "\"\<Null contribution\>\""}], ",", 
          RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{"diagram", "[", 
              RowBox[{"[", "pn", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"res", "+=", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"diagram", "[", 
                RowBox[{"[", "pn", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"ThetaDiagramSolve", "[", 
             RowBox[{"diagram", ",", "pn", ",", "i"}], "]"}]}]}]}], "]"}], 
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"TensorExpand", "[", 
         RowBox[{"res", "*", 
          RowBox[{
           RowBox[{"diagram", "[", 
            RowBox[{"[", "pn", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]",
       "]"}], "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
      "**"}]}], "******)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", "  ", 
    RowBox[{"Input", ":", " ", 
     RowBox[{
      RowBox[{"[", 
       RowBox[{"output", " ", "of", " ", "\"\<DiagramTot3\>\""}], "]"}], 
      "\[IndentingNewLine]", "Output"}], ":", " ", 
     RowBox[{
     "The", " ", "polynomial", " ", "of", " ", "the", " ", "complete", " ", 
      RowBox[{"superdiagram", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ThetaDiagramTotSolve", "[", "diagram_", "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"res", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parameter", " ", 
         RowBox[{"initialization", "/", "description"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"res", "=", "0"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "In", " ", "case", " ", "of", " ", "null", " ", "contribution"}], 
          ",", " ", 
          RowBox[{"return", " ", "0."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"diagram", "===", "\"\<Null contribution\>\""}], ",", 
          RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "diagram", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"res", "+=", 
           RowBox[{"ThetaDiagramPermutationSolve", "[", 
            RowBox[{"diagram", ",", "i"}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"TensorExpand", "[", "res", "]"}]}]}], "\[IndentingNewLine]", 
      "]"}], "\[IndentingNewLine]", ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8264667971725874`*^9, 3.8264667973492393`*^9}, {
   3.8264668394909687`*^9, 3.826466882037341*^9}, {3.826532539664605*^9, 
   3.8265325458615804`*^9}, {3.8265326087017727`*^9, 3.826532665976037*^9}, 
   3.8338097432014437`*^9, 3.845225278256498*^9, 3.8505772572068167`*^9, {
   3.8510112326809454`*^9, 3.8510112413416595`*^9}, 3.851011298979627*^9, {
   3.8510126484447584`*^9, 3.85101275412*^9}, {3.8510157024828005`*^9, 
   3.8510157393181458`*^9}, {3.85101594139966*^9, 3.851015942285533*^9}, {
   3.8510630941184254`*^9, 3.851063101516985*^9}, {3.851330596456408*^9, 
   3.851330604669199*^9}, {3.851923198629139*^9, 3.8519232003651357`*^9}, 
   3.8519262719636393`*^9, {3.8519264250525064`*^9, 3.851926619698736*^9}, {
   3.8519267040922174`*^9, 3.8519267045220723`*^9}, {3.851926740281925*^9, 
   3.851926909312558*^9}, {3.851926988633789*^9, 3.8519270109269304`*^9}, {
   3.8519270638443584`*^9, 3.851927220989813*^9}, {3.851927252070006*^9, 
   3.8519272964119525`*^9}, {3.8519273787737055`*^9, 
   3.8519273800219917`*^9}, {3.8519274461612444`*^9, 3.851927818932043*^9}, {
   3.851927923879366*^9, 3.851927947096122*^9}, {3.8519280133242025`*^9, 
   3.8519280808428383`*^9}, {3.851928122094369*^9, 3.8519281340082383`*^9}, {
   3.851928759453225*^9, 3.8519288450182457`*^9}, {3.851928946932068*^9, 
   3.851929004231309*^9}, {3.851929060331611*^9, 3.851929089528206*^9}, {
   3.8519291753027525`*^9, 3.851929190138051*^9}, {3.8519294907829695`*^9, 
   3.8519295195449133`*^9}, {3.8519383150075006`*^9, 3.851938335772873*^9}, {
   3.8519476177300606`*^9, 3.851947798447152*^9}, {3.852178985952793*^9, 
   3.852179056028303*^9}, {3.8521793113554945`*^9, 3.85217934547206*^9}, 
   3.8522217624982123`*^9, {3.8542587903441787`*^9, 3.854258790686088*^9}, {
   3.854259368606535*^9, 3.8542593969457197`*^9}, {3.854343668651554*^9, 
   3.8543436693383646`*^9}, 3.8620445095128827`*^9, {3.8833949147132173`*^9, 
   3.8833949267588615`*^9}, {3.8833949578739123`*^9, 
   3.8833951241114845`*^9}, {3.883395161402254*^9, 3.8833951912220097`*^9}, {
   3.88339522422514*^9, 3.883395225376631*^9}, 3.883401810607194*^9, {
   3.883401881302843*^9, 3.8834019428582106`*^9}, {3.8836259730498075`*^9, 
   3.8836259806573963`*^9}, {3.883658522149988*^9, 3.8836585249774933`*^9}, {
   3.8836632783499956`*^9, 3.883663282154129*^9}, {3.8836633345133038`*^9, 
   3.8836633462035055`*^9}, {3.883663746632802*^9, 3.8836637593116336`*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"cb2c1f8c-5028-4402-832d-c4b0dfb9ee9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "**", "***********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", 
    RowBox[{"*", "EXAMPLE"}]}], "****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*************)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"g", "=", 
    RowBox[{"EdgeTaggedGraph", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], "->", 
        RowBox[{
         RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}]}], "}"}], ",", 
      RowBox[{"EdgeWeight", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"-", "q"}], "}"}]}], ",", " ", 
      RowBox[{"EdgeStyle", "\[Rule]", "Dashed"}], ",", 
      RowBox[{"VertexStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], "->", "Black"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], "->", "White"}]}], 
        "}"}]}], ",", 
      RowBox[{"VertexShapeFunction", "\[Rule]", "\"\<Triangle\>\""}], ",", 
      RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}], ",", 
      RowBox[{"EdgeLabels", "\[Rule]", "\"\<EdgeWeight\>\""}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"thetas", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "2", "]"}], "[", "3", "]"}], ",", 
         "\"\<3dot\>\""}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "1", "]"}], "[", "4", "]"}], ",", "\"\<4\>\""}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"momenta", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"q", ",", 
         RowBox[{"{", 
          RowBox[{"\"\<1\>\"", ",", "\"\<3dot\>\""}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", 
         RowBox[{"{", 
          RowBox[{"\"\<2dot\>\"", ",", "\"\<4\>\""}], "}"}]}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "ferm", ",", "paths"}], "}"}], "=", 
     RowBox[{"PathsElaborations", "[", 
      RowBox[{"{", 
       RowBox[{"g", ",", "thetas"}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AttachMomentaMatrices", "[", 
     RowBox[{"{", 
      RowBox[{"ferm", ",", "paths", ",", "momenta"}], "}"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ThetaDiagramSingleSolve", "[", 
    RowBox[{
     RowBox[{"DiagramTot3", "[", 
      RowBox[{"DiagramTot2", "[", 
       RowBox[{"DiagramTot1", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ECSp", "[", 
           RowBox[{"1", ",", "3", ",", "q"}], "]"}], ",", 
          RowBox[{"EACASp", "[", 
           RowBox[{"4", ",", "2", ",", "q"}], "]"}], ",", 
          RowBox[{"CP", "[", 
           RowBox[{"4", ",", "3", ",", 
            RowBox[{"-", "k"}]}], "]"}], ",", 
          RowBox[{"CP", "[", 
           RowBox[{"4", ",", "3", ",", 
            RowBox[{"k", "-", "q"}]}], "]"}], ",", 
          RowBox[{"C3inward", "[", "3", "]"}], ",", 
          RowBox[{"C3outward", "[", "4", "]"}]}], "}"}], "]"}], "]"}], "]"}], 
     ",", "1", ",", "1", ",", "1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8510129511995196`*^9, 3.8510130987461977`*^9}, {
   3.851013967041698*^9, 3.85101400393512*^9}, {3.851014112752638*^9, 
   3.8510141148188252`*^9}, {3.851014290269867*^9, 3.8510142977372713`*^9}, {
   3.8510154981233673`*^9, 3.8510155029775553`*^9}, {3.851015590879681*^9, 
   3.8510156810431604`*^9}, {3.851015946621251*^9, 3.8510159869778852`*^9}, {
   3.8510163985023556`*^9, 3.8510164026072273`*^9}, 3.851060287182624*^9, {
   3.851063589858388*^9, 3.851063657319536*^9}, {3.85106376239482*^9, 
   3.851063891858144*^9}, {3.851063927668765*^9, 3.851064035823104*^9}, {
   3.851064097175394*^9, 3.8510641085807695`*^9}, {3.851064149829851*^9, 
   3.8510642502862997`*^9}, {3.851064292586454*^9, 3.8510643247583923`*^9}, 
   3.8510716894271884`*^9, 3.8510717340262437`*^9, 3.8510739172135143`*^9, 
   3.8510739941332445`*^9, 3.8510740542750893`*^9, {3.851074189688923*^9, 
   3.8510741957868757`*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"3979c79d-5041-4b34-8f6d-22a8ff9be5b8"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
       $CellContext`$v[1][4], 
       $CellContext`$v[2][3]}, {{{1, 2}}, Null, Automatic}, {
      EdgeLabels -> {"EdgeWeight"}, EdgeStyle -> {
         Dashing[{Small, Small}]}, VertexLabels -> {"Name"}, 
       VertexShapeFunction -> {"Triangle"}, 
       VertexStyle -> {$CellContext`$v[1][4] -> 
         GrayLevel[0], $CellContext`$v[2][3] -> GrayLevel[1]}, 
       EdgeWeight -> {-$CellContext`q}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Dashing[{Small, Small}], Arrowheads[
        Medium], 
        ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 0.01273], 
        InsetBox[
         RowBox[{"-", "q"}], {0.5, 6.123233995736766*^-17}, ImageScaled[{0.5, 0.5}],
         BaseStyle->"Graphics"]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {GrayLevel[0], 
          PolygonBox[{{1., 0.014294517}, {0.9857723155, -0.01034848433}, {
           1.0142276845, -0.01034848433}, {1., 0.014294517}}]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "1", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "4", ")"}]}], Offset[{2, 2}, {1.01273, 0.01273}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          PolygonBox[{{0., 
           0.014294517000000123`}, {-0.0142276845, -0.010348484329999876`}, {
           0.0142276845, -0.010348484329999876`}, {0., 
           0.014294517000000123`}}]}, InsetBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"$v", "\[InvisibleApplication]", 
             RowBox[{"(", "2", ")"}]}], ")"}], "\[InvisibleApplication]", 
           RowBox[{"(", "3", ")"}]}], 
          Offset[{2, 2}, {0.01273, 0.012730000000000123}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{{3.8510131955874357`*^9, 3.8510132226656866`*^9}, {
   3.8510139573071327`*^9, 3.851014004284911*^9}, 3.8510141154859395`*^9, 
   3.851014301695341*^9, {3.851015482326191*^9, 3.8510155036064262`*^9}, {
   3.85101556933534*^9, 3.8510156167591505`*^9}, {3.851015655770711*^9, 
   3.8510156819688654`*^9}, 3.851015745130603*^9, 3.851016403341481*^9, 
   3.8510602888552322`*^9, 3.851063133465505*^9, {3.851063847819996*^9, 
   3.8510638927070866`*^9}, {3.851063940551612*^9, 3.851063992132617*^9}, 
   3.851064031940246*^9, 3.8510641091431475`*^9, 3.8510643267579203`*^9, {
   3.8510716824308043`*^9, 3.851071690360812*^9}, 3.8510717372882967`*^9, {
   3.851073917939108*^9, 3.851073944193014*^9}, 3.8510739961954007`*^9, 
   3.851074055953761*^9, 3.851074196601947*^9, 3.8510743319860973`*^9, 
   3.8542588033996534`*^9, 3.854259424068967*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"b6893ba0-7557-440d-9d41-7f1a23739611"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  RowBox[{"q", ".", "q"}], " ", 
  RowBox[{"q", ".", 
   RowBox[{"$s", "[", "\<\"S,1,2dot\"\>", "]"}]}], " ", 
  RowBox[{"$seps", "[", "\<\"S,1,2dot\"\>", "]"}]}]], "Output",
 CellChangeTimes->{{3.8510131955874357`*^9, 3.8510132226656866`*^9}, {
   3.8510139573071327`*^9, 3.851014004284911*^9}, 3.8510141154859395`*^9, 
   3.851014301695341*^9, {3.851015482326191*^9, 3.8510155036064262`*^9}, {
   3.85101556933534*^9, 3.8510156167591505`*^9}, {3.851015655770711*^9, 
   3.8510156819688654`*^9}, 3.851015745130603*^9, 3.851016403341481*^9, 
   3.8510602888552322`*^9, 3.851063133465505*^9, {3.851063847819996*^9, 
   3.8510638927070866`*^9}, {3.851063940551612*^9, 3.851063992132617*^9}, 
   3.851064031940246*^9, 3.8510641091431475`*^9, 3.8510643267579203`*^9, {
   3.8510716824308043`*^9, 3.851071690360812*^9}, 3.8510717372882967`*^9, {
   3.851073917939108*^9, 3.851073944193014*^9}, 3.8510739961954007`*^9, 
   3.851074055953761*^9, 3.851074196601947*^9, 3.8510743319860973`*^9, 
   3.8542588033996534`*^9, 3.8542594241211166`*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"b08c965c-f373-4578-8c32-90527f1bec56"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"24f2ddae-93bc-4096-aa59-3b9549444f57"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 588, 11, 35, "Text",ExpressionUUID->"aae2f075-2a88-456f-b0cb-5dd863346239"],
Cell[1149, 33, 36371, 829, 3146, "Input",ExpressionUUID->"cb2c1f8c-5028-4402-832d-c4b0dfb9ee9e"],
Cell[CellGroupData[{
Cell[37545, 866, 4458, 111, 295, "Input",ExpressionUUID->"3979c79d-5041-4b34-8f6d-22a8ff9be5b8"],
Cell[42006, 979, 3187, 62, 43, "Output",ExpressionUUID->"b6893ba0-7557-440d-9d41-7f1a23739611"],
Cell[45196, 1043, 1194, 21, 48, "Output",ExpressionUUID->"b08c965c-f373-4578-8c32-90527f1bec56"]
}, Open  ]]
}
]
*)



==> anc/Theta-programs/Theta-diagrams-elaboration/WeightListSubgraph.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     10229,        291]
NotebookOptionsPosition[      9651,        273]
NotebookOutlinePosition[     10051,        289]
CellTagsIndexPosition[     10008,        286]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "From", " ", "a", " ", "weighted", " ", "graph", " ", "and", " ", "one", 
     " ", "of", " ", "its", " ", "subgraph", " ", "WITHOUT", " ", "weights"}],
     ",", " ", 
    RowBox[{
    "gives", " ", "the", " ", "list", " ", "of", " ", "weights", " ", "of", 
     " ", "that", " ", 
     RowBox[{"subgraph", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "NOTE", " ", "THAT", " ", "for", " ", "cycles", " ", "the", " ", "weights",
     " ", "are", " ", "already", " ", "in", " ", "cyclical", " ", 
    RowBox[{"order", "!"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"WeightListSubgraph", "[", 
    RowBox[{"weightstotalgraph_", ",", "subgraphlist_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"res", ",", "w", ",", "sg", ",", "p", ",", "i"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"w", "=", "weightstotalgraph"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sg", "=", "subgraphlist"}], ";", "\[IndentingNewLine]", "p", 
       ";", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"position", " ", "of", " ", "a", " ", "given", " ", "edge"}],
          ",", " ", 
         RowBox[{
         "will", " ", "be", " ", "needed", " ", "to", " ", "add", " ", "the", 
          " ", "information", " ", "of", " ", "the", " ", "weights"}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"{", "}"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{"final", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "sg", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"p", "=", 
           RowBox[{"Position", "[", 
            RowBox[{"w", ",", 
             RowBox[{"sg", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "p", "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{"p", "=", 
             RowBox[{"Position", "[", 
              RowBox[{"w", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"sg", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"sg", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}]}], "]"}],
           ";", "\[IndentingNewLine]", 
          RowBox[{"res", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"res", ",", 
             RowBox[{
              RowBox[{"w", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "res"}]}], "\[IndentingNewLine]", "]"}], 
    "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8221100775306606`*^9, 3.8221101437863865`*^9}, {
   3.8221101864183702`*^9, 3.8221102219406586`*^9}, {3.8221102598273335`*^9, 
   3.822110302192671*^9}, 3.8338094901466236`*^9, {3.845223560210985*^9, 
   3.8452235747147765`*^9}, {3.88344863187306*^9, 
   3.883448633763344*^9}},ExpressionUUID->"a86430a8-196f-4200-9245-\
109fc9432dbb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                 "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
          "**"}], "**"}], "**"}], "**"}], "**"}], "**", "**", "**", "**", 
     "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "EXAMPLE", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     RowBox[{"**", "**", "**"}]}], "*", 
    RowBox[{"**", "**", "**", "**", "**", "**", "**"}]}], "*******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gw", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"$p", "[", "1", "]"}], "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "3", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "2", "]"}], "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"$p", "[", "3", "]"}], "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "3", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "4", "]"}], "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"$p", "[", "3", "]"}], "[", "4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "1", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "4", "]"}], "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"$p", "[", "1", "]"}], "[", "4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "3", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "5", "]"}], "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"$p", "[", "3", "]"}], "[", "5", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "6", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "4", "]"}], "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"$p", "[", "6", "]"}], "[", "4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"$v", "[", "6", "]"}], "[", "1", "]"}], ",", 
           RowBox[{
            RowBox[{"$v", "[", "5", "]"}], "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"$p", "[", "6", "]"}], "[", "5", "]"}]}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sg", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "3", "]"}], "[", "1", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "5", "]"}], "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "5", "]"}], "[", "2", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "6", "]"}], "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "6", "]"}], "[", "1", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "4", "]"}], "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"$v", "[", "4", "]"}], "[", "2", "]"}], ",", 
         RowBox[{
          RowBox[{"$v", "[", "3", "]"}], "[", "1", "]"}]}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"WeightListSubgraph", "[", 
    RowBox[{"gw", ",", "sg"}], "]"}]}]}]], "Input",ExpressionUUID->"6a340c33-\
6e95-450a-9e62-7f51a0a2315b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"$p", "[", "3", "]"}], "[", "5", "]"}], ",", 
   RowBox[{
    RowBox[{"$p", "[", "6", "]"}], "[", "5", "]"}], ",", 
   RowBox[{
    RowBox[{"$p", "[", "6", "]"}], "[", "4", "]"}], ",", 
   RowBox[{
    RowBox[{"$p", "[", "3", "]"}], "[", "4", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8221102891110425`*^9, 3.8452235762142696`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"30169fda-459b-4832-9149-d8946ee1e26c"]
}, Open  ]]
},
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b700a324-a606-4335-940c-b23fdddbd89f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3921, 94, 371, "Input",ExpressionUUID->"a86430a8-196f-4200-9245-109fc9432dbb"],
Cell[CellGroupData[{
Cell[4504, 118, 4648, 138, 105, "Input",ExpressionUUID->"6a340c33-6e95-450a-9e62-7f51a0a2315b"],
Cell[9155, 258, 480, 12, 32, "Output",ExpressionUUID->"30169fda-459b-4832-9149-d8946ee1e26c"]
}, Open  ]]
}
]
*)


